Decentralised Drone Swarm Formation under Silent Failures with ACO Pheromone Claims and PSO Tuning

We study decentralised drone formation, without a central planner, under the conditions that make it hard: nobody knows how many drones are alive, failures are silent, radio is short-ranged and lossy, and actuation is noisy. In our controller, ant colony optimisation (ACO) allocates drones to picture positions through claims that behave as reinforced, evaporating pheromone and are gossiped between neighbours, so evaporation doubles as failure detection. A particle swarm optimisation (PSO) law flies the drones, a noise-buffered Voronoi filter keeps them apart, and PSO also tunes the controller offline. We prove that claims of destroyed drones vanish within bounded time, that conflicts between drones that exchange tables are resolved consistently, that survivors cover the picture to within a factor of two, and that drones cannot collide while their safety cells are feasible. On held-out seeds and with two tuned configurations, the controller formed the picture in 95-99% of runs in the hardest regime, restored it after a silent loss of half the swarm in 96-100% of runs at normal difficulty, transferred unchanged to eight unseen shapes and to 300 drones, and overlapped in 5 of 21,088 runs. A CBBA-style baseline that shares the evaporating claims but uses argmax without swaps was at least as reliable as ours once tuned with the same budget, and repaired faster, whereas ours generalised better to unseen shapes. The benefit thus comes from the pheromone dynamics and from tuning, not from ACO's stochastic construction or PSO's social terms. A centralised oracle is faster.

==> anc/dronesim/README.md <==
# dronesim: decentralised ACO + PSO drone swarm with buffered-Voronoi safety

- `core/shapes.js`: mission templates (star, heart, letter D, smiley), priority-ordered by farthest-point sampling
- `core/sim.js`: the simulator and the controller (ACO claim pheromone + gossip, PSO motion, BVC safety filter), plus the Hungarian oracle
- `demo/index.html`: interactive browser demo. Open it directly in a browser; no server is needed.
- `exp/`: experiments
  - `tune.js`: PSO vs random-search hyper-parameter tuning (train seeds 1-4, validation seeds 500-529). Use `META_SEED=s` to repeat the comparison with another meta-optimiser seed. The run resumes from a checkpoint after a crash.
  - `campaign.js X1 ... X12`: all experiments (test seeds 1001+), written to `results/*.jsonl`. The run resumes after a crash. The experiments are:
    - X1: baseline comparison
    - X2: ablations
    - X3: losses, joins and churn
    - X4: scalability
    - X5: robustness
    - X6: sensitivity
    - X7: safety on/off
    - X8: narrow vs broad tuning
    - X9: unseen shapes
    - X10: CBBA with reset
    - X11: spare drones
    - X12: PSO terms with 150 drones
    - X13: CBBA with reset after tuning (`BASELINE=cbbaReset node tune.js` first)
    - X14: baseline comparison on seed set B (2001-2030)
    - X15: best-of-five configurations of both tuned controllers (needs the five tuning runs of each: META_SEED=1..4, with and without BASELINE=cbbaReset)
    - X16: all five tuned configurations of both tuned controllers, and each construction rule run with the other controller's parameters
    - X17: repair, unseen shapes, scaling, radio/map sweeps and spares with the best-of-five configurations of both tuned controllers
  - `snapshots.js`, `hover.js`: extra measurements
  - `analyze.py`: builds every figure and table of the paper, plus `paper/numbers.json`
  - `run_all.sh`: the whole pipeline (Node >= 18, Python 3 with numpy, scipy, matplotlib). It takes about 4 h on an 8-core desktop, plus about 1 h per tuning replication. On machines with little memory, set `WORKERS=3`.
- `smoke.js`: quick regression check

All randomness is seeded, so every run is reproducible.


==> anc/dronesim/core/shapes.js <==
'use strict';
// Target shapes as mathematical regions / curves in the unit square [-1,1]^2, sampled at ANY density.
// buildTemplate(shape, M) returns M points (world coordinates) ordered by PRIORITY: farthest-point-sampling
// order, so every prefix of length k is an evenly spread, recognisable sub-sampling of the whole picture.
// This is what lets a swarm with fewer drones than slots still draw a (sparser) complete image without
// any drone knowing how many drones are alive.

function inPoly(px, py, poly) {
  let c = false;
  for (let i = 0, j = poly.length - 1; i < poly.length; j = i++) {
    const [xi, yi] = poly[i], [xj, yj] = poly[j];
    if (((yi > py) !== (yj > py)) && (px < (xj - xi) * (py - yi) / (yj - yi) + xi)) c = !c;
  }
  return c;
}
const arrowPoly = [[-1, -0.25], [0.2, -0.25], [0.2, -0.7], [1, 0], [0.2, 0.7], [0.2, 0.25], [-1, 0.25]];
const crossPoly = [[-0.3, -1], [0.3, -1], [0.3, -0.3], [1, -0.3], [1, 0.3], [0.3, 0.3], [0.3, 1], [-0.3, 1], [-0.3, 0.3], [-1, 0.3], [-1, -0.3], [-0.3, -0.3]];
const starPoly = (() => { const p = []; for (let k = 0; k < 10; k++) { const r = k % 2 ? 0.42 : 1, a = -Math.PI / 2 + k * Math.PI / 5; p.push([r * Math.cos(a), r * Math.sin(a)]); } return p; })();

// filled regions: inside(x,y) in [-1,1]^2 (y down)
const REGIONS = {
  star:   (x, y) => inPoly(x, y, starPoly),
  heart:  (x, y) => { const X = x * 1.25, Y = -y * 1.25 + 0.15; return Math.pow(X * X + Y * Y - 1, 3) - X * X * Y * Y * Y <= 0; },
  disc:   (x, y) => x * x + y * y <= 1,
  letterD: (x, y) => {
    const stem = x >= -0.85 && x <= -0.55 && y >= -0.95 && y <= 0.95;
    const dx = x + 0.55, ring = dx >= 0 && (dx * dx / (1.45 * 1.45) + y * y / (0.95 * 0.95)) <= 1 && (dx * dx / (0.95 * 0.95) + y * y / (0.55 * 0.55)) >= 1;
    return stem || ring;
  },
  // shapes used ONLY for the unseen-shape generalisation test (never used in tuning or design)
  ring:     (x, y) => { const r = Math.hypot(x, y); return r <= 1 && r >= 0.55; },
  arrow:    (x, y) => inPoly(x, y, arrowPoly),
  cross:    (x, y) => inPoly(x, y, crossPoly),
  twoBlobs: (x, y) => Math.hypot(x + 0.55, y) <= 0.42 || Math.hypot(x - 0.55, y) <= 0.42,
};
// stroke curves (outline shapes): list of polylines in [-1,1]^2
function arc(cx, cy, rx, ry, a0, a1, n = 80) { const p = []; for (let i = 0; i <= n; i++) { const a = a0 + (a1 - a0) * i / n; p.push([cx + rx * Math.cos(a), cy + ry * Math.sin(a)]); } return p; }
const STROKES = {
  smiley: [arc(0, 0, 1, 1, 0, 2 * Math.PI, 160), arc(-0.35, -0.3, 0.1, 0.1, 0, 2 * Math.PI, 20), arc(0.35, -0.3, 0.1, 0.1, 0, 2 * Math.PI, 20), arc(0, 0.05, 0.6, 0.55, 0.2 * Math.PI, 0.8 * Math.PI, 60)],
  letterA: [[[-0.8, 1], [0, -1], [0.8, 1]], [[-0.42, 0.25], [0.42, 0.25]]],
  spiral: [(() => { const p = []; for (let i = 0; i <= 300; i++) { const a = i / 300 * 4 * Math.PI, r = 0.15 + 0.85 * i / 300; p.push([r * Math.cos(a), r * Math.sin(a)]); } return p; })()],
  wave: [(() => { const p = []; for (let i = 0; i <= 200; i++) { const x = -1 + 2 * i / 200; p.push([x, 0.5 * Math.sin(x * 2.5 * Math.PI)]); } return p; })()],
};

function polylineSample(polys, spacing) {
  const pts = [];
  for (const poly of polys) {
    let carry = 0;
    for (let i = 1; i < poly.length; i++) {
      const [x0, y0] = poly[i - 1], [x1, y1] = poly[i], L = Math.hypot(x1 - x0, y1 - y0);
      let s = carry; while (s <= L) { const t = s / L; pts.push([x0 + (x1 - x0) * t, y0 + (y1 - y0) * t]); s += spacing; }
      carry = s - L;
    }
  }
  // drop near-duplicates (closed curves, junctions)
  const out = [];
  for (const p of pts) if (!out.some(q => Math.hypot(p[0] - q[0], p[1] - q[1]) < spacing * 0.6)) out.push(p);
  return out;
}
function latticeSample(inside, spacing) {
  const pts = [], dy = spacing * Math.sqrt(3) / 2;
  let row = 0;
  for (let y = -1; y <= 1.0001; y += dy, row++) for (let x = -1 + (row % 2 ? spacing / 2 : 0); x <= 1.0001; x += spacing) if (inside(x, y)) pts.push([x, y]);
  return pts;
}
function rawSample(shape, spacing) {
  if (STROKES[shape]) return polylineSample(STROKES[shape], spacing);
  return latticeSample(REGIONS[shape] || REGIONS.star, spacing);
}
// find the largest spacing that yields AT LEAST M points (the caller trims to exactly M by priority)
function samplePoints(shape, M) {
  let lo = 0.003, hi = 1.0, best = rawSample(shape, lo);
  for (let it = 0; it < 40; it++) {
    const mid = Math.sqrt(lo * hi), pts = rawSample(shape, mid);
    if (pts.length >= M) { best = pts; lo = mid; } else hi = mid;
    if (best.length === M) break;
  }
  return best;
}
function fpsOrder(pts) {
  const n = pts.length; if (n <= 2) return pts.map((_, i) => i);
  // start at the point closest to the centroid, then repeatedly add the point farthest from the chosen set
  let cx = 0, cy = 0; for (const p of pts) { cx += p[0]; cy += p[1]; } cx /= n; cy /= n;
  let first = 0, fb = 1e9; pts.forEach((p, i) => { const d = Math.hypot(p[0] - cx, p[1] - cy); if (d < fb) { fb = d; first = i; } });
  const chosen = [first], md = new Float64Array(n).fill(1e9);
  const upd = i => { for (let j = 0; j < n; j++) { const d = Math.hypot(pts[j][0] - pts[i][0], pts[j][1] - pts[i][1]); if (d < md[j]) md[j] = d; } };
  upd(first);
  while (chosen.length < n) { let b = -1, bd = -1; for (let j = 0; j < n; j++) if (md[j] > bd) { bd = md[j]; b = j; } chosen.push(b); md[b] = -1; upd(b); }
  return chosen;
}

// world placement: image occupies a square of side `size` centred at (cx, cy)
function buildTemplate(shape, M, world) {
  const W = world.W, cx = world.cx != null ? world.cx : W / 2, cy = world.cy != null ? world.cy : W * 0.45, half = world.half;
  const raw = samplePoints(shape, M);
  const order = fpsOrder(raw);
  return order.slice(0, M).map((i, rank) => ({ x: cx + raw[i][0] * half, y: cy + raw[i][1] * half, rank }));
}
const SHAPE_NAMES = ['star', 'heart', 'letterD', 'smiley'];
const UNSEEN_SHAPES = ['disc', 'ring', 'arrow', 'cross', 'twoBlobs', 'letterA', 'spiral', 'wave'];
if (typeof module !== 'undefined' && module.exports) module.exports = { buildTemplate, SHAPE_NAMES, UNSEEN_SHAPES };
if (typeof window !== 'undefined') window.DSShapes = { buildTemplate, SHAPE_NAMES, UNSEEN_SHAPES };


==> anc/dronesim/core/sim.js <==
'use strict';
/*
 * dronesim core — decentralised drone-swarm formation with
 *   ACO  : slot allocation through an evaporating, gossiped "claim pheromone" (stigmergy) + roulette selection
 *          + local pairwise swaps (ACO local search)
 *   PSO  : continuous motion (inertia + target + personal best + neighbourhood best), speed-limited
 *   BVC  : Buffered Voronoi Cell safety filter -> provable collision freedom (bounded actuation noise)
 *
 * Information model (strictly local):
 *   - a drone knows the mission template (slot positions + priority ranks) and its own state;
 *   - it learns about others ONLY from radio neighbours within `rc` (positions + their claim tables),
 *     exchanged synchronously once per tick (double-buffered, so decisions never depend on update order);
 *   - dead drones are never announced: their claims simply evaporate.
 */
const shapes = (typeof require !== 'undefined' && typeof module !== 'undefined') ? require('./shapes.js') : window.DSShapes;

function mulberry32(seed) {
  let a = seed >>> 0;
  return function () {
    a |= 0; a = (a + 0x6D2B79F5) | 0;
    let t = Math.imul(a ^ (a >>> 15), 1 | a);
    t = (t + Math.imul(t ^ (t >>> 7), 61 | t)) ^ t;
    return ((t ^ (t >>> 14)) >>> 0) / 4294967296;
  };
}

// ---- Hungarian algorithm (min-cost assignment, n agents x m tasks) ----
function hungarian(n, m, cost) {
  const tr = n > m, R = tr ? m : n, C = tr ? n : m;
  const a = (i, j) => tr ? cost(j, i) : cost(i, j);
  const INF = 1e18, u = new Float64Array(R + 1), v = new Float64Array(C + 1);
  const p = new Int32Array(C + 1), way = new Int32Array(C + 1);
  for (let i = 1; i <= R; i++) {
    p[0] = i; let j0 = 0;
    const minv = new Float64Array(C + 1).fill(INF), used = new Uint8Array(C + 1);
    do {
      used[j0] = 1; const i0 = p[j0]; let delta = INF, j1 = 0;
      for (let j = 1; j <= C; j++) if (!used[j]) {
        const cur = a(i0 - 1, j - 1) - u[i0] - v[j];
        if (cur < minv[j]) { minv[j] = cur; way[j] = j0; }
        if (minv[j] < delta) { delta = minv[j]; j1 = j; }
      }
      for (let j = 0; j <= C; j++) { if (used[j]) { u[p[j]] += delta; v[j] -= delta; } else minv[j] -= delta; }
      j0 = j1;
    } while (p[j0] !== 0);
    do { const j1 = way[j0]; p[j0] = p[j1]; j0 = j1; } while (j0);
  }
  const asg = new Array(n).fill(-1);
  for (let j = 1; j <= C; j++) if (p[j]) { if (tr) asg[j - 1] = p[j] - 1; else asg[p[j] - 1] = j - 1; }
  return asg;
}

const DEFAULTS = {
  // ---- world / physics ----
  W: 100, rd: 1.0, vmax: 1.0, noiseSigma: 0.05, noiseMult: 1, noiseClip: 2,   // bounded actuation noise (per axis, +-clip*sigma*mult)
  rc: 25, loss: 0,                                                          // radio range, per-link packet-loss probability
  slotRadius: Infinity,                                                     // how far a drone "knows" slots (partial-map scenario); Inf = full template
  hit: 1.0,                                                                 // a drone is "settled" within this distance of its slot
  // ---- template ----
  shape: 'star', M: null, half: null,
  // ---- ACO (allocation) ----
  alpha: 2,        // exponent on pheromone availability (1 - claim strength)
  beta: 2,         // exponent on proximity heuristic 1/(1+d/dscale)
  gamma: 3,        // exponent on priority weight exp(-rank/M)  (prefers important slots when drones are few)
  halfLife: 12,    // claim-pheromone half-life in ticks (evaporation)
  deposit: 0.15,   // reinforcement per tick a claim is held (claim level grows toward 1)
  dscale: 20,      // distance scale in heuristic
  upgrade: true, upMargin: 0.12, upRadius: 45, upRate: 0.1,   // settled drones migrate to a free, clearly more important slot nearby
  upSeen: 1.5, upFar: true,      // a slot is "seen occupied" if a neighbour is within upSeen*hit of it; upFar: slots beyond radio range may be taken if no valid claim exists
  swap: true, swapMargin: 1.0,  // local pairwise exchange of slots when total distance decreases by > margin
  stallTicks: 120, // give up a slot if no progress for this long
  hysteresis: 0.25,    // a claim reinforced by more than this beats a newer one regardless of distance (0 = off)
  tiebreak: 'distance', // 'distance' (closer claimant wins) | 'random' (pure stochastic)
  deterministic: false, // true: argmax instead of roulette (CBBA-like)
  noExpire: false,      // true: claims never evaporate (CBBA-like; cannot heal)
  gossip: true,         // false: drones only know their own claims (ablation)
  // ---- PSO (motion) ----
  w: 0.5, phi0: 0.25, phi1: 0.10, phi2: 0.10, socR: 10, lam: 0.3, dsCrowd: 4,
  pso: true,       // false: plain proportional controller toward the slot
  // ---- safety ----
  bvc: true,       // Buffered Voronoi Cell filter
  // ---- mode ----
  mode: 'swarm',   // 'swarm' (decentralised ACO+PSO) | 'oracle' (central Hungarian + same motion/safety)
};

class Sim {
  constructor(opts = {}) {
    this.P = Object.assign({}, DEFAULTS, opts.params || {});
    const P = this.P;
    this.N0 = opts.n != null ? opts.n : 34;
    this.seed = opts.seed != null ? opts.seed : 1;
    this.rng = mulberry32(this.seed * 7919 + 13);
    // world scales with swarm so that density (and therefore slot spacing) stays comparable
    this.W = P.W;
    this.M = P.M != null ? P.M : this.N0;
    this.half = P.half != null ? P.half : this.W * 0.38;
    this.eps = Math.SQRT2 * P.noiseClip * P.noiseSigma * P.noiseMult;     // bound on one tick of actuation noise
    this.rs = P.rd + this.eps;                                            // BVC buffer radius
    this.slots = shapes.buildTemplate(P.shape, this.M, { W: this.W, half: this.half, cy: this.W * 0.42 });
    this.M = this.slots.length;
    this.maxAge = Math.ceil(P.halfLife * 7);
    this.decay = new Float32Array(this.maxAge + 2);
    for (let a = 0; a <= this.maxAge + 1; a++) this.decay[a] = Math.pow(0.5, a / P.halfLife);
    this.t = 0; this.drones = []; this.nextId = 0; this.evLog = [];
    this.stats = { collPairs: 0, collDroneTicks: 0, minSep: Infinity, pathLen: 0, msgs: 0, entries: 0, swaps: 0, conflicts: 0, lostLinks: 0, joinsFailed: 0, bvcActive: 0, stuckEvents: 0, killed: 0, joined: 0 };
    for (let i = 0; i < this.N0; i++) this._spawn();
    if (P.mode === 'oracle') this._oracleAssign();
  }

  // ------------------------------------------------------------------ drones
  _newTab() { const M = this.M; return { owner: new Int32Array(M).fill(-1), level: new Float32Array(M), stamp: new Int32Array(M).fill(-1e9), key: new Float32Array(M).fill(1e9) }; }
  _padPos() {
    // launch pad: bottom-left hex lattice with spacing > 2*rs
    const sp = 2 * this.rs + 0.4, x0 = 4, y0 = this.W - 4;
    const cols = Math.max(4, Math.floor((this.W * 0.45) / sp));
    const taken = this.drones;
    for (let k = 0; k < 4000; k++) {
      const r = Math.floor(k / cols), c = k % cols;
      const x = x0 + c * sp + (r % 2 ? sp / 2 : 0), y = y0 - r * sp * 0.87;
      if (y < this.W * 0.55) break;
      let ok = true; for (const d of taken) if (Math.hypot(d.x - x, d.y - y) < 2 * this.rs + 0.05) { ok = false; break; }
      if (ok) return { x, y };
    }
    return null;
  }
  _spawn() {
    const pos = this._padPos(); if (!pos) { this.stats.joinsFailed++; return null; }
    const id = this.nextId++;
    const d = { id, x: pos.x, y: pos.y, vx: 0, vy: 0, slot: -1, settled: false, tabA: this._newTab(), tabB: this._newTab(), rng: mulberry32(this.seed * 100003 + id * 31 + 7),
      pbestX: pos.x, pbestY: pos.y, pbestF: Infinity, p0x: pos.x, p0y: pos.y, bestD: Infinity, bestT: 0, cool: new Map(), stuck: 0, yieldT: 0, yieldSign: id % 2 ? 1 : -1, level: 0, nbr: [] };
    this.drones.push(d); return d;
  }
  gauss(d) { let u = 0, v = 0; while (u === 0) u = d.rng(); while (v === 0) v = d.rng(); return Math.sqrt(-2 * Math.log(u)) * Math.cos(2 * Math.PI * v); }

  // ------------------------------------------------------------------ disruptions
  kill(ids) { const set = new Set(ids); const n0 = this.drones.length; this.drones = this.drones.filter(d => !set.has(d.id)); const k = n0 - this.drones.length; this.stats.killed += k; this.evLog.push({ t: this.t, ev: 'kill', k }); if (this.P.mode === 'oracle') this._oracleAssign(); return k; }
  killFraction(f) { const ids = this.drones.map(d => d.id); const k = Math.floor(ids.length * f); for (let i = ids.length - 1; i > 0; i--) { const j = Math.floor(this.rng() * (i + 1)); [ids[i], ids[j]] = [ids[j], ids[i]]; } return this.kill(ids.slice(0, k)); }
  killRegion(x0, y0, x1, y1) { return this.kill(this.drones.filter(d => d.x >= x0 && d.x <= x1 && d.y >= y0 && d.y <= y1).map(d => d.id)); }
  add(k) { let n = 0; for (let i = 0; i < k; i++) if (this._spawn()) n++; this.stats.joined += n; this.evLog.push({ t: this.t, ev: 'join', k: n }); if (this.P.mode === 'oracle') this._oracleAssign(); return n; }

  // ------------------------------------------------------------------ oracle (centralised reference)
  _oracleAssign() {
    const D = this.drones, K = Math.min(D.length, this.M);
    const prefix = this.slots.map((s, i) => i).sort((a, b) => this.slots[a].rank - this.slots[b].rank).slice(0, K);
    const asg = hungarian(D.length, K, (i, j) => Math.hypot(D[i].x - this.slots[prefix[j]].x, D[i].y - this.slots[prefix[j]].y));
    D.forEach((d, i) => { d.slot = asg[i] >= 0 ? prefix[asg[i]] : -1; d.settled = false; d.pbestF = Infinity; d.p0x = d.x; d.p0y = d.y; });
  }

  // ------------------------------------------------------------------ neighbour graph (grid hash)
  _neighbours() {
    const D = this.drones, rc = this.P.rc, cell = rc, g = new Map();
    for (let i = 0; i < D.length; i++) { const k = Math.floor(D[i].x / cell) * 4096 + Math.floor(D[i].y / cell); let a = g.get(k); if (!a) g.set(k, a = []); a.push(i); }
    for (let i = 0; i < D.length; i++) {
      const d = D[i], cx = Math.floor(d.x / cell), cy = Math.floor(d.y / cell), out = [];
      for (let ax = -1; ax <= 1; ax++) for (let ay = -1; ay <= 1; ay++) {
        const a = g.get((cx + ax) * 4096 + (cy + ay)); if (!a) continue;
        for (const j of a) if (j !== i && Math.hypot(D[j].x - d.x, D[j].y - d.y) <= rc) { if (this.P.loss > 0 && d.rng() < this.P.loss) { this.stats.lostLinks++; continue; } out.push(j); }
      }
      d.nbr = out;
    }
  }

  // claim strength of an entry at current time
  _str(tab, s) { const age = this.t - tab.stamp[s]; return (age < 0 || age > this.maxAge) ? 0 : (tab.level[s] * (this.P.noExpire ? 1 : this.decay[age])); }
  _valid(tab, s) { return tab.stamp[s] > -1e8 && (this.P.noExpire || (this.t - tab.stamp[s]) <= this.maxAge); }

  // does entry b (from tab B) displace entry a (in tab A) for slot s ?
  _displaces(A, B, s) {
    if (B.stamp[s] < -1e8) return false;
    if (A.stamp[s] < -1e8) return true;
    if (A.owner[s] === B.owner[s]) return B.stamp[s] > A.stamp[s];
    const hF = this.P.halfLife, ageA = this.t - A.stamp[s], ageB = this.t - B.stamp[s];
    const freshA = this.P.noExpire || ageA <= hF, freshB = this.P.noExpire || ageB <= hF;
    if (freshA !== freshB) return freshB;
    if (freshA && freshB) {
      if (this.P.tiebreak === 'random') { const ha = ((A.owner[s] * 2654435761 + s * 97 + this.seed) >>> 0) % 1009, hb = ((B.owner[s] * 2654435761 + s * 97 + this.seed) >>> 0) % 1009; return hb < ha; }
      const dl = B.level[s] - A.level[s];
      if (this.P.hysteresis > 0 && Math.abs(dl) > this.P.hysteresis) return dl > 0;      // ACO positive feedback: the better-reinforced claim wins
      const dk = B.key[s] - A.key[s];
      return dk < -1e-6 || (Math.abs(dk) <= 1e-6 && B.owner[s] < A.owner[s]);
    }
    return B.stamp[s] > A.stamp[s];
  }

  // ------------------------------------------------------------------ one tick
  step() {
    const P = this.P, D = this.drones, M = this.M, t = ++this.t, n = D.length;
    if (!n) return;
    this._neighbours();
    const st = this.stats;
    const slotD = (d, s) => Math.hypot(d.x - this.slots[s].x, d.y - this.slots[s].y);

    if (P.mode === 'swarm') {
      // ---------- 1. ACO: gossip-merge claim tables (reads neighbours' tick-start tables only) ----------
      for (const d of D) {
        const A = d.tabA, C = d.tabB;                 // C <- merge(A, neighbours' A)
        C.owner.set(A.owner); C.level.set(A.level); C.stamp.set(A.stamp); C.key.set(A.key);
        if (P.gossip) for (const j of d.nbr) {
          const B = D[j].tabA; st.msgs++;
          for (let s = 0; s < M; s++) {
            if (B.stamp[s] < -1e8) continue;
            if (this._displaces(C, B, s)) { C.owner[s] = B.owner[s]; C.level[s] = B.level[s]; C.stamp[s] = B.stamp[s]; C.key[s] = B.key[s]; }
          }
        }
      }
      for (const d of D) { const x = d.tabA; d.tabA = d.tabB; d.tabB = x; }      // commit

      // ---------- 2. conflict detection / claim refresh / stall give-up ----------
      for (const d of D) {
        if (d.slot >= 0) {
          const T = d.tabA, s = d.slot;
          if (T.owner[s] !== d.id && T.stamp[s] > -1e8 && this._valid(T, s)) { d.slot = -1; d.settled = false; st.conflicts++; }
          else {
            const dist = slotD(d, s);
            if (dist < d.bestD - 0.02) { d.bestD = dist; d.bestT = t; }
            if (!d.settled && t - d.bestT > P.stallTicks) { st.stalls = (st.stalls || 0) + 1; d.cool.set(s, t + 150); this._release(d, true); d.bestD = Infinity; }
            else { d.level = Math.min(1, d.level + P.deposit); T.owner[s] = d.id; T.level[s] = d.level; T.stamp[s] = t; T.key[s] = dist; }
          }
        }
      }
      // ---------- 3. ACO: roulette slot construction for drones without a slot ----------
      for (const d of D) if (d.slot < 0) this._choose(d);
      if (P.upgrade) for (const d of D) if (d.settled && d.rng() < P.upRate) this._upgrade(d);
      // ---------- 4. ACO local search: mutual best pairwise swaps (unsettled drones, neighbours only) ----------
      if (P.swap) this._swaps();
    }

    // ---------- 5. PSO motion + BVC safety, all drones decide on the same tick-start snapshot ----------
    const px = new Float64Array(n), py = new Float64Array(n), X = D.map(d => d.x), Y = D.map(d => d.y);
    for (let i = 0; i < n; i++) {
      const d = D[i]; let vx = 0, vy = 0;
      if (d.slot >= 0) {
        const s = this.slots[d.slot], dx = s.x - d.x, dy = s.y - d.y, dist = Math.hypot(dx, dy);
        if (!P.pso) { const g = 0.4; vx = g * dx; vy = g * dy; }
        else {
          // personal best under f(p) = |p - slot| + lam * crowding(p)
          let crowd = 0; for (const j of d.nbr) { const r = Math.hypot(X[j] - d.x, Y[j] - d.y); if (r < P.dsCrowd) crowd += P.dsCrowd - r; }
          const f = dist + P.lam * crowd;
          if (f < d.pbestF) { d.pbestF = f; d.pbestX = d.x; d.pbestY = d.y; }
          // neighbourhood best: neighbour position with the lowest f w.r.t. MY slot (local flow guidance)
          let lx = d.x, ly = d.y, lf = f;
          for (const j of d.nbr) { const r = Math.hypot(X[j] - d.x, Y[j] - d.y); if (r > P.socR) continue; const fj = Math.hypot(X[j] - s.x, Y[j] - s.y); if (fj < lf) { lf = fj; lx = X[j]; ly = Y[j]; } }
          const r1 = d.rng(), r2 = d.rng();
          vx = P.w * d.vx + P.phi0 * dx + P.phi1 * r1 * (d.pbestX - d.x) + P.phi2 * r2 * (lx - d.x);
          vy = P.w * d.vy + P.phi0 * dy + P.phi1 * r1 * (d.pbestY - d.y) + P.phi2 * r2 * (ly - d.y);
        }
        // anti-deadlock: a drone that wants to move but cannot slides sideways for a while
        const sp0 = Math.hypot(vx, vy);
        if (d.yieldT > 0) { const nx = -dy / (dist || 1), ny = dx / (dist || 1); vx += d.yieldSign * nx * P.vmax * 0.8; vy += d.yieldSign * ny * P.vmax * 0.8; d.yieldT--; }
        void sp0;
      }
      else if (isFinite(P.slotRadius)) {
        // partial-map scenario: a drone that knows no slot heads for the mission area (anchor = template centroid)
        const ax = this.W / 2 - d.x, ay = this.W * 0.42 - d.y, ad = Math.hypot(ax, ay);
        if (ad > P.slotRadius * 0.5) { vx = P.phi0 * ax * 2; vy = P.phi0 * ay * 2; }
        else {
          // nothing known nearby: explore with a persistent random heading (bounces off the arena edge) to discover slots
          if (d.hd === undefined || d.rng() < 0.03) d.hd = d.rng() * 6.2831853;
          const nx = d.x + Math.cos(d.hd) * 3, ny = d.y + Math.sin(d.hd) * 3;
          if (nx < 5 || nx > this.W - 5 || ny < 5 || ny > this.W - 5) d.hd = Math.atan2(this.W * 0.42 - d.y, this.W / 2 - d.x) + (d.rng() - 0.5);
          vx = Math.cos(d.hd) * P.vmax * 0.6; vy = Math.sin(d.hd) * P.vmax * 0.6;
        }
      }
      const sp = Math.hypot(vx, vy); if (sp > P.vmax) { vx *= P.vmax / sp; vy *= P.vmax / sp; }
      let tx = d.x + vx, ty = d.y + vy;
      if (P.bvc) { const r = this._bvc(d, i, X, Y, tx, ty); tx = r[0]; ty = r[1]; }
      else { tx = Math.max(P.rd, Math.min(this.W - P.rd, tx)); ty = Math.max(P.rd, Math.min(this.W - P.rd, ty)); }
      px[i] = tx; py[i] = ty;
    }
    // ---------- 6. actuate with bounded noise; update bookkeeping ----------
    const nb = P.noiseClip * P.noiseSigma * P.noiseMult;
    for (let i = 0; i < n; i++) {
      const d = D[i], ex = Math.max(-nb, Math.min(nb, this.gauss(d) * P.noiseSigma * P.noiseMult)), ey = Math.max(-nb, Math.min(nb, this.gauss(d) * P.noiseSigma * P.noiseMult));
      const nx = Math.max(P.rd, Math.min(this.W - P.rd, px[i] + ex)), ny = Math.max(P.rd, Math.min(this.W - P.rd, py[i] + ey));
      const mv = Math.hypot(nx - d.x, ny - d.y); st.pathLen += mv;
      const wantMove = d.slot >= 0 && !d.settled && Math.hypot(this.slots[d.slot].x - d.x, this.slots[d.slot].y - d.y) > 2;
      if (wantMove && mv < 0.05 * P.vmax) { d.stuck++; if (d.stuck > 6 && d.yieldT === 0) { d.yieldT = 14; d.yieldSign = d.rng() < 0.5 ? 1 : -1; d.stuck = 0; st.stuckEvents++; } } else d.stuck = 0;
      d.vx = nx - d.x; d.vy = ny - d.y; d.x = nx; d.y = ny;
      if (d.slot >= 0) { const sd = slotD(d, d.slot); d.settled = sd <= P.hit; }
    }
    // ---------- 7. safety bookkeeping (ground truth, never visible to the drones) ----------
    let ms = Infinity; const lim = 2 * P.rd;
    for (let a = 0; a < n; a++) { let hit = false; for (let b = a + 1; b < n; b++) { const dd = Math.hypot(D[a].x - D[b].x, D[a].y - D[b].y); if (dd < ms) ms = dd; if (dd < lim) { st.collPairs++; hit = true; } } if (hit) st.collDroneTicks++; }
    if (ms < st.minSep) st.minSep = ms;
  }

  _release(d, tomb) {
    if (d.slot >= 0 && tomb) { const T = d.tabA, s = d.slot; T.owner[s] = d.id; T.level[s] = 0; T.stamp[s] = this.t; T.key[s] = 1e9; }
    d.slot = -1; d.settled = false; d.level = 0; d.pbestF = Infinity;
  }

  // ACO roulette construction
  _choose(d) {
    const P = this.P, T = d.tabA, M = this.M, t = this.t;
    let cand = null;
    if (isFinite(P.slotRadius)) {   // partial-map scenario: candidates near me or near a neighbour (gossip of what they can see)
      cand = new Uint8Array(M);
      const pts = [d, ...d.nbr.map(j => this.drones[j])];
      for (let s = 0; s < M; s++) for (const q of pts) if (Math.hypot(q.x - this.slots[s].x, q.y - this.slots[s].y) <= P.slotRadius) { cand[s] = 1; break; }
    }
    const w = new Float64Array(M); let sum = 0, best = -1, bw = -1;
    for (let s = 0; s < M; s++) {
      if (cand && !cand[s]) continue;
      const cd = d.cool.get(s); if (cd && cd > t) continue;
      const avail = 1 - this._str(T, s);
      if (avail <= 1e-4) continue;
      const dist = Math.hypot(d.x - this.slots[s].x, d.y - this.slots[s].y);
      const eta = 1 / (1 + dist / P.dscale), pri = Math.exp(-P.gamma * this.slots[s].rank / M);
      const ww = Math.pow(avail, P.alpha) * Math.pow(eta, P.beta) * pri;
      w[s] = ww; sum += ww; if (ww > bw) { bw = ww; best = s; }
    }
    if (sum <= 0 || best < 0) return;
    let pick = best;
    if (!P.deterministic) { let r = d.rng() * sum; for (let s = 0; s < M; s++) { r -= w[s]; if (r <= 0 && w[s] > 0) { pick = s; break; } } }
    d.slot = pick; d.settled = false; d.level = P.deposit; d.bestD = Infinity; d.bestT = t; d.pbestF = Infinity; d.p0x = d.x; d.p0y = d.y;
    const dist = Math.hypot(d.x - this.slots[pick].x, d.y - this.slots[pick].y);
    T.owner[pick] = d.id; T.level[pick] = d.level; T.stamp[pick] = t; T.key[pick] = dist;
  }

  // ACO re-optimisation: a settled drone moves to a free slot whose priority rank is clearly better (lower)
  _upgrade(d) {
    const P = this.P, T = d.tabA, M = this.M, myRank = this.slots[d.slot].rank;
    let best = -1, bs = 0;
    for (let s = 0; s < M; s++) {
      const gain = myRank - this.slots[s].rank; if (gain < P.upMargin * M) continue;
      if (this._str(T, s) > 0.05) continue;
      const dist = Math.hypot(d.x - this.slots[s].x, d.y - this.slots[s].y); if (dist > P.upRadius) continue;
      if (dist > P.rc) {
        // beyond radio range the slot cannot be observed: only take it if NO valid claim (other than a tombstone) is known
        // (and only if the slot is part of the map this drone knows; unknown slots have no table entry and must not count as free)
        if (!P.upFar || dist > P.slotRadius || (this._valid(T, s) && T.level[s] > 0)) continue;
      } else {
        // within range the slot must be *verifiably* empty: no radio neighbour is sitting on it (guards against stale tables under packet loss)
        let seen = false; const lim = P.upSeen * P.hit;
        for (const j of d.nbr) { const q = this.drones[j]; if (Math.hypot(q.x - this.slots[s].x, q.y - this.slots[s].y) < lim) { seen = true; break; } } if (seen) continue;
      }
      const sc = gain / (1 + dist / P.dscale); if (sc > bs) { bs = sc; best = s; }
    }
    if (best < 0) return;
    this._release(d, true);
    d.slot = best; d.settled = false; d.level = P.deposit; d.bestD = Infinity; d.bestT = this.t; d.p0x = d.x; d.p0y = d.y;
    const T2 = d.tabA; T2.owner[best] = d.id; T2.level[best] = d.level; T2.stamp[best] = this.t; T2.key[best] = Math.hypot(d.x - this.slots[best].x, d.y - this.slots[best].y);
    this.stats.upgrades = (this.stats.upgrades || 0) + 1;
  }

  _swaps() {
    const D = this.drones, P = this.P, t = this.t, prop = new Int32Array(D.length).fill(-1), gain = new Float64Array(D.length);
    const dd = (d, s) => Math.hypot(d.x - this.slots[s].x, d.y - this.slots[s].y);
    for (let i = 0; i < D.length; i++) {
      const a = D[i]; if (a.slot < 0 || a.settled) continue;
      let bj = -1, bg = P.swapMargin;
      for (const j of a.nbr) {
        const b = D[j]; if (b.slot < 0 || b.settled) continue;
        const g = dd(a, a.slot) + dd(b, b.slot) - dd(a, b.slot) - dd(b, a.slot);
        if (g > bg) { bg = g; bj = j; }
      }
      prop[i] = bj; gain[i] = bg;
    }
    for (let i = 0; i < D.length; i++) {
      const j = prop[i]; if (j < 0 || j < i || prop[j] !== i) continue;     // mutual best, handled once
      const a = D[i], b = D[j], sa = a.slot, sb = b.slot;
      a.slot = sb; b.slot = sa; a.bestD = b.bestD = Infinity; a.bestT = b.bestT = t; a.pbestF = b.pbestF = Infinity; this.stats.swaps++;
      for (const [d, s] of [[a, sb], [b, sa]]) { const T = d.tabA; T.owner[s] = d.id; T.level[s] = d.level; T.stamp[s] = t; T.key[s] = dd(d, s); }
    }
  }

  // Buffered Voronoi Cell: project the desired point onto the intersection of half-planes
  //   {p : (p - (xi+xj)/2) . (xi-xj)/|xi-xj| >= rs}   for every neighbour j  (+ arena walls)
  _bvc(d, i, X, Y, tx, ty) {
    const rs = this.rs, W = this.W, R = 2 * this.P.vmax + 2 * rs + 2 * this.eps + 1;
    const cons = [];
    for (let j = 0; j < X.length; j++) {
      if (j === i) continue;
      const dx = d.x - X[j], dy = d.y - Y[j], dist = Math.hypot(dx, dy);
      if (dist > R) continue;
      const ux = dx / dist, uy = dy / dist, mx = (d.x + X[j]) / 2, my = (d.y + Y[j]) / 2;
      cons.push([ux, uy, ux * mx + uy * my + rs]);      // u . p >= c
    }
    if (!cons.length) return [Math.max(rs, Math.min(W - rs, tx)), Math.max(rs, Math.min(W - rs, ty))];
    let x = tx, y = ty, ok = false;
    for (let it = 0; it < 200; it++) {
      let moved = false;
      for (const c of cons) { const v = c[0] * x + c[1] * y - c[2]; if (v < -1e-9) { x -= v * c[0]; y -= v * c[1]; moved = true; } }
      x = Math.max(rs, Math.min(W - rs, x)); y = Math.max(rs, Math.min(W - rs, y));
      if (!moved) { ok = true; break; }
    }
    if (!ok) {
      // jammed (cells have an empty intersection after a noise kick): pick, among {stay, POCS iterate, push-away},
      // the candidate with the best worst-case margin (maximin) rather than blindly freezing
      this.stats.bvcActive++;
      const slack = (px, py) => { let m = 1e9; for (const c of cons) { const v = c[0] * px + c[1] * py - c[2]; if (v < m) m = v; } return m; };
      let sx = 0, sy = 0; for (const c of cons) { const v = c[0] * d.x + c[1] * d.y - c[2]; if (v < 0) { sx += c[0] * -v; sy += c[1] * -v; } }
      let qx = d.x + sx, qy = d.y + sy; const st = Math.hypot(qx - d.x, qy - d.y), lim = this.P.vmax;
      if (st > lim) { qx = d.x + (qx - d.x) * lim / st; qy = d.y + (qy - d.y) * lim / st; }
      qx = Math.max(rs, Math.min(W - rs, qx)); qy = Math.max(rs, Math.min(W - rs, qy));
      const cands = [[d.x, d.y], [x, y], [qx, qy]]; let bi = 0, bm = -1e9;
      cands.forEach((c, k) => { const m = slack(c[0], c[1]); if (m > bm + 1e-12) { bm = m; bi = k; } });
      return cands[bi];
    }
    return [x, y];
  }

  // ------------------------------------------------------------------ measurements (ground truth)
  occupied() {
    const occ = new Set();
    for (const d of this.drones) if (d.slot >= 0 && Math.hypot(d.x - this.slots[d.slot].x, d.y - this.slots[d.slot].y) <= this.P.hit * 1.5) occ.add(d.slot);
    return occ;
  }
  // fraction of the achievable picture that is drawn: occupied slots / min(N, M)
  fill() { const K = Math.min(this.drones.length, this.M); return K ? this.occupied().size / K : 1; }
  // fraction of the K highest-priority slots that are occupied
  priorityFill() {
    const K = Math.min(this.drones.length, this.M); if (!K) return 1; const occ = this.occupied(); let c = 0;
    for (let s = 0; s < this.M; s++) if (this.slots[s].rank < K && occ.has(s)) c++;
    return c / K;
  }
  // assignment efficiency: sum of start-to-slot distances / optimal matching cost to the SAME set of occupied slots
  assignmentRatio() {
    const D = this.drones.filter(d => d.slot >= 0 && Math.hypot(d.x - this.slots[d.slot].x, d.y - this.slots[d.slot].y) <= this.P.hit * 1.5);
    if (D.length < 2) return NaN;
    let mine = 0; for (const d of D) mine += Math.hypot(d.p0x - this.slots[d.slot].x, d.p0y - this.slots[d.slot].y);
    const S = D.map(d => d.slot), asg = hungarian(D.length, S.length, (i, j) => Math.hypot(D[i].p0x - this.slots[S[j]].x, D[i].p0y - this.slots[S[j]].y));
    let opt = 0; D.forEach((d, i) => { opt += Math.hypot(d.p0x - this.slots[S[asg[i]]].x, d.p0y - this.slots[S[asg[i]]].y); });
    return opt > 0 ? mine / opt : 1;
  }
  // shape error: symmetric Chamfer distance between drone positions and the K highest-priority slots? no -> the full template
  chamfer() {
    const D = this.drones; if (D.length < 2) return NaN;
    const nn = (P, Q) => { let s = 0; for (const p of P) { let m = 1e9; for (const q of Q) { const d = Math.hypot(p.x - q.x, p.y - q.y); if (d < m) m = d; } s += m; } return s / P.length; };
    return 0.5 * (nn(D, this.slots) + nn(this.slots, D));
  }
  // chamfer of the ideal drawing with K drones (priority prefix) — the best a K-drone swarm could do
  idealChamfer() {
    const K = Math.min(this.drones.length, this.M), pre = this.slots.filter(s => s.rank < K);
    const nn = (P, Q) => { let s = 0; for (const p of P) { let m = 1e9; for (const q of Q) { const d = Math.hypot(p.x - q.x, p.y - q.y); if (d < m) m = d; } s += m; } return s / P.length; };
    return 0.5 * (nn(pre, this.slots) + nn(this.slots, pre));
  }
  runUntilFormed(thr = 0.95, cap = 1500) { for (let k = 0; k < cap; k++) { this.step(); if (this.fill() >= thr) return this.t; } return -1; }
}

const API = { Sim, hungarian, mulberry32, DEFAULTS, shapes };
if (typeof module !== 'undefined' && module.exports) module.exports = API;
if (typeof window !== 'undefined') window.DS = API;


==> anc/dronesim/demo/index.html <==
<!doctype html>
<html lang="en">
<head>
<meta charset="utf-8">
<meta name="viewport" content="width=device-width,initial-scale=1">
<title>Drone Swarm — ACO · PSO · Decentralised · Collision-free</title>
<style>
:root{--bg:#0b1020;--card:#121a30;--line:#22305a;--txt:#e6ecff;--mut:#8b9acb;--ok:#2fd39a;--bad:#ef5a6b;--acc:#37bdf7;--gold:#f5b423}
*{box-sizing:border-box}body{margin:0;background:var(--bg);color:var(--txt);font:14px/1.4 system-ui,Segoe UI,Roboto,sans-serif}
header{padding:14px 20px;border-bottom:1px solid var(--line)}h1{margin:0;font-size:18px}header p{margin:2px 0 0;color:var(--mut);font-size:12.5px}
.wrap{display:grid;grid-template-columns:minmax(320px,640px) 1fr;gap:14px;padding:14px;max-width:1300px;margin:0 auto}
@media(max-width:900px){.wrap{grid-template-columns:1fr}}
.card{background:var(--card);border:1px solid var(--line);border-radius:12px;padding:12px;margin-bottom:12px}
.card h2{margin:0 0 8px;font-size:12px;letter-spacing:.08em;text-transform:uppercase;color:var(--mut)}
canvas{width:100%;display:block;background:#070c1b;border-radius:10px;border:1px solid var(--line)}
.row{display:flex;flex-wrap:wrap;gap:8px;align-items:center;margin:6px 0}
button,select{background:#1a2547;color:var(--txt);border:1px solid var(--line);border-radius:8px;padding:6px 10px;font:inherit;cursor:pointer}
button:hover{border-color:var(--acc)}button.on{background:#17406b;border-color:var(--acc)}button.danger{border-color:#6b2a35;background:#2a1520}button.danger:hover{border-color:var(--bad)}
label{color:var(--mut);font-size:12.5px;display:flex;gap:6px;align-items:center}input[type=range]{accent-color:var(--acc)}
.metrics{display:grid;grid-template-columns:repeat(4,1fr);gap:8px}.m{background:#0e1630;border:1px solid var(--line);border-radius:10px;padding:8px}
.m .v{font-size:20px;font-weight:700}.m .k{font-size:11px;color:var(--mut)}.good{color:var(--ok)}.bad{color:var(--bad)}
.legend{display:flex;flex-wrap:wrap;gap:12px;font-size:12px;color:var(--mut)}.legend i{display:inline-block;width:10px;height:10px;border-radius:50%;margin-right:5px;vertical-align:-1px}
.info{font-size:12.5px;color:#c9d4ff}.info b{color:#fff}.info code{background:#0e1630;padding:1px 5px;border-radius:5px}
.tag{background:#0e1630;border:1px solid var(--line);padding:1px 7px;border-radius:99px;font-size:11px;color:var(--mut);margin-left:6px}
</style>
</head>
<body>
<header>
  <h1>Decentralised drone swarm <span class="tag">ACO allocation</span><span class="tag">PSO motion</span><span class="tag">Buffered-Voronoi safety</span></h1>
  <p>No controller. Each drone only hears radio neighbours; dead drones are never announced — their claims just evaporate. Click a drone to see <i>its own</i> beliefs.</p>
</header>
<div class="wrap">
  <div>
    <div class="card"><canvas id="sky" width="900" height="900"></canvas></div>
    <div class="card"><div class="legend">
      <span><i style="background:#37bdf7"></i>flying to slot</span><span><i style="background:#2fd39a"></i>settled</span><span><i style="background:#8b9acb"></i>spare / no slot yet</span>
      <span><i style="background:#f5b423"></i>selected drone</span><span><i style="background:transparent;border:1px solid #f5b423"></i>pheromone (selected drone's belief)</span><span><i style="background:transparent;border:1px solid #4a5a8f"></i>free slot</span></div></div>
  </div>
  <div>
    <div class="card"><h2>Controls</h2>
      <div class="row">
        <select id="shape"><option value="star">★ Star</option><option value="heart">♥ Heart</option><option value="letterD">D Letter</option><option value="smiley">☺ Smiley</option><optgroup label="Unseen in tuning"><option value="disc">● Disc</option><option value="ring">◯ Ring</option><option value="arrow">➜ Arrow</option><option value="cross">✚ Cross</option><option value="twoBlobs">●● Two blobs</option><option value="letterA">A Letter</option><option value="spiral">🌀 Spiral</option><option value="wave">∿ Wave</option></optgroup></select>
        <select id="preset"><option value="easy">Easy</option><option value="normal" selected>Normal</option><option value="hard">Hard (15 range, 30% loss, partial map)</option><option value="brutal">Brutal (10 range, 50% loss)</option></select>
        <select id="method"><option value="ours-tuned">ACO+PSO (tuned)</option><option value="ours-default">ACO+PSO (hand-set)</option><option value="cbba">CBBA-like baseline</option><option value="oracle">Central oracle</option></select>
        <label>Drones <b id="vN">34</b><input id="sN" type="range" min="8" max="90" value="34"></label>
        <button id="reset">Reset</button><button id="pause">Pause</button>
        <label>speed <b id="vSpd">2×</b><input id="sSpd" type="range" min="0" max="6" value="3"></label>
      </div>
      <div class="row"><span style="color:var(--mut)">Disrupt:</span>
        <button class="danger" id="k1">Kill 1</button><button class="danger" id="k25">Kill 25%</button><button class="danger" id="k50">Kill 50%</button><button class="danger" id="kreg">Wipe top half</button>
        <button id="a5" title="new drones fly in from the launch pad; if every slot is already taken they wait as hot spares">Add 5</button><button id="a15" title="new drones fly in from the launch pad; if every slot is already taken they wait as hot spares">Add 15</button></div>
      <div class="row"><span style="color:var(--mut)">Show:</span>
        <button id="tLinks" class="on">radio links</button><button id="tTrails" class="on">trails</button><button id="tBubbles">safety bubbles</button><button id="tBel" class="on">selected belief</button>
        <button id="tBvc" class="on" title="turn the collision-avoidance layer off to see why it matters">Safety layer ON</button></div>
    </div>
    <div class="card"><h2>Live metrics</h2><div class="metrics">
      <div class="m"><div class="v" id="mFill">0%</div><div class="k">picture drawn</div></div>
      <div class="m"><div class="v" id="mAlive">0</div><div class="k">drones alive</div></div>
      <div class="m"><div class="v good" id="mColl">0</div><div class="k">collisions (all-time)</div></div>
      <div class="m"><div class="v" id="mSep">–</div><div class="k">min separation ever</div></div>
      <div class="m"><div class="v" id="mTick">0</div><div class="k">tick</div></div>
      <div class="m"><div class="v" id="mConf">0</div><div class="k">slot conflicts resolved</div></div>
      <div class="m"><div class="v" id="mSwap">0</div><div class="k">slot swaps (ACO local search)</div></div>
      <div class="m"><div class="v" id="mMsg">0</div><div class="k">messages / drone / tick</div></div>
    </div></div>
    <div class="card"><h2>Picture drawn over time <span class="tag">red line = disruption</span></h2><canvas id="chart" width="700" height="150" style="aspect-ratio:700/150"></canvas></div>
    <div class="card"><h2>What the selected drone knows</h2><div class="info" id="detail">Click a drone in the sky.</div></div>
    <div class="card"><h2>How it works</h2><div class="info">
      <b>ACO</b> — every drone keeps its own table of slot <i>claims</i> (a pheromone with a half-life). It picks a slot by roulette ∝ <code>(1−claim)^α · (1/(1+d))^β · priority^γ</code>, refreshes ("deposits on") its claim every tick, gossips the table to radio neighbours, and swaps slots with a neighbour when that shortens total flight. A dead drone stops refreshing, so its claim <b>evaporates</b> and survivors take over — nobody is told.<br><br>
      <b>PSO</b> — velocity = inertia + pull to slot + personal best + best neighbour, speed-limited; slow down smoothly near the slot.<br><br>
      <b>Safety</b> — each tick a drone may only move inside its <i>buffered Voronoi cell</i> (half-planes between itself and every neighbour). Two cells never overlap, so two drones can never collide — even with motor noise. Turn the safety layer off to watch what happens without it.</div></div>
  </div>
</div>
<script src="../core/shapes.js"></script>
<script src="../core/sim.js"></script>
<script src="params.js"></script>
<script>
(() => {
'use strict';
const { Sim } = window.DS, $ = id => document.getElementById(id);
const PRESETS = { easy:{rc:30,noiseMult:.5,loss:0,slotRadius:Infinity}, normal:{rc:25,noiseMult:1,loss:.1,slotRadius:Infinity}, hard:{rc:15,noiseMult:2,loss:.3,slotRadius:35}, brutal:{rc:10,noiseMult:3,loss:.5,slotRadius:22} };
const METHODS = { 'ours-tuned':{params:window.TUNED||{}}, 'ours-default':{params:{}}, cbba:{params:{...(window.TUNED||{}),deterministic:true,noExpire:true,swap:false,upgrade:false}}, oracle:{params:{...(window.TUNED||{}),mode:'oracle'}} };
const cv = $('sky'), cx = cv.getContext('2d'), ch = $('chart'), cc = ch.getContext('2d');
const ui = { paused:false, mult:2, links:true, trails:true, bubbles:false, bel:true, bvc:true, sel:-1, n:34 };
let sim, hist = [], marks = [], trails = new Map();
function make(){
  const n = ui.n, W = 100*Math.sqrt(Math.max(1,n/34));
  const params = Object.assign({shape:$('shape').value, W}, PRESETS[$('preset').value], METHODS[$('method').value].params, {bvc:ui.bvc});
  sim = new Sim({ n, seed:(Math.random()*1e6)|0, params }); hist = []; marks = []; trails = new Map(); ui.sel = -1;
}
function S(){ return cv.width / sim.W; }
const col = { fly:'#37bdf7', set:'#2fd39a', idle:'#8b9acb', sel:'#f5b423' };
function draw(){
  const s = S(); cx.clearRect(0,0,cv.width,cv.height);
  const sel = ui.sel>=0 ? sim.drones.find(d=>d.id===ui.sel) : null;
  // slots
  const occ = sim.occupied();
  for (let i=0;i<sim.M;i++){
    const p = sim.slots[i]; let st = 0;
    if (sel && ui.bel) st = sim._str(sel.tabA, i);
    cx.beginPath(); cx.arc(p.x*s,p.y*s,(occ.has(i)?3:5)*s/9,0,6.283);
    if (occ.has(i)){ cx.fillStyle='rgba(47,211,154,.25)'; cx.fill(); }
    cx.strokeStyle = st>0.05 ? `rgba(245,180,35,${0.25+0.75*st})` : '#4a5a8f'; cx.lineWidth = st>0.05 ? 1+2*st : 1; cx.stroke();
  }
  // links
  if (ui.links){ cx.strokeStyle='rgba(55,189,247,.13)'; cx.lineWidth=1; for (const d of sim.drones) for (const j of d.nbr){ const e=sim.drones[j]; if (e.id>d.id){ cx.beginPath(); cx.moveTo(d.x*s,d.y*s); cx.lineTo(e.x*s,e.y*s); cx.stroke(); } } }
  // trails
  if (ui.trails){ for (const d of sim.drones){ let t = trails.get(d.id); if(!t){t=[];trails.set(d.id,t);} t.push([d.x,d.y]); if(t.length>25)t.shift(); cx.beginPath(); t.forEach((q,k)=>k?cx.lineTo(q[0]*s,q[1]*s):cx.moveTo(q[0]*s,q[1]*s)); cx.strokeStyle='rgba(55,189,247,.25)'; cx.lineWidth=1; cx.stroke(); } }
  // drones
  for (const d of sim.drones){
    const c = d.id===ui.sel ? col.sel : d.slot<0 ? col.idle : d.settled ? col.set : col.fly;
    if (ui.bubbles){ cx.beginPath(); cx.arc(d.x*s,d.y*s,sim.rs*s,0,6.283); cx.strokeStyle='rgba(239,90,107,.45)'; cx.lineWidth=1; cx.stroke(); }
    cx.beginPath(); cx.arc(d.x*s,d.y*s,sim.P.rd*s,0,6.283); cx.fillStyle=c; cx.fill();
    if (d.slot>=0 && !d.settled && d.id===ui.sel){ const q=sim.slots[d.slot]; cx.beginPath(); cx.moveTo(d.x*s,d.y*s); cx.lineTo(q.x*s,q.y*s); cx.strokeStyle='rgba(245,180,35,.6)'; cx.setLineDash([4,4]); cx.stroke(); cx.setLineDash([]); }
  }
  if (sel){ cx.beginPath(); cx.arc(sel.x*s,sel.y*s,sim.P.rc*s,0,6.283); cx.strokeStyle='rgba(245,180,35,.25)'; cx.setLineDash([6,6]); cx.stroke(); cx.setLineDash([]); }
  // overlap flash (ground truth)
  for (let a=0;a<sim.drones.length;a++) for (let b=a+1;b<sim.drones.length;b++){ const A=sim.drones[a],B=sim.drones[b]; if (Math.hypot(A.x-B.x,A.y-B.y)<2*sim.P.rd){ cx.beginPath(); cx.arc((A.x+B.x)/2*s,(A.y+B.y)/2*s,14,0,6.283); cx.strokeStyle='#ef5a6b'; cx.lineWidth=3; cx.stroke(); } }
}
function metrics(){
  const st = sim.stats, f = sim.fill();
  $('mFill').textContent = (f*100).toFixed(0)+'%'; $('mFill').className='v '+(f>=.95?'good':f<.5?'bad':'');
  const spare = Math.max(0, sim.drones.length - sim.M); $('mAlive').textContent = sim.drones.length; $('mAlive').nextElementSibling.textContent = spare ? 'drones alive (' + spare + ' spare, all ' + sim.M + ' slots taken)' : 'drones alive'; $('mTick').textContent = sim.t;
  $('mColl').textContent = st.collPairs; $('mColl').className='v '+(st.collPairs?'bad':'good');
  $('mSep').textContent = isFinite(st.minSep)? st.minSep.toFixed(2)+' (limit '+(2*sim.P.rd).toFixed(1)+')' : '–';
  $('mConf').textContent = st.conflicts; $('mSwap').textContent = st.swaps;
  $('mMsg').textContent = (st.msgs/Math.max(1,sim.t)/Math.max(1,sim.drones.length)).toFixed(1);
}
function chart(){
  cc.clearRect(0,0,ch.width,ch.height); const L=hist.length; if (L<2) return; const dx=ch.width/Math.max(300,L);
  cc.strokeStyle='rgba(239,90,107,.8)'; cc.lineWidth=1; for (const m of marks){ const x=m*dx; cc.beginPath(); cc.moveTo(x,4); cc.lineTo(x,ch.height-4); cc.stroke(); }
  cc.beginPath(); hist.forEach((v,i)=>{ const x=i*dx,y=ch.height-8-v*(ch.height-16); i?cc.lineTo(x,y):cc.moveTo(x,y); }); cc.strokeStyle='#37bdf7'; cc.lineWidth=2; cc.stroke();
  cc.strokeStyle='rgba(255,255,255,.15)'; cc.setLineDash([3,4]); const y95=ch.height-8-.95*(ch.height-16); cc.beginPath(); cc.moveTo(0,y95); cc.lineTo(ch.width,y95); cc.stroke(); cc.setLineDash([]);
}
function detail(){
  const d = ui.sel>=0 ? sim.drones.find(x=>x.id===ui.sel) : null; if(!d){ $('detail').innerHTML = 'Click a drone in the sky.'; return; }
  const T = d.tabA; let known=0, strong=0, others=0; for (let s=0;s<sim.M;s++) if (sim._valid(T,s)){ known++; const st=sim._str(T,s); if (st>.5) strong++; if (T.owner[s]!==d.id) others++; }
  const truth = new Set(sim.drones.filter(x=>x.slot>=0).map(x=>x.slot)).size;
  $('detail').innerHTML = `<b>Drone #${d.id}</b> — ${d.slot<0?'no slot yet':d.settled?'settled on slot '+d.slot+' (rank '+sim.slots[d.slot].rank+')':'flying to slot '+d.slot+' (rank '+sim.slots[d.slot].rank+', '+Math.hypot(d.x-sim.slots[d.slot].x,d.y-sim.slots[d.slot].y).toFixed(1)+' away)'}<br>
   <b>Radio neighbours:</b> ${d.nbr.length} (range ${sim.P.rc}) · <b>claims it knows about:</b> ${known} (${strong} strong, ${others} held by others) — <b>ground truth:</b> ${truth} slots claimed swarm-wide<br>
   <b>PSO:</b> velocity (${d.vx.toFixed(2)}, ${d.vy.toFixed(2)}), personal-best distance ${isFinite(d.pbestF)?d.pbestF.toFixed(1):'–'} · stuck counter ${d.stuck}<br>
   <span style="color:var(--mut)">Gold rings in the sky = how strongly <i>this drone</i> believes each slot is taken. Its view is local and slightly delayed — that is the point.</span>`;
}
let acc = 0, last = performance.now();
function frame(now){
  const dt = now-last; last = now;
  if (!ui.paused){ acc += dt/1000*30*ui.mult; let n=Math.min(8,Math.floor(acc)); acc-=n; for(let i=0;i<n;i++){ sim.step(); hist.push(sim.fill()); if (hist.length>1500) hist.shift(); } }
  draw(); metrics(); chart(); detail(); requestAnimationFrame(frame);
}
cv.addEventListener('click', e => { const r=cv.getBoundingClientRect(), s=sim.W/r.width, x=(e.clientX-r.left)*s, y=(e.clientY-r.top)*s; let b=-1,bd=4; for (const d of sim.drones){ const q=Math.hypot(d.x-x,d.y-y); if(q<bd){bd=q;b=d.id;} } ui.sel=b; });
const mark = () => marks.push(hist.length);
$('k1').onclick=()=>{ if(sim.drones.length){ sim.kill([sim.drones[(sim.rng()*sim.drones.length)|0].id]); mark(); } };
$('k25').onclick=()=>{ sim.killFraction(.25); mark(); }; $('k50').onclick=()=>{ sim.killFraction(.5); mark(); };
$('kreg').onclick=()=>{ sim.killRegion(0,0,sim.W,sim.W*.42); mark(); };
$('a5').onclick=()=>{ sim.add(5); mark(); }; $('a15').onclick=()=>{ sim.add(15); mark(); };
$('reset').onclick=make; $('pause').onclick=e=>{ ui.paused=!ui.paused; e.target.textContent=ui.paused?'Resume':'Pause'; e.target.classList.toggle('on',ui.paused); };
for (const id of ['shape','preset','method']) $(id).onchange=make;
$('sN').oninput=e=>{ ui.n=+e.target.value; $('vN').textContent=ui.n; }; $('sN').onchange=make;
const SP=[.25,.5,1,2,3,4,6]; $('sSpd').oninput=e=>{ ui.mult=SP[+e.target.value]; $('vSpd').textContent=ui.mult+'×'; };
const tog=(id,key)=>{ $(id).onclick=e=>{ ui[key]=!ui[key]; e.target.classList.toggle('on',ui[key]); }; };
tog('tLinks','links'); tog('tTrails','trails'); tog('tBubbles','bubbles'); tog('tBel','bel');
$('tBvc').onclick=e=>{ ui.bvc=!ui.bvc; sim.P.bvc=ui.bvc; e.target.textContent='Safety layer '+(ui.bvc?'ON':'OFF'); e.target.classList.toggle('on',ui.bvc); };
make(); requestAnimationFrame(frame);
})();
</script>
</body>
</html>


==> anc/dronesim/demo/params.js <==
// Tuned ACO+PSO parameters (PSO meta-optimiser; validation cost 476.7 vs hand-set 594.4). Generated from exp/results/tuning.json.
window.TUNED = {
 "alpha": 4.944993468891707,
 "beta": 4.141089794322946,
 "gamma": 4.283836280301486,
 "halfLife": 18.187673203302325,
 "deposit": 0.47442847997329546,
 "dscale": 45.45156667678343,
 "swapMargin": 5,
 "upMargin": 0.02,
 "upRate": 0.5448645264740686,
 "stallTicks": 300,
 "w": 0.8999554599354771,
 "phi0": 0.4295704601851033,
 "phi1": 0.17945318177467157,
 "phi2": 0.0726279553857761,
 "socR": 6.565967529230514,
 "lam": 1,
 "hysteresis": 0.5491143536749072
};


==> anc/dronesim/exp/analyze.py <==
"""results/*.jsonl -> figures (../paper/figs) + LaTeX tables (../paper/tables) + numbers.json used by the paper text."""
import json, os, sys, math, collections
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy import stats

R = 'results'; FIG = '../paper/figs'; TAB = '../paper/tables'
os.makedirs(FIG, exist_ok=True); os.makedirs(TAB, exist_ok=True)
plt.rcParams.update({'font.size': 8, 'axes.grid': True, 'grid.alpha': .3, 'figure.dpi': 150, 'axes.spines.top': False, 'axes.spines.right': False, 'legend.fontsize': 6.5, 'pdf.fonttype': 42})
rng = np.random.default_rng(0)
NUM = {}                          # key facts quoted in the paper text
ABL_NAME = {'full': 'full controller', 'no-swap': 'without swaps', 'no-upgrade': 'without upgrades', 'no-far-upgrade': 'upgrades within radio range only', 'no-gossip': 'without gossip', 'no-evaporation': 'without evaporation', 'tiebreak-random': 'random conflict tie-break', 'argmax-not-roulette': 'argmax instead of roulette', 'no-PSO': 'proportional motion (no PSO)', 'no-pbest-gbest': 'without personal/social terms', 'no-crowd-term': 'without crowding term', 'no-BVC': 'without safety filter'}
EV_NAME = {'kill:0.1': 'lose 10\\%', 'kill:0.25': 'lose 25\\%', 'kill:0.5': 'lose 50\\%', 'kill:0.75': 'lose 75\\%', 'region': 'lose upper half', 'cascade:0.15': '4 cascading losses of 15\\%', 'join:12': '12 drones join'}
COL = {'oracle': '#4e79a7', 'ours-tuned': '#59a14f', 'ours-default': '#f28e2b', 'cbba': '#b07aa1', 'cbba-reset': '#e15759', 'cbba-reset-t': '#d37295', 'greedy': '#9c755f', 'random': '#999999'}
NICE = {'oracle': 'Central oracle (Hungarian)', 'ours-tuned': 'ACO-PSO (tuned)', 'ours-default': 'ACO-PSO (hand-set)', 'cbba': 'CBBA-like', 'cbba-reset': 'CBBA with reset', 'cbba-reset-t': 'CBBA with reset (tuned)', 'greedy': 'Greedy nearest', 'random': 'Random slot'}

def load(n, merge=True):
    with open(f'{R}/{n}.jsonl', encoding='utf8') as f: rows = [json.loads(l) for l in f if l.strip()]
    if merge and n in ('X1', 'X3', 'X9') and os.path.exists(f'{R}/X10.jsonl'):
        rows += [r for r in load('X10', False) if r.get('src') == n]
    if merge and os.path.exists(f'{R}/X13.jsonl'):                       # tuned CBBA with reset, same jobs and seeds
        rows += [r for r in load('X13', False) if r.get('src') == n]
    return rows
def wilson(k, n, z=1.96):
    if n == 0: return (np.nan, np.nan)
    p = k / n; d = 1 + z * z / n; c = (p + z * z / (2 * n)) / d; h = z * math.sqrt(p * (1 - p) / n + z * z / (4 * n * n)) / d
    return max(0, c - h), min(1, c + h)
def boot(x, fn=np.median, n=2000):
    x = np.asarray(x, float)
    if len(x) == 0: return (np.nan, np.nan)
    return tuple(np.percentile([fn(rng.choice(x, len(x))) for _ in range(n)], [2.5, 97.5]))
def tval(r, key='T', cap=1500):
    v = r['res'].get(key); return 2 * cap if v is None else v
def summ(rows, key='T', cap=1500):
    v = [r['res'][key] for r in rows if r['res'].get(key) is not None]; n = len(rows); k = len(v)
    return dict(n=n, succ=k / n if n else np.nan, wl=wilson(k, n), med=np.median(v) if v else np.nan, ci=boot(v) if v else (np.nan, np.nan), par2=np.mean([tval(r, key, cap) for r in rows]) if n else np.nan)
def pkey(r): return (r.get('shape'), r.get('preset'), r.get('seed'), r.get('n'), r.get('evKey'), r.get('param'), r.get('value'), r.get('cfg'), r.get('grid'), r.get('loss'), r.get('rc'), r.get('noiseMult'), r.get('slotRadius'))
def paired(a, b, key='T', cap=1500):
    A = {pkey(r): tval(r, key, cap) for r in a}; B = {pkey(r): tval(r, key, cap) for r in b}; ks = [k for k in A if k in B]
    if len(ks) < 6: return 1.0, 0.0
    x = np.array([A[k] for k in ks]); y = np.array([B[k] for k in ks])
    if np.all(x == y): return 1.0, 0.0
    return stats.wilcoxon(x, y).pvalue, (x - y).mean() / ((x - y).std(ddof=1) + 1e-9)
def present(rows, M): return [m for m in M if any(r['variant'] == m for r in rows)]
def holm(pvals):
    """Holm-Bonferroni adjusted p-values (same order as input)."""
    idx = sorted(range(len(pvals)), key=lambda i: pvals[i]); m = len(pvals); adj = [0.0] * m; run = 0.0
    for k, i in enumerate(idx): run = max(run, min(1.0, (m - k) * pvals[i])); adj[i] = run
    return adj
def fp(p): return '$<$0.001' if p < 1e-3 else f'{p:.3f}'
def tex(s): return s.replace('_', '\\_').replace('%', '\\%').replace('&', '\\&')
def ci_txt(s): return '--' if np.isnan(s['med']) else f"{s['med']:.0f} [{s['ci'][0]:.0f},{s['ci'][1]:.0f}]"

SAFETY = collections.Counter()   # totals over every run with the safety layer enabled
def tally(rows, label):
    for r in rows:
        if r.get('bvc') is False or r.get('variant') == 'no-BVC': continue
        SAFETY['runs'] += 1; SAFETY['pairticks'] += r['res'].get('collPairs', 0) or 0
        ms = r['res'].get('minSep');
        if ms is not None: SAFETY['minsep'] = min(SAFETY.get('minsep', 1e9), ms)
        SAFETY['bvcCompromise'] += r['res'].get('bvcCompromise', 0) or 0
        # proposed controller = full ACO-PSO (any parameter set), excluding crippled ablation variants
        ours = r.get('variant') in ('ours-tuned', 'ours-default', 'ours-best', 'full', 'hand-set', 'tuned-narrow', 'tuned-broad') or str(r.get('variant')).startswith('ours-c') or label == 'X6'
        g = 'ours' if ours else ('ablation' if label in ('X2', 'X12', 'X16swap') else 'baseline:' + ('cbba-reset-t' if r.get('variant') == 'cbba-reset-best' or str(r.get('variant')).startswith('cbba-c') else str(r.get('variant'))))
        SAFETY[g + '_runs'] += 1; SAFETY[g + '_pairticks'] += r['res'].get('collPairs', 0) or 0; SAFETY[g + '_badruns'] += 1 if (r['res'].get('collPairs') or 0) > 0 else 0
        if ms is not None: SAFETY[g + '_minsep'] = min(SAFETY.get(g + '_minsep', 1e9), ms)

# ------------------------------------------------------------------ tuning
def tuning():
    t = json.load(open(f'{R}/tuning.json')); sel = json.load(open(f'{R}/selected.json')) if os.path.exists(f'{R}/selected.json') else None
    fig, ax = plt.subplots(figsize=(3.4, 2.9)); it = np.arange(1, len(t['histPSO']) + 1)
    ax.plot(it, t['histPSO'], 'o-', ms=3, c=COL['ours-tuned'], label='PSO meta-optimiser (best)'); ax.plot(it, t['meanPSO'], 'o:', ms=2, c=COL['ours-tuned'], alpha=.6, label='PSO meta-optimiser (swarm mean)')
    ax.plot(it, t['histRS'], 's-', ms=3, c='#e15759', label='Random search (best)'); ax.axhline(t['defScore'], c=COL['ours-default'], ls='--', label='Hand-set default')
    ax.set_xlabel('Generation (%d candidate configurations each)' % t['NP']); ax.set_ylabel('Training cost (ticks)')
    ax.legend(loc='upper center', bbox_to_anchor=(0.5, -0.24), ncol=2, frameon=False); fig.tight_layout(); fig.savefig(f'{FIG}/tuning.pdf'); plt.close(fig)
    with open(f'{TAB}/params.tex', 'w') as f:
        f.write('\\begin{tabular}{lrrrr}\\toprule\nParameter & Range & Hand-set & PSO-tuned & Random-search \\\\\\midrule\n')
        for n, lo, hi, *_ in t['space']: f.write(f"$\\mathtt{{{tex(n)}}}$ & [{lo:g}, {hi:g}] & {t['default'][n]:.3g} & {t['psoParams'][n]:.3g} & {t['rsParams'][n]:.3g} \\\\\n")
        f.write('\\bottomrule\\end{tabular}\n')
    # selected configurations used in the experiments: first run and best of five, both controllers
    def sel_of(fn): u = json.load(open(f'{R}/{fn}')); rs = u['validation']['rs'] < u['validation']['pso']; return (u['rsParams'] if rs else u['psoParams']), ('RS' if rs else 'PSO'), min(u['validation']['rs'], u['validation']['pso'])
    def best_of(first, pat):
        fs = [first] + [pat % k for k in range(1, 5)]; c = [sel_of(x) for x in fs]; k = int(np.argmin([x[2] for x in c])); return c[k], k
    o0 = sel_of('tuning.json'); c0 = sel_of('tuning_cbbaReset.json'); (o5, ok), (c5, ck) = best_of('tuning.json', 'tuning_rep%d.json'), best_of('tuning_cbbaReset.json', 'tuning_cbbaReset_rep%d.json')
    MS = [2024, 1, 2, 3, 4]   # meta-seeds of the five tuning runs
    cols = [('ACO-PSO', 'reference', o0), ('ACO-PSO', f'best of five', o5), ('CBBA-r', 'reference', c0), ('CBBA-r', f'best of five', c5)]
    with open(f'{TAB}/params_sel.tex', 'w') as f:
        f.write('\\begin{tabular}{l' + 'r' * 4 + '}\\toprule\n & ' + ' & '.join(f'{a}' for a, _, _ in cols) + ' \\\\\nParameter & ' + ' & '.join(f'{b}' for _, b, _ in cols) + ' \\\\\\midrule\n')
        for n, *_ in t['space']:
            f.write(f"$\\mathtt{{{tex(n)}}}$ & " + ' & '.join((f"{c[0][n]:.3g}" if n in c[0] else '--') for _, _, c in cols) + ' \\\\\n')
        f.write(f'\\midrule meta-seed & {MS[0]} & {MS[ok]} & {MS[0]} & {MS[ck]} \\\\\n')
        f.write('selected by & ' +' & '.join(c[1] for _, _, c in cols) + ' \\\\\nvalidation cost & ' + ' & '.join(f'{c[2]:.1f}' for _, _, c in cols) + ' \\\\\n\\bottomrule\\end{tabular}\n')
    NUM['sel_halflife'] = {f'{a} {b}': c[0]['halfLife'] for a, b, c in cols}
    v = t['validation']; NUM['tune_def'] = v['default']; NUM['tune_pso'] = v['pso']; NUM['tune_rs'] = v['rs']; NUM['tune_src'] = sel['source'] if sel else '?'
    NUM['tune_gain_pct'] = 100 * (1 - min(v['pso'], v['rs']) / v['default']); NUM['tune_minutes'] = t['minutes']

# ------------------------------------------------------------------ X1 baselines
def x1():
    rows = load('X1'); tally(rows, 'X1'); methods = present(load('X1'), ['random', 'greedy', 'cbba', 'cbba-reset', 'cbba-reset-t', 'ours-default', 'ours-tuned', 'oracle']); presets = ['easy', 'normal', 'hard', 'brutal']
    with open(f'{TAB}/x1.tex', 'w') as f:
        f.write('\\begin{tabular}{llrrrrr}\\toprule\nDifficulty & Method & Success\\,\\% [95\\% CI] & Median $T_{95}$ [95\\% CI] & PAR-2 & Assign.\\ ratio & $p$ vs tuned \\\\\\midrule\n')
        for pre in presets:
            ref = [r for r in rows if r['preset'] == pre and r['variant'] == 'ours-tuned']
            for m in methods:
                rs = [r for r in rows if r['preset'] == pre and r['variant'] == m]; s = summ(rs)
                p = paired(rs, ref)[0] if m != 'ours-tuned' else np.nan
                ratios = [r['res']['ratio'] for r in rs if r['res'].get('ratio') is not None]
                f.write(f"{pre if m == methods[0] else ''} & {NICE[m]} & {100*s['succ']:.0f} [{100*s['wl'][0]:.0f},{100*s['wl'][1]:.0f}] & {ci_txt(s)} & {s['par2']:.0f} & {np.mean(ratios):.2f} & {'--' if np.isnan(p) else fp(p)} \\\\\n")
            f.write('\\midrule\n')
        f.write('\\bottomrule\\end{tabular}\n')
    with open(f'{TAB}/x1_compact.tex', 'w') as f:   # main-text version: success % and median T95 per difficulty
        f.write('\\begin{tabular}{l' + 'rr' * 4 + '}\\toprule\n & ' + ' & '.join(f'\\multicolumn{{2}}{{c}}{{{p}}}' for p in presets) + ' \\\\\n'
                + ''.join(f'\\cmidrule(lr){{{2 + 2 * k}-{3 + 2 * k}}}' for k in range(4)) + '\nController & ' + ' & '.join(['succ.', '$T_{95}$'] * 4) + ' \\\\\\midrule\n')
        for m in methods:
            if m == 'oracle': f.write('\\midrule\n')
            c = []
            for pre in presets:
                s = summ([r for r in rows if r['preset'] == pre and r['variant'] == m])
                c += [f"{100*s['succ']:.0f}", '--' if np.isnan(s['med']) else f"{s['med']:.0f}"]
            nm = NICE[m].replace(' (Hungarian)', '')
            f.write((f"\\textbf{{{nm}}}" if m == 'ours-tuned' else nm) + ' & ' + ' & '.join(c) + ' \\\\\n')
        f.write('\\bottomrule\\end{tabular}\n')
    for pre in presets:
        for m in methods:
            s = summ([r for r in rows if r['preset'] == pre and r['variant'] == m]); NUM[f'x1_{pre}_{m}_med'] = s['med']; NUM[f'x1_{pre}_{m}_succ'] = 100 * s['succ']; NUM[f'x1_{pre}_{m}_par2'] = s['par2']
            if m != 'ours-tuned': NUM[f'x1_{pre}_{m}_p'] = paired([r for r in rows if r['preset'] == pre and r['variant'] == m], [r for r in rows if r['preset'] == pre and r['variant'] == 'ours-tuned'])[0]
    fig, axs = plt.subplots(1, 2, figsize=(7, 2.3), sharey=True)
    for ax, pre in zip(axs, ['normal', 'hard']):
        for m in methods:
            S = [r['res']['series'] for r in rows if r['preset'] == pre and r['variant'] == m]; L = min(len(s) for s in S); A = np.array([s[:L] for s in S], float); mu = A.mean(0)
            lo, hi = np.percentile(A, [25, 75], axis=0); x = np.arange(1, L + 1) * 10; k = min(L, 60)
            ax.plot(x[:k], mu[:k], c=COL[m], label=NICE[m]); ax.fill_between(x[:k], lo[:k], hi[:k], color=COL[m], alpha=.1)
        ax.axhline(.95, c='k', lw=.5, ls=':'); ax.set_xlabel('Tick'); ax.set_title(f'{pre}', fontsize=8)
    axs[0].set_ylabel('Picture drawn (mean, IQR)'); axs[0].legend(loc='lower right'); fig.tight_layout(); fig.savefig(f'{FIG}/x1_curves.pdf'); plt.close(fig)
    fig, ax = plt.subplots(figsize=(3.5, 2.4)); w = .115
    for k, m in enumerate(methods):
        v = [summ([r for r in rows if r['preset'] == p and r['variant'] == m])['par2'] for p in presets]; ax.bar(np.arange(4) + (k - (len(methods) - 1) / 2) * w, v, w, label=NICE[m], color=COL[m])
    ax.set_xticks(range(4)); ax.set_xticklabels(presets); ax.set_yscale('log'); ax.set_ylabel('PAR-2 time to 95% (ticks)'); ax.legend(fontsize=5.5); fig.tight_layout(); fig.savefig(f'{FIG}/x1_par2.pdf'); plt.close(fig)
    with open(f'{TAB}/x1_cost.tex', 'w') as f:
        f.write('\\begin{tabular}{lrrrr}\\toprule\nMethod & Msgs/drone/tick & Table entries/drone & Path length & Conflicts \\\\\\midrule\n')
        for m in methods:
            rs = [r['res'] for r in rows if r['preset'] == 'normal' and r['variant'] == m and r['res'].get('T')]
            if rs: f.write(f"{NICE[m]} & {np.mean([x['msgsPerDroneTick'] for x in rs]):.1f} & {np.mean([x['tableEntries'] for x in rs]):.1f} & {np.mean([x['pathLen'] for x in rs]):.0f} & {np.mean([x['conflicts'] for x in rs]):.0f} \\\\\n")
        f.write('\\bottomrule\\end{tabular}\n')

# ------------------------------------------------------------------ X2 ablation
def x2():
    rows = load('X2'); tally(rows, 'X2'); V = ['full', 'no-swap', 'no-upgrade', 'no-far-upgrade', 'no-gossip', 'no-evaporation', 'tiebreak-random', 'argmax-not-roulette', 'no-PSO', 'no-pbest-gbest', 'no-crowd-term', 'no-BVC']; P = ['normal', 'hard', 'brutal']
    with open(f'{TAB}/x2.tex', 'w') as f:
        f.write('\\begin{tabular}{l' + 'rrr' * 3 + '}\\toprule\n & ' + ' & '.join(f'\\multicolumn{{3}}{{c}}{{{p}}}' for p in P) + ' \\\\\nVariant (tuned) & ' + ' & '.join(['Succ.\\%', '$T_{95}$', 'PF$_{400}$'] * 3) + ' \\\\\\midrule\n')
        PADJ = {}
        for p in P:
            full = [r for r in rows if r['cfg'] == 'tuned' and r['variant'] == 'full' and r['preset'] == p]
            raw = [paired([r for r in rows if r['cfg'] == 'tuned' and r['variant'] == v and r['preset'] == p], full)[0] for v in V[1:]]
            for v, pr, pa in zip(V[1:], raw, holm(raw)): PADJ[(v, p)] = (pr, pa)
        for v in V:
            c = []
            for p in P:
                rs = [r for r in rows if r['cfg'] == 'tuned' and r['variant'] == v and r['preset'] == p]
                s = summ(rs, cap=800); pr, pa = PADJ.get((v, p), (1, 1)); star = '' if v == 'full' or pr >= 0.05 else ('$^{\\dagger}$' if pa < 0.05 else '$^{*}$')
                NUM[f'x2_{v}_{p}_p'] = pr; NUM[f'x2_{v}_{p}_padj'] = pa
                pfs = [r['res']['pfFinal'] for r in rs if r['res'].get('formed')]
                c += [f"{100*s['succ']:.0f}", f"{s['med']:.0f}{star}" if not np.isnan(s['med']) else '--', f"{np.mean(pfs):.2f}" if pfs else '--']
                NUM[f'x2_{v}_{p}_pf'] = float(np.mean(pfs)) if pfs else float('nan')
            f.write(f"{ABL_NAME[v]} & " + ' & '.join(c) + ' \\\\\n')
        f.write('\\bottomrule\\end{tabular}\n')
    fig, axs = plt.subplots(1, 2, figsize=(7.2, 2.5), sharey=True)
    for ax, cfg in zip(axs, ['tuned', 'default']):
        w = .26
        for k, p in enumerate(P):
            ax.bar(np.arange(len(V)) + (k - 1) * w, [summ([r for r in rows if r['cfg'] == cfg and r['variant'] == v and r['preset'] == p])['par2'] for v in V], w, label=p)
        ax.set_xticks(range(len(V))); ax.set_xticklabels(V, rotation=50, ha='right', fontsize=6); ax.set_yscale('log'); ax.set_title(f'{cfg} parameters', fontsize=8)
    axs[0].set_ylabel('PAR-2 formation time (ticks)'); axs[0].legend(); fig.tight_layout(); fig.savefig(f'{FIG}/x2_ablation.pdf'); plt.close(fig)
    for v in V:
        for p in P:
            s = summ([r for r in rows if r['cfg'] == 'tuned' and r['variant'] == v and r['preset'] == p]); NUM[f'x2_{v}_{p}_succ'] = 100 * s['succ']; NUM[f'x2_{v}_{p}_med'] = s['med']

# ------------------------------------------------------------------ X3 dynamic events
def x3():
    rows = load('X3'); tally(rows, 'X3'); M = present(rows, ['oracle', 'ours-tuned', 'ours-default', 'cbba-reset', 'cbba-reset-t', 'cbba', 'greedy'])
    evs = ['kill:0.1', 'kill:0.25', 'kill:0.5', 'kill:0.75', 'region', 'cascade:0.15', 'join:12']
    with open(f'{TAB}/x3.tex', 'w') as f:
        f.write('\\begin{tabular}{l' + 'r' * len(M) + '}\\toprule\nEvent & ' + ' & '.join(NICE[m].replace(' (', '\\\\(').join(['\\shortstack{', '}']) for m in M) + ' \\\\\\midrule\n')
        for e in evs:
            c = []
            for m in M:
                rs = [r for r in rows if r['variant'] == m and r['evKey'] == e and r['res'].get('formed')]; s = summ([dict(r, res=dict(r['res'], T=r['res'].get('tRec90'))) for r in rs], 'T', 400)
                pf = np.mean([r['res']['pfFinal'] for r in rs]) if rs else np.nan
                c.append(('--' if np.isnan(s['med']) else f"{s['med']:.0f}") + f" / {100*s['succ']:.0f} / {pf:.2f}")
            f.write(f"{EV_NAME[e]} & " + ' & '.join(c) + ' \\\\\n')
        f.write('\\midrule\n\\multicolumn{%d}{l}{\\textit{Continuous churn (death rate 0.2\\%%/drone/tick, balanced joins): mean picture quality over ticks 200--700}}\\\\\n' % (len(M) + 1))
        c = []
        for m in M:
            rs = [r['res']['pfMean'] for r in rows if r['variant'] == m and r['evKey'] == 'churn' and r['res'].get('formed') and r['res'].get('pfMean') is not None]; c.append(f'{100*np.mean(rs):.0f}\\%' if rs else '--')
        f.write('priority fill & ' + ' & '.join(c) + ' \\\\\n')
        c = []
        for m in M:
            rs = [r['res']['chamferEx'] for r in rows if r['variant'] == m and r['evKey'] == 'churn' and r['res'].get('formed') and r['res'].get('chamferEx') is not None]; c.append(f'{np.mean(rs):.2f}' if rs else '--')
        f.write('excess Chamfer (units) & ' + ' & '.join(c) + ' \\\\\n\\bottomrule\\end{tabular}\n')
    fig, axs = plt.subplots(1, 2, figsize=(7.2, 2.4))
    ks = ['kill:0.1', 'kill:0.25', 'kill:0.5', 'kill:0.75']
    for m in M:
        y = []; q = []
        for e in ks:
            rs = [r for r in rows if r['variant'] == m and r['evKey'] == e and r['res'].get('formed')]; s = summ([dict(r, res=dict(r['res'], T=r['res'].get('tRec90'))) for r in rs], 'T', 400); y.append(s['med']); q.append(np.mean([r['res']['pfFinal'] for r in rs]) if rs else np.nan)
        axs[0].plot([10, 25, 50, 75], y, 'o-', ms=3, c=COL[m], label=NICE[m]); axs[1].plot([10, 25, 50, 75], q, 'o-', ms=3, c=COL[m])
    axs[0].set_xlabel('Drones destroyed (%)'); axs[0].set_ylabel('Median ticks to PF $\\geq$ 0.9'); fig.legend(*axs[0].get_legend_handles_labels(), loc='lower center', ncol=3, frameon=False, bbox_to_anchor=(0.5, -0.02)); axs[1].set_xlabel('Drones destroyed (%)'); axs[1].set_ylabel('Priority fill after 400 ticks'); fig.tight_layout(rect=(0, 0.14, 1, 1)); fig.savefig(f'{FIG}/x3_dynamic.pdf'); plt.close(fig)
    for m in M:
        for e in evs:
            rs = [r for r in rows if r['variant'] == m and r['evKey'] == e and r['res'].get('formed')]; s = summ([dict(r, res=dict(r['res'], T=r['res'].get('tRec90'))) for r in rs], 'T', 400); NUM[f'x3_{m}_{e}_med'] = s['med']; NUM[f'x3_{m}_{e}_succ'] = 100 * s['succ']
            s95 = summ([dict(r, res=dict(r['res'], T=r['res'].get('tRec'))) for r in rs], 'T', 400); NUM[f'x3_{m}_{e}_succ95'] = 100 * s95['succ']
            NUM[f'x3_{m}_{e}_pf'] = float(np.mean([r['res']['pfFinal'] for r in rs])) if rs else float('nan')

# ------------------------------------------------------------------ X4 scalability
def x4():
    rows = load('X4'); tally(rows, 'X4'); Ns = sorted({r['n'] for r in rows}); M = present(rows, ['oracle', 'ours-tuned', 'cbba-reset-t', 'cbba'])
    fig, axs = plt.subplots(1, 3, figsize=(7.4, 2.3)); fits = {}
    for m in M:
        med, lo, hi, succ, msgs = [], [], [], [], []
        for n in Ns:
            rs = [r for r in rows if r['variant'] == m and r['n'] == n]; s = summ(rs, cap=2500); med.append(s['med']); lo.append(s['ci'][0]); hi.append(s['ci'][1]); succ.append(100 * s['succ'])
            msgs.append(np.mean([r['res']['msgsPerDroneTick'] for r in rs]))
        med, lo, hi = map(np.array, (med, lo, hi)); ok = ~np.isnan(med)
        axs[0].plot(np.array(Ns)[ok], med[ok], 'o-', c=COL[m], ms=3, label=NICE[m]); axs[0].fill_between(np.array(Ns)[ok], lo[ok], hi[ok], color=COL[m], alpha=.15, lw=0); axs[1].plot(Ns, succ, 'o-', ms=3, c=COL[m]); axs[2].plot(Ns, msgs, 'o-', ms=3, c=COL[m])
        X = np.array([math.log(r['n']) for r in rows if r['variant'] == m and r['res'].get('T')]); Y = np.array([math.log(r['res']['T']) for r in rows if r['variant'] == m and r['res'].get('T')])
        if len(X) > 10:
            sl = stats.linregress(X, Y); bs = [stats.linregress(X[i], Y[i]).slope for i in (rng.integers(0, len(X), len(X)) for _ in range(500))]; fits[m] = (sl.slope, *np.percentile(bs, [2.5, 97.5]))
    axs[0].set_xscale('log'); axs[0].set_yscale('log'); axs[0].set_xlabel('Swarm size N'); axs[0].set_ylabel('Median $T_{95}$ (ticks)'); axs[0].legend(); axs[1].set_xlabel('Swarm size N'); axs[1].set_ylabel('Success (%)'); axs[1].set_xscale('log')
    axs[2].set_xlabel('Swarm size N'); axs[2].set_ylabel('Messages / drone / tick'); axs[2].set_xscale('log'); fig.tight_layout(); fig.savefig(f'{FIG}/x4_scaling.pdf'); plt.close(fig)
    with open(f'{TAB}/x4.tex', 'w') as f:
        f.write('\\begin{tabular}{lrrr}\\toprule\nMethod & exponent $b$ ($T\\propto N^{b}$) & 95\\%% CI & success at $N=%d$ \\\\\\midrule\n' % Ns[-1])
        for m, (b, l, h) in fits.items(): f.write(f"{NICE[m]} & {b:.2f} & [{l:.2f}, {h:.2f}] & {100*summ([r for r in rows if r['variant']==m and r['n']==Ns[-1]], cap=2500)['succ']:.0f}\\% \\\\\n"); NUM[f'x4_{m}_b'] = b; NUM[f'x4_{m}_blo'] = l; NUM[f'x4_{m}_bhi'] = h
        f.write('\\bottomrule\\end{tabular}\n')

# ------------------------------------------------------------------ X5 robustness
def x5():
    rows = load('X5'); tally(rows, 'X5'); M = present(rows, ['ours-tuned', 'cbba-reset-t', 'cbba', 'oracle'])
    g = [r for r in rows if r['grid'] == 'loss-rc']; losses = sorted({r['loss'] for r in g}); rcs = sorted({r['rc'] for r in g})
    fig, axs = plt.subplots(1, len(M), figsize=(2.3 * len(M) + 0.6, 2.2), sharey=True)
    for ax, m in zip(axs, M):
        Z = np.array([[100 * summ([r for r in g if r['variant'] == m and r['loss'] == l and r['rc'] == c])['succ'] for c in rcs] for l in losses])
        im = ax.imshow(Z, origin='lower', vmin=0, vmax=100, cmap='viridis', aspect='auto'); ax.set_xticks(range(len(rcs))); ax.set_xticklabels(rcs); ax.set_yticks(range(len(losses))); ax.set_yticklabels([f'{int(l*100)}%' for l in losses]); ax.set_xlabel('radio range'); ax.set_title(NICE[m], fontsize=7); ax.grid(False)
        for i in range(len(losses)):
            for j in range(len(rcs)): ax.text(j, i, f'{Z[i,j]:.0f}', ha='center', va='center', fontsize=5.5, color='w' if Z[i, j] < 60 else 'k')
    axs[0].set_ylabel('packet loss'); fig.colorbar(im, ax=axs, label='Success %', shrink=.9); fig.savefig(f'{FIG}/x5_loss_range.pdf', bbox_inches='tight'); plt.close(fig)
    h = [r for r in rows if r['grid'] == 'noise-map']; nz = sorted({r['noiseMult'] for r in h}); sr = sorted({r['slotRadius'] for r in h})
    fig, axs = plt.subplots(1, len(M), figsize=(2.3 * len(M) + 0.6, 2.2), sharey=True)
    for ax, m in zip(axs, M):
        Z = np.array([[100 * summ([r for r in h if r['variant'] == m and r['noiseMult'] == a and r['slotRadius'] == b])['succ'] for b in sr] for a in nz])
        im = ax.imshow(Z, origin='lower', vmin=0, vmax=100, cmap='viridis', aspect='auto'); ax.set_xticks(range(len(sr))); ax.set_xticklabels(['all' if b >= 1e9 else int(b) for b in sr]); ax.set_yticks(range(len(nz))); ax.set_yticklabels(nz); ax.set_xlabel('slot-knowledge radius'); ax.set_title(NICE[m], fontsize=7); ax.grid(False)
        for i in range(len(nz)):
            for j in range(len(sr)): ax.text(j, i, f'{Z[i,j]:.0f}', ha='center', va='center', fontsize=5.5, color='w' if Z[i, j] < 60 else 'k')
    axs[0].set_ylabel('motor-noise multiplier'); fig.colorbar(im, ax=axs, label='Success %', shrink=.9); fig.savefig(f'{FIG}/x5_noise_map.pdf', bbox_inches='tight'); plt.close(fig)

# ------------------------------------------------------------------ X6 sensitivity
def x6():
    rows = load('X6'); tally(rows, 'X6'); t = json.load(open(f'{R}/tuning.json')); names = [s[0] for s in t['space']]; sel = json.load(open(f'{R}/selected.json'))['tuned']
    def cost(rs): return np.mean([(r['res']['T'] if r['res'].get('formed') else 800) + .5 * (r['res']['tRec'] if r['res'].get('tRec') is not None else 400) + (300 * (1 - r['res']['pfFinal']) if r['res'].get('formed') else 300) for r in rs])
    fig, axs = plt.subplots(3, 6, figsize=(7.4, 3.9), sharey=True); rank = []; axs.flat[-1].axis('off')
    for ax, n in zip(axs.flat, names):
        vals = sorted({r['value'] for r in rows if r['param'] == n}); y = [cost([r for r in rows if r['param'] == n and r['value'] == v]) for v in vals]
        ax.plot(vals, y, 'o-', ms=2.5, c='#4e79a7'); ax.axvline(sel[n], c='#59a14f', ls='--', lw=.8); ax.set_xlabel(n, fontsize=6); ax.tick_params(labelsize=5); rank.append((n, min(y), max(y)))
    for r_ in range(3): axs[r_, 0].set_ylabel('cost')
    fig.tight_layout(); fig.savefig(f'{FIG}/x6_sensitivity.pdf'); plt.close(fig)
    with open(f'{TAB}/x6.tex', 'w') as f:
        f.write('\\begin{tabular}{lrr}\\toprule\nParameter & Best cost in sweep & Worst cost in sweep \\\\\\midrule\n')
        for n, lo, hi in sorted(rank, key=lambda x: -(x[2] - x[1])): f.write(f'$\\mathtt{{{tex(n)}}}$ & {lo:.0f} & {hi:.0f} \\\\\n')
        f.write('\\bottomrule\\end{tabular}\n')
    rk = sorted(rank, key=lambda x: -(x[2] - x[1])); NUM['x6_top3'] = ', '.join(n for n, _, _ in rk[:3])

# ------------------------------------------------------------------ X7 safety
def x7():
    rows = load('X7'); tally(rows, 'X7'); M = ['ours-tuned', 'oracle', 'cbba', 'random']; nz = [1, 2, 4]
    with open(f'{TAB}/x7.tex', 'w') as f:
        f.write('\\begin{tabular}{llrrrrrr}\\toprule\n & & \\multicolumn{3}{c}{Safety layer ON} & \\multicolumn{3}{c}{Safety layer OFF} \\\\\nMethod & noise $\\times$ & runs & overlap pair-ticks & min sep & runs & overlap pair-ticks & min sep \\\\\\midrule\n')
        for m in M:
            for z in nz:
                c = []
                for b in (True, False):
                    rs = [r['res'] for r in rows if r['variant'] == m and r['bvc'] == b and r['noiseMult'] == z]; c += [str(len(rs)), str(sum(x['collPairs'] for x in rs)), f"{min(x['minSep'] for x in rs):.2f}"]
                f.write(f"{NICE[m] if z == 1 else ''} & {z} & " + ' & '.join(c) + ' \\\\\n')
        f.write('\\bottomrule\\end{tabular}\n')
    on = [r['res'] for r in rows if r['bvc']]; off = [r['res'] for r in rows if not r['bvc']]
    NUM['x7_on_pairticks'] = sum(x['collPairs'] for x in on); NUM['x7_on_runs'] = len(on); NUM['x7_off_pairticks'] = sum(x['collPairs'] for x in off); NUM['x7_off_runs'] = len(off)
    NUM['x7_off_min'] = min(x['minSep'] for x in off); NUM['x7_off_runs_with_coll'] = sum(1 for x in off if x['collPairs'] > 0)

# ------------------------------------------------------------------ X8: does tuning generalise across shapes?
def x8():
    """Config tuned on star+heart only (normal+hard), vs tuned on all shapes, vs hand-set; all evaluated on every shape with held-out seeds."""
    rows = load('X8'); tally(rows, 'X8'); P = ['normal', 'hard', 'brutal']; SH = ['star', 'heart', 'letterD', 'smiley']; V = ['hand-set', 'tuned-narrow', 'tuned-broad']
    with open(f'{TAB}/x8.tex', 'w') as f:
        f.write('\\begin{tabular}{ll' + 'rr' * 3 + '}\\toprule\n & & ' + ' & '.join(f'\\multicolumn{{2}}{{c}}{{{p}}}' for p in P) + ' \\\\\nShape & Parameters & ' + ' & '.join(['Succ.\\%', 'Median $T_{95}$'] * 3) + ' \\\\\\midrule\n')
        for sh in SH:
            for v in V:
                c = []
                for p in P:
                    s_ = summ([r for r in rows if r['shape'] == sh and r['preset'] == p and r['variant'] == v]); c += [f"{100*s_['succ']:.0f}", '--' if np.isnan(s_['med']) else f"{s_['med']:.0f}"]
                    NUM[f'x8_{sh}_{p}_{v}_succ'] = 100 * s_['succ']
                f.write(f"{(sh + (' (train)' if sh in ('star', 'heart') else ' (unseen)')) if v == V[0] else ''} & {v} & " + ' & '.join(c) + ' \\\\\n')
            f.write('\\midrule\n')
        f.write('\\bottomrule\\end{tabular}\n')
    for v in V:
        for grp, shs in (('seen', ['star', 'heart']), ('unseen', ['letterD', 'smiley'])):
            s_ = summ([r for r in rows if r['variant'] == v and r['shape'] in shs and r['preset'] in ('normal', 'hard', 'brutal')]); NUM[f'x8_{v}_{grp}_par2'] = s_['par2']; NUM[f'x8_{v}_{grp}_succ'] = 100 * s_['succ']

# ------------------------------------------------------------------ X9: unseen shapes
def x9():
    rows = load('X9'); tally(rows, 'X9'); P = ['normal', 'hard', 'brutal']; M = present(rows, ['greedy', 'cbba', 'cbba-reset', 'cbba-reset-t', 'ours-default', 'ours-tuned', 'oracle'])
    form = [r for r in rows if r['kind'] == 'form']; heal = [r for r in rows if r['kind'] == 'heal']
    SH = sorted({r['shape'] for r in rows}, key=lambda s: ['disc', 'ring', 'arrow', 'cross', 'twoBlobs', 'letterA', 'spiral', 'wave'].index(s))
    with open(f'{TAB}/x9.tex', 'w') as f:
        f.write('\\begin{tabular}{l' + 'rrr' * 3 + '}\\toprule\n & ' + ' & '.join(f'\\multicolumn{{3}}{{c}}{{{p}}}' for p in P) + ' \\\\\nMethod & ' + ' & '.join(['Succ.\\%', '$T_{95}$', 'PF$_{400}$'] * 3) + ' \\\\\\midrule\n')
        for m in M:
            c = []
            for p in P:
                s_ = summ([r for r in form if r['variant'] == m and r['preset'] == p]); pfs = [r['res']['pfFinal'] for r in heal if r['variant'] == m and r['preset'] == p and r['res'].get('formed')]
                c += [f"{100*s_['succ']:.0f}", '--' if np.isnan(s_['med']) else f"{s_['med']:.0f}", f"{np.mean(pfs):.2f}" if pfs else '--']
                NUM[f'x9_{m}_{p}_succ'] = 100 * s_['succ']; NUM[f'x9_{m}_{p}_med'] = s_['med']; NUM[f'x9_{m}_{p}_pf'] = float(np.mean(pfs)) if pfs else float('nan')
            f.write(f"{NICE[m]} & " + ' & '.join(c) + ' \\\\\n')
        f.write('\\bottomrule\\end{tabular}\n')
    with open(f'{TAB}/x9_shapes.tex', 'w') as f:
        f.write('\\begin{tabular}{l' + 'r' * len(SH) + '}\\toprule\n & ' + ' & '.join(SH) + ' \\\\\\midrule\n')
        for m in present(rows, ['cbba', 'cbba-reset', 'cbba-reset-t', 'ours-tuned', 'oracle']):
            for p in P:
                f.write(f"{NICE[m] if p == 'normal' else ''} ({p}) & " + ' & '.join(f"{100*summ([r for r in form if r['variant']==m and r['preset']==p and r['shape']==sh])['succ']:.0f}" for sh in SH) + ' \\\\\n')
            f.write('\\midrule\n')
        f.write('\\bottomrule\\end{tabular}\n')
    for p in P:
        ref = [r for r in form if r['preset'] == p and r['variant'] == 'ours-tuned']
        for m in M:
            if m != 'ours-tuned': NUM[f'x9_{m}_{p}_p'] = paired([r for r in form if r['preset'] == p and r['variant'] == m], ref)[0]
        NUM[f'x9_{p}_par2'] = {m: summ([r for r in form if r['variant'] == m and r['preset'] == p])['par2'] for m in M}



# ------------------------------------------------------------------ X14: headline comparison on fresh test seeds 2001+
def x14():
    rows = load('X14'); tally(rows, 'X14'); presets = ['easy', 'normal', 'hard', 'brutal']
    methods = present(rows, ['random', 'greedy', 'cbba', 'cbba-reset', 'cbba-reset-t', 'ours-default', 'ours-tuned', 'oracle'])
    with open(f'{TAB}/x14.tex', 'w') as f:
        f.write('\\begin{tabular}{l' + 'rrr' * 4 + '}\\toprule\n & ' + ' & '.join(f'\\multicolumn{{3}}{{c}}{{{p}}}' for p in presets) + ' \\\\\n'
                + ''.join(f'\\cmidrule(lr){{{2 + 3 * k}-{4 + 3 * k}}}' for k in range(4)) + '\nController & ' + ' & '.join(['succ.', '$T_{95}$', 'PAR-2'] * 4) + ' \\\\\\midrule\n')
        for m in methods:
            if m == 'oracle': f.write('\\midrule\n')
            c = []
            for pre in presets:
                rs = [r for r in rows if r['preset'] == pre and r['variant'] == m]; s_ = summ(rs)
                ref = [r for r in rows if r['preset'] == pre and r['variant'] == 'ours-tuned']; p = paired(rs, ref)[0] if m not in ('ours-tuned', 'oracle') else 0
                mark = '' if m in ('ours-tuned', 'oracle') or p < 0.05 else '$^{\\circ}$'
                c += [f"{100*s_['succ']:.0f}", '--' if np.isnan(s_['med']) else f"{s_['med']:.0f}", f"{s_['par2']:.0f}{mark}"]
                NUM[f'x14_{pre}_{m}_succ'] = 100 * s_['succ']; NUM[f'x14_{pre}_{m}_med'] = s_['med']; NUM[f'x14_{pre}_{m}_par2'] = s_['par2']; NUM[f'x14_{pre}_{m}_p'] = p
            nm = NICE[m].replace(' (Hungarian)', '')
            f.write((f"\\textbf{{{nm}}}" if m == 'ours-tuned' else nm) + ' & ' + ' & '.join(c) + ' \\\\\n')
        f.write('\\bottomrule\\end{tabular}\n')

# ------------------------------------------------------------------ X11: spare drones (44 drones, 34 slots)
def x11():
    rows = load('X11'); tally(rows, 'X11'); M = present(rows, ['oracle', 'ours-tuned', 'cbba-reset', 'cbba-reset-t', 'cbba'])
    with open(f'{TAB}/x11.tex', 'w') as f:
        f.write('\\begin{tabular}{lrrrr}\\toprule\n & \\multicolumn{2}{c}{lose 25\\%} & \\multicolumn{2}{c}{lose 50\\%} \\\\\n\\cmidrule(lr){2-3}\\cmidrule(lr){4-5}\nController & ticks to PF$\\ge$0.9 & PF$_{400}$ & ticks to PF$\\ge$0.9 & PF$_{400}$ \\\\\\midrule\n')
        for m in M:
            c = []
            for fr in (0.25, 0.5):
                rs = [r for r in rows if r['variant'] == m and r['frac'] == fr and r['res'].get('formed')]
                s_ = summ([dict(r, res=dict(r['res'], T=r['res'].get('tRec90'))) for r in rs], 'T', 400); pf = np.mean([r['res']['pfFinal'] for r in rs]) if rs else np.nan
                c += ['--' if np.isnan(s_['med']) else f"{s_['med']:.0f} ({100*s_['succ']:.0f}\\%)", f'{pf:.2f}']
                NUM[f'x11_{m}_{fr}_pf'] = float(pf); NUM[f'x11_{m}_{fr}_med'] = s_['med']; NUM[f'x11_{m}_{fr}_succ'] = 100 * s_['succ']
            f.write(f"{NICE[m]} & " + ' & '.join(c) + ' \\\\\n')
        f.write('\\bottomrule\\end{tabular}\n')

# ------------------------------------------------------------------ X12: PSO terms under congestion (150 drones)
def x12():
    rows = load('X12'); tally(rows, 'X12'); V = ['full', 'no-PSO', 'no-pbest-gbest', 'no-crowd-term']
    full = [r for r in rows if r['variant'] == 'full']
    with open(f'{TAB}/x12.tex', 'w') as f:
        f.write('\\begin{tabular}{lrrr}\\toprule\nMotion law (150 drones) & Success \\% & Median $T_{95}$ [95\\% CI] & $p$ vs full \\\\\\midrule\n')
        for v in V:
            rs = [r for r in rows if r['variant'] == v]; s_ = summ(rs, cap=2500); p = paired(rs, full, cap=2500)[0] if v != 'full' else np.nan
            f.write(f"{ABL_NAME[v]} & {100*s_['succ']:.0f} & {ci_txt(s_)} & {'--' if np.isnan(p) else fp(p)} \\\\\n")
            NUM[f'x12_{v}_succ'] = 100 * s_['succ']; NUM[f'x12_{v}_med'] = s_['med']; NUM[f'x12_{v}_p'] = p
        f.write('\\bottomrule\\end{tabular}\n')

# ------------------------------------------------------------------ tuning replications: PSO vs random search over meta-seeds
def tunereps():
    import glob
    def runs_of(first, pat): return [json.load(open(first))] + [json.load(open(p)) for p in sorted(glob.glob(pat)) if not p.endswith('.ckpt.json')]
    A = runs_of(f'{R}/tuning.json', f'{R}/tuning_rep[0-9]*.json')
    B = runs_of(f'{R}/tuning_cbbaReset.json', f'{R}/tuning_cbbaReset_rep[0-9]*.json') if os.path.exists(f'{R}/tuning_cbbaReset.json') else []
    v = lambda L, k: np.array([t['validation'][k] for t in L]); sel = lambda L: np.minimum(v(L, 'pso'), v(L, 'rs'))
    sd = lambda x: x.std(ddof=1) if len(x) > 1 else 0
    with open(f'{TAB}/tunereps.tex', 'w') as f:
        f.write('\\begin{tabular}{lrrrrrr}\\toprule\n & \\multicolumn{3}{c}{ACO-PSO} & \\multicolumn{3}{c}{CBBA with reset} \\\\\n\\cmidrule(lr){2-4}\\cmidrule(lr){5-7}\nMeta-seed & PSO & RS & selected & PSO & RS & selected \\\\\\midrule\n')
        for k in range(max(len(A), len(B))):
            row = [str(A[k].get('metaSeed', 2024)) if k < len(A) else '']
            for L in (A, B):
                if k < len(L): t = L[k]['validation']; row += [f"{t['pso']:.1f}", f"{t['rs']:.1f}", f"{min(t['pso'], t['rs']):.1f}"]
                else: row += ['--'] * 3
            f.write(' & '.join(row) + ' \\\\\n')
        row = ['mean $\\pm$ sd']
        for L in (A, B):
            row += [f"{v(L,'pso').mean():.1f} $\\pm$ {sd(v(L,'pso')):.1f}", f"{v(L,'rs').mean():.1f} $\\pm$ {sd(v(L,'rs')):.1f}", f"{sel(L).mean():.1f} $\\pm$ {sd(sel(L)):.1f}"] if L else ['--'] * 3
        f.write('\\midrule ' + ' & '.join(row) + ' \\\\\n')
        f.write(f"hand-set & \\multicolumn{{3}}{{c}}{{{A[0]['validation']['default']:.1f}}} & \\multicolumn{{3}}{{c}}{{{B[0]['validation']['default'] if B else float('nan'):.1f}}} \\\\\n\\bottomrule\\end{{tabular}}\n")
    pso, rs = v(A, 'pso'), v(A, 'rs')
    NUM['treps_n'] = len(A); NUM['treps_pso_mean'] = pso.mean(); NUM['treps_rs_mean'] = rs.mean(); NUM['treps_pso_sd'] = sd(pso); NUM['treps_rs_sd'] = sd(rs)
    NUM['treps_pso_wins'] = int((pso < rs).sum()); NUM['treps_pso_vs_default_pct'] = 100 * (1 - pso.mean() / A[0]['validation']['default'])
    if len(A) >= 5: NUM['treps_ttest_p'] = stats.ttest_rel(rs, pso).pvalue; NUM['treps_sign_p'] = stats.binomtest(int((pso < rs).sum()), len(A), 0.5, alternative='greater').pvalue
    if len(B) >= 2:
        cp, cr = v(B, 'pso'), v(B, 'rs'); NUM['crep_n'] = len(B); NUM['crep_pso_wins'] = int((cp < cr).sum()); NUM['crep_ttest_p'] = stats.ttest_rel(cr, cp).pvalue
        NUM['crep_sel_mean'] = sel(B).mean(); NUM['crep_sel_sd'] = sd(sel(B)); NUM['treps_sel_mean'] = sel(A).mean(); NUM['treps_sel_sd'] = sd(sel(A))
        NUM['sel_mwu_p'] = stats.mannwhitneyu(sel(A), sel(B)).pvalue; NUM['crep_default'] = B[0]['validation']['default']
        allp = np.concatenate([pso, cp]); allr = np.concatenate([rs, cr]); NUM['pso_wins_all'] = int((allp < allr).sum()); NUM['pso_runs_all'] = len(allp)
        NUM['pso_sign_all_p'] = stats.binomtest(int((allp < allr).sum()), len(allp), 0.5, alternative='greater').pvalue
    fig, axs = plt.subplots(1, 2, figsize=(7.0, 2.6), sharey=True)
    for ax, L, title in ((axs[0], A, 'ACO-PSO'), (axs[1], B, 'CBBA with reset')):
        for t in L:
            g = np.arange(1, len(t['histPSO']) + 1); ax.plot(g, t['histPSO'], '-', c=COL['ours-tuned'], alpha=.7, lw=1); ax.plot(g, t['histRS'], '-', c='#e15759', alpha=.7, lw=1)
        if L: ax.axhline(L[0]['defScore'], c=COL['ours-default'], ls='--')
        ax.set_title(title, fontsize=8); ax.set_xlabel('Generation (%d configurations each)' % A[0]['NP'])
    axs[0].set_ylabel('Training cost')
    axs[0].plot([], [], c=COL['ours-tuned'], label='PSO meta-optimiser (best so far)'); axs[0].plot([], [], c='#e15759', label='Random search (best so far)'); axs[0].plot([], [], c=COL['ours-default'], ls='--', label='Hand-set')
    fig.legend(*axs[0].get_legend_handles_labels(), loc='lower center', ncol=3, frameon=False, fontsize=6.5); fig.tight_layout(rect=(0, 0.08, 1, 1)); fig.savefig(f'{FIG}/tunereps.pdf'); plt.close(fig)

# ------------------------------------------------------------------ X15: best-of-five configurations of both tuned controllers on test seeds
def x15():
    rows = load('X15'); tally(rows, 'X15'); presets = ['easy', 'normal', 'hard', 'brutal']; V = ['cbba-reset-best', 'ours-best']
    nm = {'cbba-reset-best': 'CBBA with reset (best of 5)', 'ours-best': 'ACO-PSO (best of 5)'}
    with open(f'{TAB}/x15.tex', 'w') as f:
        f.write('\\begin{tabular}{l' + 'rrr' * 4 + '}\\toprule\n & ' + ' & '.join(f'\\multicolumn{{3}}{{c}}{{{p}}}' for p in presets) + ' \\\\\n'
                + ''.join(f'\\cmidrule(lr){{{2 + 3 * k}-{4 + 3 * k}}}' for k in range(4)) + '\nController & ' + ' & '.join(['succ.', '$T_{95}$', 'PAR-2'] * 4) + ' \\\\\\midrule\n')
        for m in V:
            c = []
            for pre in presets:
                s_ = summ([r for r in rows if r['preset'] == pre and r['variant'] == m]); c += [f"{100*s_['succ']:.1f}", f"{s_['med']:.0f}", f"{s_['par2']:.0f}"]
                NUM[f'x15_{pre}_{m}_succ'] = 100 * s_['succ']; NUM[f'x15_{pre}_{m}_med'] = s_['med']; NUM[f'x15_{pre}_{m}_par2'] = s_['par2']
            f.write(nm[m] + ' & ' + ' & '.join(c) + ' \\\\\n')
        c = []
        for pre in presets:
            p = paired([r for r in rows if r['preset'] == pre and r['variant'] == V[0]], [r for r in rows if r['preset'] == pre and r['variant'] == V[1]])[0]
            NUM[f'x15_{pre}_p'] = p; c.append(f"\\multicolumn{{3}}{{c}}{{{fp(p)}}}")
        f.write('\\midrule paired $p$ (PAR-2) & ' + ' & '.join(c) + ' \\\\\n\\bottomrule\\end{tabular}\n')

# ------------------------------------------------------------------ X16: all five tuned configurations of both controllers + parameter swap
def tune_sel():
    """validation cost of the configuration each tuning run selected, in the order used by campaign.js (first run, rep1..rep4)."""
    out = {}
    for ctl, first, pat in (('ours', 'tuning.json', 'tuning_rep%d.json'), ('cbba', 'tuning_cbbaReset.json', 'tuning_cbbaReset_rep%d.json')):
        L = [json.load(open(f'{R}/{first}'))] + [json.load(open(f'{R}/' + pat % k)) for k in range(1, 5)]
        out[ctl] = [(min(t['validation']['pso'], t['validation']['rs']), 'RS' if t['validation']['rs'] < t['validation']['pso'] else 'PSO') for t in L]
    return out
def mcnemar(a, b):
    """exact McNemar test on paired success (a, b: rows of two controllers)."""
    A = {pkey(r): r['res'].get('T') is not None for r in a}; B = {pkey(r): r['res'].get('T') is not None for r in b}; ks = [k for k in A if k in B]
    n01 = sum(1 for k in ks if A[k] and not B[k]); n10 = sum(1 for k in ks if B[k] and not A[k])
    return 1.0 if n01 + n10 == 0 else stats.binomtest(n01, n01 + n10, 0.5).pvalue
def x16():
    rows = [{k: v for k, v in r.items() if k != 'cfg'} for r in load('X16', False)]; presets = ['easy', 'normal', 'hard', 'brutal']; TS = tune_sel()   # 'cfg' would break pairing (pkey)
    ob = int(np.argmin([v for v, _ in TS['ours']])); cb = int(np.argmin([v for v, _ in TS['cbba']]))
    dup = {'ours-c0', 'cbba-c0', f'ours-c{ob}', f'cbba-c{cb}'}            # identical to runs already in X1/X13/X14/X15: not counted twice in the safety tally
    tally([r for r in rows if r['variant'] not in dup and not r['variant'].startswith('swap')], 'X16'); tally([r for r in rows if r['variant'].startswith('swap')], 'X16swap')
    # reproducibility check: the first-run configurations reproduce the X1/X13/X14 runs exactly
    old = {('ours-c0',) + pkey(r): r['res'].get('T') for r in load('X1', False) + load('X14', False) if r['variant'] == 'ours-tuned' and r['preset'] in presets}
    old.update({('cbba-c0',) + pkey(r): r['res'].get('T') for r in load('X13', False) + load('X14', False) if r['variant'] == 'cbba-reset-t' and r.get('src', 'X1') == 'X1' and r['kind'] == 'form' and r['preset'] in presets})
    chk = [(old[(r['variant'],) + pkey(r)], r['res'].get('T')) for r in rows if (r['variant'],) + pkey(r) in old]
    NUM['x16_repro_n'] = len(chk); NUM['x16_repro_equal'] = sum(1 for a, b in chk if a == b)
    S = lambda v, p: summ([r for r in rows if r['variant'] == v and r['preset'] == p])
    with open(f'{TAB}/x16_configs.tex', 'w') as f:
        f.write('\\begin{tabular}{llr' + 'rr' * 4 + '}\\toprule\n & & & ' + ' & '.join(f'\\multicolumn{{2}}{{c}}{{{p}}}' for p in presets) + ' \\\\\n'
                + ''.join(f'\\cmidrule(lr){{{4 + 2 * k}-{5 + 2 * k}}}' for k in range(4)) + '\nController & meta-seed & val.\\ cost & ' + ' & '.join(['succ.', 'PAR-2'] * 4) + ' \\\\\\midrule\n')
        for ctl, lab in (('ours', 'ACO-PSO'), ('cbba', 'CBBA w.\\ reset')):
            for k in range(5):
                v = f'{ctl}-c{k}'; c = []
                for p in presets:
                    s_ = S(v, p); c += [f"{100*s_['succ']:.0f}", f"{s_['par2']:.0f}"]; NUM[f'x16_{v}_{p}_par2'] = s_['par2']; NUM[f'x16_{v}_{p}_succ'] = 100 * s_['succ']
                best = (k == ob if ctl == 'ours' else k == cb)
                f.write(f"{lab if k == 0 else ''} & {[2024, 1, 2, 3, 4][k]}{' (ref.)' if k == 0 else ''}{'$^{b}$' if best else ''} & {TS[ctl][k][0]:.1f} ({TS[ctl][k][1]}) & " + ' & '.join(c) + ' \\\\\n')
            c = []
            for p in presets:
                m_ = np.mean([S(f'{ctl}-c{k}', p)['par2'] for k in range(5)]); su = np.mean([S(f'{ctl}-c{k}', p)['succ'] for k in range(5)])
                c += [f'{100*su:.0f}', f'{m_:.0f}']; NUM[f'x16_{ctl}_mean_{p}_par2'] = m_; NUM[f'x16_{ctl}_mean_{p}_succ'] = 100 * su
            f.write(' & mean of 5 & & ' + ' & '.join(c) + ' \\\\\\midrule\n')
        c = []
        for p in presets:   # Mann-Whitney on the five per-configuration PAR-2 values, and how many of the 25 (ours, cbba) pairs ours wins
            a = [S(f'ours-c{k}', p)['par2'] for k in range(5)]; b = [S(f'cbba-c{k}', p)['par2'] for k in range(5)]
            pm = stats.mannwhitneyu(a, b).pvalue; w = sum(1 for x in a for y in b if x < y); NUM[f'x16_{p}_mwu'] = pm; NUM[f'x16_{p}_ourswins'] = w
            c.append(f"\\multicolumn{{2}}{{c}}{{{w}/25, {pm:.2f}}}")
        f.write('\\multicolumn{3}{l}{ACO-PSO faster (of 25 pairs), $p$} & ' + ' & '.join(c) + ' \\\\\n\\bottomrule\\end{tabular}\n')
    # parameter swap: construction rule x parameter set, same seeds
    cells = {('best', 'ours-par', 'roulette'): f'ours-c{ob}', ('best', 'ours-par', 'argmax'): 'swap-cbba-rule-best', ('best', 'cbba-par', 'roulette'): 'swap-ours-rule-best', ('best', 'cbba-par', 'argmax'): f'cbba-c{cb}',
             ('first', 'ours-par', 'roulette'): 'ours-c0', ('first', 'ours-par', 'argmax'): 'swap-cbba-rule-first', ('first', 'cbba-par', 'roulette'): 'swap-ours-rule-first', ('first', 'cbba-par', 'argmax'): 'cbba-c0'}
    with open(f'{TAB}/x16_swap.tex', 'w') as f:
        f.write('\\begin{tabular}{lll' + 'r' * 5 + '}\\toprule\nConfigs & Parameters of & Construction & PAR-2 easy & normal & hard & brutal & brutal succ.\\ \\% \\\\\\midrule\n')
        for gen in ('first', 'best'):
            for par in ('ours-par', 'cbba-par'):
                for rule in ('roulette', 'argmax'):
                    v = cells[(gen, par, rule)]; c = []
                    for p in presets:
                        s_ = S(v, p); c.append(f"{s_['par2']:.0f}"); NUM[f'x16sw_{gen}_{par}_{rule}_{p}_par2'] = s_['par2']; NUM[f'x16sw_{gen}_{par}_{rule}_{p}_succ'] = 100 * s_['succ']
                    c.append(f"{100*S(v, 'brutal')['succ']:.1f}")
                    f.write(f"{({'first': 'reference', 'best': 'best of five'}[gen]) if par == 'ours-par' and rule == 'roulette' else ''} & {({'ours-par': 'ACO-PSO', 'cbba-par': 'CBBA w.\\ reset'}[par]) if rule == 'roulette' else ''} & "
                            + ('roulette + swaps' if rule == 'roulette' else 'argmax, no swaps') + ' & ' + ' & '.join(c) + ' \\\\\n')
                ps = []
                for p in presets:
                    a = [r for r in rows if r['variant'] == cells[(gen, par, 'roulette')] and r['preset'] == p]; b = [r for r in rows if r['variant'] == cells[(gen, par, 'argmax')] and r['preset'] == p]
                    pv, _ = paired(a, b); NUM[f'x16sw_{gen}_{par}_{p}_p'] = pv; ps.append(fp(pv))
                NUM[f'x16sw_{gen}_{par}_brutal_mcn'] = mcnemar([r for r in rows if r['variant'] == cells[(gen, par, 'roulette')] and r['preset'] == 'brutal'], [r for r in rows if r['variant'] == cells[(gen, par, 'argmax')] and r['preset'] == 'brutal'])
                f.write(' & & \\textit{paired $p$} & ' + ' & '.join(ps) + f" & {fp(NUM[f'x16sw_{gen}_{par}_brutal_mcn'])} \\\\\n")
            if gen == 'first': f.write('\\midrule\n')
        f.write('\\bottomrule\\end{tabular}\n')

# ------------------------------------------------------------------ X17: regime-specific comparisons, first-run vs best-of-five configurations
def x17():
    X = load('X17', False); tally(X, 'X17')
    first = {s: load(s) for s in ('X3', 'X9', 'X4', 'X5', 'X11')}
    best = {s: [r for r in X if r['src'] == s] for s in first}
    def pick(rows, v, **kw): return [r for r in rows if r['variant'] == v and all(r.get(k) == val for k, val in kw.items())]
    rep = lambda rs: [dict(r, res=dict(r['res'], T=r['res'].get('tRec90'))) for r in rs if r['res'].get('formed')]   # as in Table x3: runs that formed before the loss
    # each metric: (label, source, filter, kind) ; kind 'succ' = formation success, 'rep' = repair (PF>=0.9 within 400 ticks), 'pf' = mean PF after 400 ticks
    MET = [('Repair after losing 50\\% (succ.\\ \\%)', 'X3', dict(evKey='kill:0.5'), 'rep'), ('\\quad median ticks', 'X3', dict(evKey='kill:0.5'), 'repmed'),
           ('Repair after losing 75\\% (succ.\\ \\%)', 'X3', dict(evKey='kill:0.75'), 'rep'), ('\\quad median ticks', 'X3', dict(evKey='kill:0.75'), 'repmed'),
           ('Unseen shapes, hard (succ.\\ \\%)', 'X9', dict(kind='form', preset='hard'), 'succ'), ('Unseen shapes, brutal (succ.\\ \\%)', 'X9', dict(kind='form', preset='brutal'), 'succ'),
           ('300 drones (succ.\\ \\%)', 'X4', dict(n=300), 'succ4'), ('Radio range 8, 60\\% loss (succ.\\ \\%)', 'X5', dict(grid='loss-rc', rc=8, loss=0.6), 'succ'),
           ('Radio range 8, 80\\% loss (succ.\\ \\%)', 'X5', dict(grid='loss-rc', rc=8, loss=0.8), 'succ'), ('Map radius 15, all noise levels (succ.\\ \\%)', 'X5', dict(grid='noise-map', slotRadius=15), 'succ'),
           ('Spares, losing 50\\% (PF after 400 ticks)', 'X11', dict(frac=0.5), 'pf')]
    def val(rs, kind):
        if kind == 'succ': return 100 * summ(rs)['succ']
        if kind == 'succ4': return 100 * summ(rs, cap=2500)['succ']
        if kind == 'rep': return 100 * summ(rep(rs), 'T', 400)['succ']
        if kind == 'repmed': return summ(rep(rs), 'T', 400)['med']
        if kind == 'pf': return float(np.mean([r['res']['pfFinal'] for r in rs if r['res'].get('formed')]))
    def ptest(a, b, kind):
        if kind in ('succ', 'succ4'): return mcnemar(a, b)
        if kind == 'rep': return mcnemar(rep(a), rep(b))
        if kind == 'repmed': return paired(rep(a), rep(b), 'T', 400)[0]
        A = {pkey(r): r['res']['pfFinal'] for r in a if r['res'].get('formed')}; B = {pkey(r): r['res']['pfFinal'] for r in b if r['res'].get('formed')}; ks = [k for k in A if k in B]
        x = np.array([A[k] for k in ks]); y = np.array([B[k] for k in ks]); return 1.0 if np.all(x == y) else stats.wilcoxon(x, y).pvalue
    with open(f'{TAB}/x17.tex', 'w') as f:
        f.write('\\begin{tabular}{lrrrrrr}\\toprule\n & \\multicolumn{3}{c}{reference configurations} & \\multicolumn{3}{c}{best-of-five configurations} \\\\\n\\cmidrule(lr){2-4}\\cmidrule(lr){5-7}\nTest & ACO-PSO & CBBA-r & $p$ & ACO-PSO & CBBA-r & $p$ \\\\\\midrule\n')
        for i, (lab, s, flt, kind) in enumerate(MET):
            a1 = pick(first[s], 'ours-tuned', **flt); b1 = pick(first[s], 'cbba-reset-t', **flt); a2 = pick(best[s], 'ours-best', **flt); b2 = pick(best[s], 'cbba-reset-best', **flt)
            v = [val(a1, kind), val(b1, kind), val(a2, kind), val(b2, kind)]; p1 = ptest(a1, b1, kind); p2 = ptest(a2, b2, kind)
            for nm, x in zip(('o1', 'c1', 'o5', 'c5', 'p1', 'p5'), v + [p1, p2]): NUM[f'x17_{i}_{nm}'] = x
            NUM[f'x17_{i}_n'] = len(a2)
            fmt = (lambda x: f'{x:.2f}') if kind == 'pf' else (lambda x: '--' if np.isnan(x) else f'{x:.0f}')
            f.write(f"{lab} & {fmt(v[0])} & {fmt(v[1])} & {fp(p1)} & {fmt(v[2])} & {fmt(v[3])} & {fp(p2)} \\\\\n")
        f.write('\\bottomrule\\end{tabular}\n')
    NUM['x17_labels'] = [m[0] for m in MET]

# ------------------------------------------------------------------ snapshots of one run
def snapshots():
    S = json.load(open(f'{R}/snapshots.json')); shapes = sorted({s['shape'] for s in S}, key=lambda x: ['star', 'heart'].index(x)); labels = ['start', 'flying', 'formed', 'killed 50%', 'recovered']
    fig, axs = plt.subplots(len(shapes), len(labels), figsize=(7.2, 1.85 * len(shapes)))
    for i, sh in enumerate(shapes):
        for j, lb in enumerate(labels):
            ax = axs[i, j]; s = next(x for x in S if x['shape'] == sh and x['label'] == lb); sl = np.array(s['slots']); dr = np.array(s['drones']) if s['drones'] else np.zeros((0, 3))
            K = min(len(dr), len(sl)); top = sl[:, 2] < K
            ax.plot(sl[~top, 0], sl[~top, 1], 'o', ms=4.6, mfc='none', mec='#c8c8c8', mew=.7); ax.plot(sl[top, 0], sl[top, 1], 'o', ms=5.0, mfc='none', mec='#707070', mew=.8)
            if s.get('dead') and lb == 'killed 50%': d = np.array(s['dead']); ax.plot(d[:, 0], d[:, 1], 'x', ms=4.2, c='#e15759', mew=1.0)
            if len(dr):
                for flag, colr in ((True, '#4e79a7'), (False, '#f28e2b')):
                    sel_ = (dr[:, 2] >= 0) == flag; ax.plot(dr[sel_, 0], dr[sel_, 1], 'o', ms=3.6, mfc=colr, mec='none', zorder=3)
            ax.set_xlim(0, s['W']); ax.set_ylim(s['W'], 0); ax.set_aspect('equal'); ax.set_xticks([]); ax.set_yticks([]); ax.grid(False)
            for sp in ax.spines.values(): sp.set_visible(True); sp.set_lw(.4)
            ax.set_title(f"{lb}, t={s['t']}\nfill {100*s['fill']:.0f}%, PF {100*s['pf']:.0f}%", fontsize=6)
    fig.tight_layout(pad=.3); fig.savefig(f'{FIG}/snapshots.pdf'); plt.close(fig)

if __name__ == '__main__':
    todo = sys.argv[1:] or ['tuning', 'x1', 'x2', 'x3', 'x4', 'x5', 'x6', 'x7', 'x8', 'x9', 'x11', 'x12', 'x14', 'x15', 'x16', 'x17', 'tunereps', 'snapshots']
    fn = dict(x16=x16, x17=x17, x15=x15, x14=x14, x11=x11, x12=x12, tunereps=tunereps, x9=x9, x8=x8, tuning=tuning, x1=x1, x2=x2, x3=x3, x4=x4, x5=x5, x6=x6, x7=x7, snapshots=snapshots)
    for t in todo:
        if t in ('tuning', 'tunereps') or os.path.exists(f'{R}/{t.upper()}.jsonl') or (t == 'snapshots' and os.path.exists(f'{R}/snapshots.json')): print('->', t); fn[t]()
    if sys.argv[1:]: print('partial run: numbers.json and safety.tex left untouched'); sys.exit(0)
    for k, v in SAFETY.items(): NUM['safety_' + k.replace(':', '_')] = v
    with open(f'{TAB}/safety.tex', 'w') as f:
        f.write('\\begin{tabular}{lrrrr}\\toprule\nController (safety layer on) & runs & runs with overlap & overlap pair-ticks & min sep \\\\\\midrule\n')
        groups = ['ours'] + sorted(k[:-5] for k in SAFETY if k.startswith('baseline:') and k.endswith('_runs')) + ['ablation']
        for g in groups:
            if SAFETY.get(g + '_runs'):
                nm = 'ACO-PSO (all parameter sets)' if g == 'ours' else ('ablated variants' if g == 'ablation' else NICE.get(g.split(':', 1)[1], g.split(':', 1)[1]))
                f.write(f"{nm} & {SAFETY[g+'_runs']} & {SAFETY[g+'_badruns']} & {SAFETY[g+'_pairticks']} & {SAFETY.get(g+'_minsep', float('nan')):.2f} \\\\\n")
        f.write('\\bottomrule\\end{tabular}\n')
    NUM['safety_runs'] = SAFETY['runs']; NUM['safety_pairticks'] = SAFETY['pairticks']; NUM['safety_minsep'] = SAFETY.get('minsep'); NUM['safety_compromise_events'] = SAFETY['bvcCompromise']
    json.dump({k: (float(v) if isinstance(v, (np.floating, float)) else v) for k, v in NUM.items()}, open('../paper/numbers.json', 'w'), indent=1, default=str)
    print('runs with safety layer:', SAFETY['runs'], '| overlap pair-ticks:', SAFETY['pairticks'], '| min sep:', SAFETY.get('minsep'))


==> anc/dronesim/exp/campaign.js <==
'use strict';
// Usage: node campaign.js X1 [X2 ...]  -> results/<X>.jsonl.  ALL runs use held-out TEST seeds 1001+.
const fs = require('fs');
const { Pool } = require('./pool.js');
const tuning = JSON.parse(fs.readFileSync('results/tuning.json', 'utf8'));
const useRS = tuning.validation.rs < tuning.validation.pso;
const TUNED = useRS ? tuning.rsParams : tuning.psoParams, DEF = tuning.default;
console.log('tuned params from', useRS ? 'random search' : 'PSO', JSON.stringify(TUNED));
fs.writeFileSync('results/selected.json', JSON.stringify({ source: useRS ? 'rs' : 'pso', tuned: TUNED, default: DEF, validation: tuning.validation }, null, 1));
const MOTION = ['w', 'phi0', 'phi1', 'phi2', 'socR', 'lam'];
const motion = Object.fromEntries(MOTION.map(k => [k, TUNED[k]]));
const SHAPES = ['star', 'heart', 'letterD', 'smiley'], SEEDS = n => Array.from({ length: n }, (_, i) => 1001 + i);
// method -> {method (base override key in jobs.js), params}
const M = {
  'oracle':      { method: 'oracle', params: motion },
  'ours-tuned':  { method: 'ours', params: TUNED },
  'ours-default': { method: 'ours', params: DEF },
  'cbba':        { method: 'cbba', params: motion },
  'cbba-reset':  { method: 'cbbaReset', params: motion },
  'greedy':      { method: 'greedy', params: motion },
  'random':      { method: 'random', params: motion },
};
const ABL = base => ({
  full: base, 'no-swap': { swap: false }, 'no-upgrade': { upgrade: false }, 'no-far-upgrade': { upFar: false }, 'no-gossip': { gossip: false }, 'no-evaporation': { noExpire: true },
  'tiebreak-random': { tiebreak: 'random' }, 'argmax-not-roulette': { deterministic: true }, 'no-PSO': { pso: false },
  'no-pbest-gbest': { phi1: 0, phi2: 0 }, 'no-crowd-term': { lam: 0 }, 'no-BVC': { bvc: false },
});
const E = {};
const J = (o) => o;
E.X1 = () => { const j = []; for (const [name, m] of Object.entries(M)) for (const shape of SHAPES) for (const preset of ['easy', 'normal', 'hard', 'brutal']) for (const seed of SEEDS(30))
  j.push(J({ x: 'X1', variant: name, kind: 'form', shape, preset, seed, method: m.method, params: m.params, cap: 1500, every: 10 })); return j; };
E.X2 = () => { const j = []; for (const [cfg, base] of [['tuned', TUNED], ['default', DEF]]) for (const [name, over] of Object.entries(ABL(base))) for (const shape of SHAPES) for (const preset of ['normal', 'hard', 'brutal'])
  for (const seed of SEEDS(20)) j.push(J({ x: 'X2', cfg, variant: name, kind: 'heal', event: 'kill', frac: 0.5, shape, preset, seed, method: 'ours', params: name === 'full' ? base : { ...base, ...over }, formCap: 800, recCap: 400 })); return j; };
E.X3 = () => { const j = []; const ev = [['kill', { frac: 0.1 }], ['kill', { frac: 0.25 }], ['kill', { frac: 0.5 }], ['kill', { frac: 0.75 }], ['region', {}], ['cascade', { frac: 0.15 }], ['join', { k: 12, n: 24, M: 36 }], ['churn', { pd: 0.002, len: 700 }]];
  for (const name of ['oracle', 'ours-tuned', 'ours-default', 'cbba', 'greedy']) for (const shape of SHAPES) for (const [event, o] of ev) for (const seed of SEEDS(20)) {
    const { n, M: MM, ...rest } = o; j.push(J({ x: 'X3', variant: name, kind: 'heal', event, evKey: event + (o.frac ? ':' + o.frac : o.k ? ':' + o.k : ''), shape, preset: 'normal', seed, method: M[name].method, params: MM ? { ...M[name].params, M: MM } : M[name].params, n, ...rest, formCap: 900, recCap: 400 })); } return j; };
E.X4 = () => { const j = []; for (const name of ['oracle', 'ours-tuned', 'cbba']) for (const shape of ['star', 'smiley']) for (const n of [20, 34, 50, 75, 100, 150, 200, 300]) for (const seed of SEEDS(12))
  j.push(J({ x: 'X4', variant: name, kind: 'form', shape, preset: 'normal', seed, n, method: M[name].method, params: M[name].params, cap: 2500 })); return j; };
E.X5 = () => { const j = []; for (const name of ['ours-tuned', 'cbba', 'oracle']) for (const shape of ['star', 'smiley']) for (const seed of SEEDS(15)) {
  for (const loss of [0, 0.2, 0.4, 0.6, 0.8]) for (const rc of [8, 12, 16, 25, 40]) j.push(J({ x: 'X5', grid: 'loss-rc', variant: name, kind: 'form', shape, preset: 'normal', seed, method: M[name].method, params: { ...M[name].params, loss, rc }, loss, rc, cap: 1500 }));
  for (const noiseMult of [0.5, 1, 2, 3, 4, 5]) for (const slotRadius of [15, 22, 30, 50, 1e9]) j.push(J({ x: 'X5', grid: 'noise-map', variant: name, kind: 'form', shape, preset: 'normal', seed, method: M[name].method, params: { ...M[name].params, noiseMult, slotRadius: slotRadius >= 1e9 ? Infinity : slotRadius, rc: 25 }, noiseMult, slotRadius, cap: 1500 })); } return j; };
E.X6 = () => { const j = []; for (const [n, lo, hi, int] of tuning.space) { const vals = [...new Set(Array.from({ length: 7 }, (_, i) => lo + (hi - lo) * i / 6).map(v => int ? Math.round(v) : v))];
  for (const v of vals) for (const shape of ['star', 'smiley']) for (const preset of ['normal', 'hard']) for (const seed of SEEDS(10)) j.push(J({ x: 'X6', param: n, value: v, variant: 'tuned', kind: 'heal', event: 'kill', frac: 0.5, shape, preset, seed, method: 'ours', params: { ...TUNED, [n]: v }, formCap: 800, recCap: 400 })); } return j; };
E.X7 = () => { const j = []; for (const name of ['ours-tuned', 'oracle', 'cbba', 'random']) for (const bvc of [true, false]) for (const noiseMult of [1, 2, 4]) for (const shape of SHAPES) for (const seed of SEEDS(15))
  j.push(J({ x: 'X7', variant: name, bvc, noiseMult, kind: 'heal', event: 'kill', frac: 0.5, shape, preset: 'normal', seed, method: M[name].method, params: { ...M[name].params, bvc, noiseMult }, formCap: 800, recCap: 300 })); return j; };

E.X8 = () => { // generalisation of tuning: config tuned on star+heart only vs tuned on all shapes vs hand-set
  const nar = JSON.parse(fs.readFileSync('results/tuning_narrow.json', 'utf8')); const NP = nar.validation.rs < nar.validation.pso ? nar.rsParams : nar.psoParams;
  const V = { 'hand-set': DEF, 'tuned-narrow': NP, 'tuned-broad': TUNED }; const j = [];
  for (const [name, p] of Object.entries(V)) for (const shape of SHAPES) for (const preset of ['normal', 'hard', 'brutal']) for (const seed of SEEDS(30))
    j.push({ x: 'X8', variant: name, kind: 'form', shape, preset, seed, method: 'ours', params: p, cap: 1500 });
  return j; };

E.X9 = () => { // unseen shapes: never used in tuning or design; parameters exactly as selected before this test
  const { UNSEEN_SHAPES } = require('../core/shapes.js'); const j = [];
  for (const name of ['oracle', 'ours-tuned', 'ours-default', 'cbba', 'greedy']) for (const shape of UNSEEN_SHAPES) for (const preset of ['normal', 'hard', 'brutal']) for (const seed of SEEDS(20)) {
    j.push({ x: 'X9', variant: name, kind: 'form', shape, preset, seed, method: M[name].method, params: M[name].params, cap: 1500 });
    if (name === 'oracle' || name.startsWith('ours')) j.push({ x: 'X9', variant: name, kind: 'heal', event: 'kill', frac: 0.5, evKey: 'kill:0.5', shape, preset, seed, method: M[name].method, params: M[name].params, formCap: 900, recCap: 400 });
  }
  return j; };

// ---- added after reviewer-style self-audit ----
// X10: a stronger consensus baseline (CBBA with reset) on exactly the X1, X3 and X9 jobs (same seeds) so it can be merged into those tables.
E.X10 = () => {
  const re = (jobs, src) => jobs.filter(j => j.variant === 'cbba').map(j => ({ ...j, x: 'X10', src, variant: 'cbba-reset', method: 'cbbaReset' }));
  const x3 = E.X3().filter(j => j.variant === 'cbba'); const x9 = E.X9();
  return [...re(E.X1(), 'X1'), ...re(x3, 'X3'), ...re(x9.filter(j => j.variant === 'cbba'), 'X9'),
    ...x9.filter(j => j.variant === 'cbba' && j.kind === 'form').map(j => ({ ...j, x: 'X10', src: 'X9', variant: 'cbba-reset', method: 'cbbaReset', kind: 'heal', event: 'kill', frac: 0.5, evKey: 'kill:0.5', formCap: 900, recCap: 400 }))];
};
// X11: more drones than slots (44 drones, 34 slots): do spares take over after losses?
E.X11 = () => { const j = []; for (const name of ['oracle', 'ours-tuned', 'cbba-reset', 'cbba']) for (const shape of SHAPES) for (const frac of [0.25, 0.5]) for (const seed of SEEDS(20))
  j.push({ x: 'X11', variant: name, kind: 'heal', event: 'kill', frac, evKey: 'kill:' + frac, shape, preset: 'normal', seed, n: 44, method: M[name].method, params: { ...M[name].params, M: 34 }, formCap: 900, recCap: 400 }); return j; };
// X12: do PSO's swarm terms matter in congestion? 150 drones, full vs ablated motion
E.X12 = () => { const j = []; const V = { full: TUNED, 'no-PSO': { ...TUNED, pso: false }, 'no-pbest-gbest': { ...TUNED, phi1: 0, phi2: 0 }, 'no-crowd-term': { ...TUNED, lam: 0 } };
  for (const [name, p] of Object.entries(V)) for (const shape of ['star', 'smiley']) for (const seed of SEEDS(12))
    j.push({ x: 'X12', variant: name, kind: 'form', shape, preset: 'normal', seed, n: 150, method: 'ours', params: p, cap: 2500 }); return j; };

// ---- added after an external review ----
// The strongest baseline, tuned with the same PSO budget (results/tuning_cbbaReset.json, from BASELINE=cbbaReset node tune.js).
const cbbaTuned = () => { const t = JSON.parse(fs.readFileSync('results/tuning_cbbaReset.json', 'utf8')); return t.validation.rs < t.validation.pso ? t.rsParams : t.psoParams; };
// X13: tuned CBBA with reset on exactly the jobs (same seeds) of X1, X3, X9, X4, X5 and X11, so it can be merged into those tables.
E.X13 = () => {
  const P = cbbaTuned(); M['cbba-reset-t'] = { method: 'cbbaReset', params: P };
  const re = (jobs, src, from) => jobs.filter(j => j.variant === from).map(j => {
    const extra = {}; if (j.params && j.params.M != null) extra.M = j.params.M; if (j.loss != null) Object.assign(extra, { loss: j.loss, rc: j.rc }); if (j.noiseMult != null && src === 'X5') Object.assign(extra, { noiseMult: j.noiseMult, slotRadius: j.slotRadius >= 1e9 ? Infinity : j.slotRadius, rc: 25 });
    return { ...j, x: 'X13', src, variant: 'cbba-reset-t', method: 'cbbaReset', params: { ...P, ...extra } }; });
  return [...re(E.X1(), 'X1', 'cbba'), ...re(E.X3(), 'X3', 'cbba'), ...re(E.X9(), 'X9', 'cbba'), ...re(E.X10().filter(j => j.src === 'X9' && j.kind === 'heal'), 'X9', 'cbba-reset'),
    ...re(E.X4(), 'X4', 'cbba'), ...re(E.X5(), 'X5', 'cbba'), ...re(E.X11(), 'X11', 'cbba-reset')];
};
// X14: the headline comparison repeated on FRESH test seeds 2001-2030 that were never run before (guards against test-seed reuse).
E.X14 = () => { M['cbba-reset-t'] = { method: 'cbbaReset', params: cbbaTuned() }; const j = [];
  for (const [name, m] of Object.entries(M)) for (const shape of SHAPES) for (const preset of ['easy', 'normal', 'hard', 'brutal']) for (let s = 0; s < 30; s++)
    j.push({ x: 'X14', variant: name, kind: 'form', shape, preset, seed: 2001 + s, method: m.method, params: m.params, cap: 1500 });
  return j; };

// X15: best-of-five tuning for both controllers (lowest validation cost over the five meta-seeds), on the X1 seeds and the fresh X14 seeds.
const bestOf = files => { let best = null; for (const f of files) { if (!fs.existsSync(f)) continue; const t = JSON.parse(fs.readFileSync(f, 'utf8')); const v = Math.min(t.validation.pso, t.validation.rs);
  if (!best || v < best.v) best = { v, p: t.validation.rs < t.validation.pso ? t.rsParams : t.psoParams, f }; } return best; };
E.X15 = () => {
  const o = bestOf(['results/tuning.json', 1, 2, 3, 4].map(x => typeof x === 'number' ? `results/tuning_rep${x}.json` : x));
  const c = bestOf(['results/tuning_cbbaReset.json', 1, 2, 3, 4].map(x => typeof x === 'number' ? `results/tuning_cbbaReset_rep${x}.json` : x));
  console.log('best ours', o.f, o.v.toFixed(1), '| best cbba', c.f, c.v.toFixed(1));
  const V = { 'ours-best': { method: 'ours', params: o.p }, 'cbba-reset-best': { method: 'cbbaReset', params: c.p } }; const j = [];
  for (const [name, m] of Object.entries(V)) for (const shape of SHAPES) for (const preset of ['easy', 'normal', 'hard', 'brutal']) for (const base of [1001, 2001]) for (let s = 0; s < 30; s++)
    j.push({ x: 'X15', variant: name, kind: 'form', shape, preset, seed: base + s, seedSet: base, method: m.method, params: m.params, cap: 1500 });
  return j; };

// ---- added after a third external review ----
// The configuration each tuning run selected (lower validation cost of PSO and random search).
const TUNE_FILES = { ours: ['results/tuning.json', 1, 2, 3, 4].map(x => typeof x === 'number' ? `results/tuning_rep${x}.json` : x),
  cbba: ['results/tuning_cbbaReset.json', 1, 2, 3, 4].map(x => typeof x === 'number' ? `results/tuning_cbbaReset_rep${x}.json` : x) };
const selOf = f => { const t = JSON.parse(fs.readFileSync(f, 'utf8')); return t.validation.rs < t.validation.pso ? t.rsParams : t.psoParams; };
const formJobs = (x, name, method, params, extra = {}) => { const j = [];
  for (const shape of SHAPES) for (const preset of ['easy', 'normal', 'hard', 'brutal']) for (const base of [1001, 2001]) for (let s = 0; s < 30; s++)
    j.push({ x, variant: name, kind: 'form', shape, preset, seed: base + s, seedSet: base, method, params, cap: 1500, ...extra });
  return j; };
// X16: (a) every one of the five selected configurations of both controllers (not only the best), and
// (b) parameter swap: each construction rule run with the other controller's parameters, so rule and parameters are not confounded.
E.X16 = () => { const j = [];
  TUNE_FILES.ours.forEach((f, k) => j.push(...formJobs('X16', 'ours-c' + k, 'ours', selOf(f), { cfg: k })));
  TUNE_FILES.cbba.forEach((f, k) => j.push(...formJobs('X16', 'cbba-c' + k, 'cbbaReset', selOf(f), { cfg: k })));
  const o = bestOf(TUNE_FILES.ours), c = bestOf(TUNE_FILES.cbba), o0 = selOf(TUNE_FILES.ours[0]), c0 = selOf(TUNE_FILES.cbba[0]);
  j.push(...formJobs('X16', 'swap-ours-rule-best', 'ours', c.p), ...formJobs('X16', 'swap-cbba-rule-best', 'cbbaReset', o.p),
    ...formJobs('X16', 'swap-ours-rule-first', 'ours', c0), ...formJobs('X16', 'swap-cbba-rule-first', 'cbbaReset', o0));
  return j; };
// X17: the regime-specific experiments (repair, unseen shapes, scaling, radio/noise sweeps, spares) repeated with the best-of-five configurations of both controllers.
E.X17 = () => { const o = bestOf(TUNE_FILES.ours), c = bestOf(TUNE_FILES.cbba); const V = { 'ours-best': ['ours', o.p], 'cbba-reset-best': ['cbbaReset', c.p] };
  const EXTRA = ['M', 'loss', 'rc', 'noiseMult', 'slotRadius'];
  const src = [['X3', E.X3()], ['X9', E.X9()], ['X4', E.X4()], ['X5', E.X5()], ['X11', E.X11()]]; const j = [];
  for (const [name, [method, P]] of Object.entries(V)) for (const [s, jobs] of src) for (const b of jobs.filter(q => q.variant === 'ours-tuned')) {
    const extra = {}; for (const k of EXTRA) if (b.params && b.params[k] !== undefined) extra[k] = b.params[k];
    j.push({ ...b, x: 'X17', src: s, variant: name, method, params: { ...P, ...extra } }); }
  return j; };

async function main() {
  const names = process.argv.slice(2), pool = new Pool(); fs.mkdirSync('results', { recursive: true });
  for (const nm of names) {
    const jobs = E[nm](); jobs.forEach((j, i) => { j.id = i; }); const t0 = Date.now(); console.log(nm, jobs.length, 'jobs');
    if (process.env.DRYRUN) { const c = {}; jobs.forEach(x => { const k = (x.src || '') + ':' + x.variant + ':' + x.kind; c[k] = (c[k] || 0) + 1; }); console.log(JSON.stringify(c)); console.log(JSON.stringify(jobs.filter(x => x.src === 'X5').slice(0, 1).concat(jobs.filter(x => x.src === 'X5').slice(200, 201), jobs.filter(x => x.src === 'X11').slice(0, 1)).map(({ params, ...m }) => ({ ...m, pl: params.loss, prc: params.rc, pn: params.noiseMult, psr: params.slotRadius, pM: params.M })))); continue; }
    // resumable: every finished job is appended to results/<X>.partial.jsonl; a restart only runs the missing ones
    const part = `results/${nm}.partial.jsonl`, have = new Map();
    if (fs.existsSync(part)) for (const l of fs.readFileSync(part, 'utf8').split('\n')) if (l.trim()) { const o = JSON.parse(l); have.set(o.id, o.res); }
    const todo = jobs.filter(j => !have.has(j.id)); if (have.size) console.log(`resuming: ${have.size} done, ${todo.length} left`);
    const res = await pool.map(todo, (d, t) => process.stdout.write(`\r${nm} ${d}/${t}`), (k, r) => { have.set(todo[k].id, r); fs.appendFileSync(part, JSON.stringify({ id: todo[k].id, res: r }) + '\n'); });
    void res;
    fs.writeFileSync(`results/${nm}.jsonl`, jobs.map(j => { const { params, ...meta } = j; return JSON.stringify({ ...meta, res: have.get(j.id) }); }).join('\n'));
    fs.unlinkSync(part);
    console.log(`\n${nm} done in ${((Date.now() - t0) / 60000).toFixed(1)} min`);
  }
  await pool.close();
}
main().catch(e => { console.error(e); process.exit(1); });


==> anc/dronesim/exp/hover.js <==
'use strict';
// Splits path length into flight (start -> T95) and station keeping (300 ticks after T95). Test seeds 1001-1030, normal.
const fs = require('fs');
const { makeSim } = require('./jobs.js');
const sel = JSON.parse(fs.readFileSync('results/selected.json', 'utf8'));
const out = {};
for (const cfg of ['tuned', 'default']) {
  let fl = 0, hv = 0, n = 0;
  for (const shape of ['star', 'heart', 'letterD', 'smiley']) for (let s = 1001; s <= 1030; s++) {
    const sim = makeSim({ shape, preset: 'normal', seed: s, method: 'ours', params: sel[cfg] });
    while (sim.fill() < 0.95 && sim.t < 1500) sim.step();
    const N = sim.drones.length; fl += sim.stats.pathLen / N; const p0 = sim.stats.pathLen;
    for (let k = 0; k < 300; k++) sim.step(); hv += (sim.stats.pathLen - p0) / N / 300; n++;
  }
  out[cfg] = { flight: fl / n, hoverPerTick: hv / n, runs: n };
}
fs.writeFileSync('results/hover.json', JSON.stringify(out, null, 1)); console.log(JSON.stringify(out));


==> anc/dronesim/exp/jobs.js <==
'use strict';
const { Sim } = require('../core/sim.js');

// difficulty presets: radio range, actuation-noise multiplier, packet loss, partial map knowledge
const PRESETS = {
  easy:   { rc: 30, noiseMult: 0.5, loss: 0.0, slotRadius: Infinity },
  normal: { rc: 25, noiseMult: 1.0, loss: 0.1, slotRadius: Infinity },
  hard:   { rc: 15, noiseMult: 2.0, loss: 0.3, slotRadius: 35 },
  brutal: { rc: 10, noiseMult: 3.0, loss: 0.5, slotRadius: 22 },
};
// baselines expressed as parameter overrides of the same simulator (same motion, same safety layer)
const METHODS = {
  'oracle':   { mode: 'oracle' },
  'cbba':     { deterministic: true, noExpire: true, swap: false, upgrade: false },        // consensus-style: argmax bids, claims never expire
  'cbbaReset': { deterministic: true, swap: false, upgrade: true },                       // consensus with reset: argmax bids, claims time out, agents re-bid for better-priority free tasks
  'greedy':   { alpha: 4, beta: 8, gamma: 0, deterministic: true, swap: false, upgrade: false }, // nearest FREE slot (claimed slots strongly avoided), claims expire
  'random':   { beta: 0, gamma: 0, alpha: 1, swap: false, upgrade: false },                // random free slot
  'ours':     {},                                                                          // hand-set defaults
};

function makeSim(job) {
  const n = job.n != null ? job.n : 34;
  const W = job.W != null ? job.W : 100 * Math.sqrt(Math.max(1, n / 34));
  const params = Object.assign({ shape: job.shape || 'star', W }, PRESETS[job.preset || 'normal'], METHODS[job.method] || {}, job.params || {});
  if (job.json) Object.assign(params, JSON.parse(job.json));
  return new Sim({ n, seed: job.seed || 1, params });
}
const r4 = x => (x == null || !isFinite(x)) ? null : +x.toFixed(4);

function common(sim) {
  const st = sim.stats, N = Math.max(1, sim.drones.length);
  let valid = 0; for (const d of sim.drones) for (let s = 0; s < sim.M; s++) if (sim._valid(d.tabA, s)) valid++;
  return {
    collPairs: st.collPairs, collDroneTicks: st.collDroneTicks, minSep: r4(st.minSep), pathLen: r4(st.pathLen),
    msgsPerDroneTick: r4(st.msgs / Math.max(1, sim.t) / N), tableEntries: r4(valid / N), conflicts: st.conflicts, swaps: st.swaps, upgrades: st.upgrades || 0,
    stuck: st.stuckEvents, bvcCompromise: st.bvcActive,
  };
}

function runForm(job) {
  const cap = job.cap || 1500, sim = makeSim(job); let T = -1; const series = [];
  for (let k = 1; k <= cap; k++) { sim.step(); if (job.every && k % job.every === 0) series.push(r4(sim.fill())); if (T < 0 && sim.fill() >= 0.95) { T = k; if (!job.every) break; } }
  const r = common(sim);
  return Object.assign(r, { T: T < 0 ? null : T, fill: r4(sim.fill()), ratio: r4(sim.assignmentRatio()), chamferEx: r4(sim.chamfer() - sim.idealChamfer()), series: job.every ? series : undefined, N: sim.drones.length, M: sim.M });
}

function runHeal(job) {
  const sim = makeSim(job), formCap = job.formCap || 800, recCap = job.recCap || 400;
  let T = -1; for (let k = 1; k <= formCap; k++) { sim.step(); if (sim.fill() >= 0.95) { T = k; break; } }
  if (T < 0) return Object.assign(common(sim), { formed: false });
  for (let k = 0; k < 60; k++) sim.step();
  const W = sim.W; let killed = 0, joined = 0;
  const ev = job.event;
  if (ev === 'kill') killed = sim.killFraction(job.frac);
  else if (ev === 'region') killed = sim.killRegion(0, 0, W, W * 0.42);
  else if (ev === 'join') joined = sim.add(job.k);
  else if (ev === 'cascade') { for (let r = 0; r < 3; r++) { killed += sim.killFraction(job.frac); for (let k = 0; k < 80; k++) sim.step(); } killed += sim.killFraction(job.frac); }
  let tRec = -1, tRec90 = -1, minPF = 1, sumPF = 0, cnt = 0;
  if (ev === 'churn') {
    const pd = job.pd || 0.002;
    for (let k = 1; k <= (job.len || 600); k++) {
      for (const d of [...sim.drones]) if (sim.rng() < pd) { sim.kill([d.id]); killed++; }
      const nj = sim.rng() < pd * 34 ? 1 : 0; if (nj) joined += sim.add(1);
      sim.step(); if (k > 200) { const pf = sim.priorityFill(); sumPF += pf; cnt++; minPF = Math.min(minPF, pf); }
    }
  } else {
    for (let k = 1; k <= recCap; k++) { sim.step(); const pf = sim.priorityFill(); if (tRec < 0 && pf >= 0.95) tRec = k; if (tRec90 < 0 && pf >= 0.9) tRec90 = k; }
  }
  const r = common(sim);
  return Object.assign(r, { formed: true, T, tRec: tRec < 0 ? null : tRec, tRec90: tRec90 < 0 ? null : tRec90, killed, joined, N: sim.drones.length, M: sim.M, pfFinal: r4(sim.priorityFill()), fillFinal: r4(sim.fill()),
    chamferEx: r4(sim.chamfer() - sim.idealChamfer()), pfMean: cnt ? r4(sumPF / cnt) : undefined, pfMin: cnt ? r4(minPF) : undefined });
}

function runJob(job) { const r = job.kind === 'heal' ? runHeal(job) : runForm(job); r.id = job.id; return r; }
module.exports = { runJob, makeSim, PRESETS, METHODS };


==> anc/dronesim/exp/pool.js <==
'use strict';
const { Worker, isMainThread, parentPort } = require('worker_threads');
const os = require('os');

if (!isMainThread) {
  const { runJob } = require('./jobs.js');
  parentPort.on('message', ({ i, job }) => {
    let res; try { res = runJob(job); } catch (e) { res = { error: String(e && e.stack || e) }; }
    parentPort.postMessage({ i, res });
  });
} else {
  class Pool {
    constructor(n = +process.env.WORKERS || Math.max(1, os.cpus().length - 1)) {   // WORKERS=k limits parallelism on low-RAM machines
      this.workers = Array.from({ length: n }, () => new Worker(__filename));
    }
    // run jobs (array) -> Promise<results[]> in the same order; onProgress(done,total)
    map(jobs, onProgress, onResult) {
      return new Promise((resolve, reject) => {
        const out = new Array(jobs.length); let next = 0, done = 0;
        const feed = w => {
          if (next >= jobs.length) return;
          const i = next++; w.cur = i; w.postMessage({ i, job: jobs[i] });
        };
        for (const w of this.workers) {
          w.removeAllListeners('message'); w.removeAllListeners('error');
          w.on('message', ({ i, res }) => {
            if (res && res.error) return reject(new Error(res.error));
            out[i] = res; done++; if (onResult) onResult(i, res);
            if (onProgress && (done % 200 === 0 || done === jobs.length)) onProgress(done, jobs.length);
            if (done === jobs.length) resolve(out); else feed(w);
          });
          w.on('error', e => { const { params, ...meta } = jobs[w.cur] || {}; console.error('\nworker failed on job', w.cur, JSON.stringify(meta)); reject(e); });
          feed(w);
        }
        if (!jobs.length) resolve(out);
      });
    }
    close() { return Promise.all(this.workers.map(w => w.terminate())); }
  }
  module.exports = { Pool };
}


==> anc/dronesim/exp/results/X11.jsonl <==
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1001,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":0,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1122,"pathLen":5712.0493,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":100,"tRec":75,"tRec90":73,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2153,"id":0}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1002,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":1,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1115,"pathLen":5489.5132,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":100,"tRec":80,"tRec90":66,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2325,"id":1}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1003,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":2,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.094,"pathLen":5437.1467,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":100,"tRec":75,"tRec90":69,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1905,"id":2}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1004,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":3,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0884,"pathLen":5767.7139,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":75,"tRec90":71,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2013,"id":3}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1005,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":4,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0931,"pathLen":5689.5588,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":99,"tRec":82,"tRec90":75,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1665,"id":4}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1006,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":5,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1221,"pathLen":5653.6426,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":99,"tRec":73,"tRec90":65,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1804,"id":5}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1007,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":6,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1245,"pathLen":5509.6205,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":100,"tRec":77,"tRec90":67,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1985,"id":6}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1008,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":7,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1301,"pathLen":5387.9267,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":69,"tRec90":62,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1896,"id":7}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1009,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":8,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.108,"pathLen":5639.6542,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":100,"tRec":73,"tRec90":68,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.224,"id":8}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1010,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":9,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1446,"pathLen":5646.1548,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":73,"tRec90":68,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1946,"id":9}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1011,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":10,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1416,"pathLen":5631.0898,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":85,"tRec90":68,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2313,"id":10}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1012,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":11,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1336,"pathLen":5457.9659,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":90,"tRec90":72,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1851,"id":11}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1013,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":12,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1708,"pathLen":5703.4151,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":74,"tRec90":69,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1977,"id":12}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1014,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":13,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0977,"pathLen":5457.6436,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":77,"tRec90":68,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1902,"id":13}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1015,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":14,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1085,"pathLen":5373.197,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":75,"tRec90":68,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1989,"id":14}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1016,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":15,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1092,"pathLen":5397.0448,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":65,"tRec90":55,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2091,"id":15}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1017,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":16,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1154,"pathLen":5620.8495,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":71,"tRec90":67,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.209,"id":16}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1018,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":17,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0931,"pathLen":5527.9491,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":72,"tRec90":65,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2363,"id":17}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1019,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":18,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1019,"pathLen":5450.7413,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":100,"tRec":73,"tRec90":72,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1909,"id":18}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1020,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":19,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.141,"pathLen":5591.358,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":64,"tRec90":63,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2086,"id":19}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1001,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":20,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1122,"pathLen":4878.9134,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":100,"tRec":73,"tRec90":73,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1516,"id":20}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1002,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":21,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1115,"pathLen":4669.5085,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":100,"tRec":52,"tRec90":39,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1244,"id":21}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1003,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":22,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.094,"pathLen":4782.2895,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":100,"tRec":69,"tRec90":62,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1379,"id":22}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1004,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":23,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0884,"pathLen":4989.8378,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":75,"tRec90":71,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1473,"id":23}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1005,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":24,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0931,"pathLen":4866.4808,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":99,"tRec":75,"tRec90":72,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1516,"id":24}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1006,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":25,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1221,"pathLen":4738.6647,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":99,"tRec":72,"tRec90":54,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1421,"id":25}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1007,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":26,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1245,"pathLen":4775.3294,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":100,"tRec":72,"tRec90":65,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1175,"id":26}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1008,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":27,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1301,"pathLen":4738.0755,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":73,"tRec90":69,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1468,"id":27}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1009,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":28,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.108,"pathLen":4847.4422,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":100,"tRec":75,"tRec90":71,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1312,"id":28}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1010,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":29,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1446,"pathLen":4641.5661,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":64,"tRec90":60,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1445,"id":29}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1011,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":30,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1416,"pathLen":4812.4087,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":73,"tRec90":73,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1448,"id":30}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1012,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":31,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1336,"pathLen":4747.4206,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":74,"tRec90":71,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.123,"id":31}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1013,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":32,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1708,"pathLen":4855.5029,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":74,"tRec90":66,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.172,"id":32}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1014,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":33,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0977,"pathLen":4636.7868,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":65,"tRec90":42,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1548,"id":33}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1015,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":34,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1085,"pathLen":4632.3287,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":68,"tRec90":40,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1663,"id":34}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1016,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":35,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1092,"pathLen":4614.5395,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":65,"tRec90":55,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1465,"id":35}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1017,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":36,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1154,"pathLen":4777.6336,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":72,"tRec90":63,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1613,"id":36}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1018,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":37,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0931,"pathLen":4694.2199,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":71,"tRec90":70,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1559,"id":37}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1019,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":38,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1019,"pathLen":4796.8995,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":100,"tRec":74,"tRec90":50,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1674,"id":38}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1020,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":39,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.141,"pathLen":4724.8346,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":69,"tRec90":53,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.167,"id":39}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1001,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":40,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1414,"pathLen":5950.6869,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":76,"tRec90":74,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1885,"id":40}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1002,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":41,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0884,"pathLen":5686.3812,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":83,"tRec90":75,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1954,"id":41}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1003,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":42,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1674,"pathLen":5672.9654,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":91,"tRec90":70,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1774,"id":42}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1004,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":43,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0947,"pathLen":5923.1858,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":105,"tRec":95,"tRec90":77,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2153,"id":43}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1005,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":44,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.083,"pathLen":5724.9066,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":106,"tRec":86,"tRec90":70,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1778,"id":44}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1006,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":45,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1057,"pathLen":5695.3996,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":83,"tRec90":75,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1754,"id":45}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1007,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":46,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1211,"pathLen":5779.8436,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":96,"tRec90":71,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1904,"id":46}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1008,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":47,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1239,"pathLen":5748.2962,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":12,"formed":true,"T":107,"tRec":80,"tRec90":74,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.219,"id":47}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1009,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":48,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1275,"pathLen":5818.8233,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":107,"tRec":94,"tRec90":69,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.207,"id":48}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1010,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":49,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0848,"pathLen":5882.5683,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":88,"tRec90":81,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1861,"id":49}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1011,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":50,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1065,"pathLen":5768.5528,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":75,"tRec90":65,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2004,"id":50}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1012,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":51,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0848,"pathLen":5615.3331,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":106,"tRec":79,"tRec90":57,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2032,"id":51}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1013,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":52,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1082,"pathLen":5840.7953,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":105,"tRec":92,"tRec90":86,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1905,"id":52}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1014,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":53,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1281,"pathLen":5581.7856,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":106,"tRec":69,"tRec90":63,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1703,"id":53}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1015,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":54,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.108,"pathLen":5595.3046,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":74,"tRec90":60,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1758,"id":54}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1016,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":55,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1265,"pathLen":5674.2433,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":106,"tRec":75,"tRec90":65,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1754,"id":55}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1017,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":56,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1436,"pathLen":5660.406,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":69,"tRec90":61,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1976,"id":56}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1018,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":57,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1171,"pathLen":5822.3155,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":107,"tRec":71,"tRec90":65,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1752,"id":57}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1019,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":58,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1154,"pathLen":5633.6294,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":98,"tRec90":50,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1999,"id":58}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1020,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":59,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0865,"pathLen":5695.2778,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":107,"tRec":70,"tRec90":62,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2148,"id":59}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1001,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":60,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1414,"pathLen":5222.4664,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":85,"tRec90":83,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1522,"id":60}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1002,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":61,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0884,"pathLen":4947.1275,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":76,"tRec90":74,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1196,"id":61}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1003,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":62,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1674,"pathLen":5115.0489,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":95,"tRec90":86,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1508,"id":62}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1004,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":63,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0947,"pathLen":5300.9433,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":105,"tRec":91,"tRec90":86,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.162,"id":63}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1005,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":64,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.083,"pathLen":4996.3917,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":106,"tRec":93,"tRec90":63,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1656,"id":64}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1006,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":65,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1057,"pathLen":4912.781,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":78,"tRec90":77,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1317,"id":65}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1007,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":66,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1211,"pathLen":5086.9462,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":90,"tRec90":87,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1437,"id":66}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1008,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":67,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1239,"pathLen":5012.4862,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"formed":true,"T":107,"tRec":82,"tRec90":81,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1741,"id":67}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1009,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":68,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.133,"pathLen":5317.9419,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":107,"tRec":93,"tRec90":82,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.165,"id":68}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1010,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":69,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0848,"pathLen":5002.9411,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":90,"tRec90":78,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1637,"id":69}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1011,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":70,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1065,"pathLen":5040.8797,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":86,"tRec90":77,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1702,"id":70}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1012,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":71,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0848,"pathLen":5081.6575,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":106,"tRec":92,"tRec90":79,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1404,"id":71}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1013,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":72,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1082,"pathLen":5189.9468,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":105,"tRec":92,"tRec90":86,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1413,"id":72}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1014,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":73,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1281,"pathLen":4975.744,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":106,"tRec":49,"tRec90":43,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1475,"id":73}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1015,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":74,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.108,"pathLen":4900.3928,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":74,"tRec90":61,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1404,"id":74}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1016,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":75,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1265,"pathLen":4820.4821,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":106,"tRec":76,"tRec90":75,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1183,"id":75}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1017,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":76,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1436,"pathLen":5005.6954,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":72,"tRec90":65,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1591,"id":76}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1018,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":77,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1171,"pathLen":5052.6628,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":107,"tRec":90,"tRec90":72,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1573,"id":77}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1019,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":78,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1154,"pathLen":4937.3395,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":82,"tRec90":61,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1443,"id":78}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1020,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":79,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0865,"pathLen":4890.4105,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":107,"tRec":71,"tRec90":66,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1671,"id":79}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1001,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":80,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1229,"pathLen":5732.184,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":70,"tRec90":65,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2125,"id":80}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1002,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":81,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0946,"pathLen":5597.8208,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":89,"tRec90":53,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2103,"id":81}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1003,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":82,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1179,"pathLen":5451.3231,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":105,"tRec":59,"tRec90":49,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1576,"id":82}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1004,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":83,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1325,"pathLen":5767.6161,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":97,"tRec90":78,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2257,"id":83}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1005,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":84,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1181,"pathLen":5599.1715,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":94,"tRec90":68,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1727,"id":84}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1006,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":85,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1224,"pathLen":5615.8223,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":106,"tRec":89,"tRec90":57,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1662,"id":85}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1007,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":86,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1063,"pathLen":5566.6444,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":110,"tRec90":58,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1762,"id":86}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1008,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":87,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1287,"pathLen":5501.9851,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":90,"tRec90":51,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2072,"id":87}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1009,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":88,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0994,"pathLen":5622.1971,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":102,"tRec":94,"tRec90":62,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2267,"id":88}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1010,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":89,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1231,"pathLen":5597.2042,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":95,"tRec90":63,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1918,"id":89}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1011,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":90,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1244,"pathLen":5643.8665,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":103,"tRec":68,"tRec90":58,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2062,"id":90}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1012,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":91,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0797,"pathLen":5332.6704,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":102,"tRec":95,"tRec90":63,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1834,"id":91}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1013,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":92,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1272,"pathLen":5743.7731,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":96,"tRec90":89,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2074,"id":92}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1014,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":93,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0929,"pathLen":5381.4989,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":102,"tRec":69,"tRec90":55,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1815,"id":93}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1015,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":94,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1254,"pathLen":5250.6031,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":89,"tRec90":57,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1823,"id":94}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1016,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":95,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.084,"pathLen":5373.3327,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":103,"tRec":89,"tRec90":51,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1924,"id":95}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1017,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":96,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1364,"pathLen":5394.7266,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":94,"tRec90":50,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1924,"id":96}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1018,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":97,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0959,"pathLen":5479.5622,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":75,"tRec90":55,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.217,"id":97}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1019,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":98,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1253,"pathLen":5332.8666,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":68,"tRec90":44,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1915,"id":98}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1020,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":99,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1389,"pathLen":5470.6687,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":103,"tRec":63,"tRec90":48,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1992,"id":99}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1001,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":100,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1229,"pathLen":4971.3432,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":97,"tRec90":89,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1655,"id":100}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1002,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":101,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0946,"pathLen":4819.4991,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":87,"tRec90":66,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2031,"id":101}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1003,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":102,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1179,"pathLen":4930.3048,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":105,"tRec":76,"tRec90":68,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1449,"id":102}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1004,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":103,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1325,"pathLen":5072.9502,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":94,"tRec90":79,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1869,"id":103}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1005,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":104,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1181,"pathLen":4773.3417,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":96,"tRec90":68,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1442,"id":104}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1006,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":105,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1224,"pathLen":4863.8942,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":106,"tRec":88,"tRec90":86,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1455,"id":105}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1007,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":106,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1063,"pathLen":5055.1062,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":91,"tRec90":86,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1172,"id":106}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1008,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":107,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1287,"pathLen":4909.822,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":90,"tRec90":74,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1867,"id":107}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1009,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":108,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0994,"pathLen":4964.8672,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":102,"tRec":82,"tRec90":74,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1366,"id":108}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1010,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":109,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1231,"pathLen":4822.0045,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":65,"tRec90":64,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1435,"id":109}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1011,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":110,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1244,"pathLen":4843.7106,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":103,"tRec":71,"tRec90":60,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1745,"id":110}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1012,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":111,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0797,"pathLen":4769.5915,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":102,"tRec":88,"tRec90":81,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1614,"id":111}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1013,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":112,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1272,"pathLen":4841.8706,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":89,"tRec90":68,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1631,"id":112}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1014,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":113,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0929,"pathLen":4617.3074,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":102,"tRec":60,"tRec90":50,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1534,"id":113}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1015,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":114,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1254,"pathLen":4566.2878,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":48,"tRec90":27,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.173,"id":114}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1016,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":115,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.084,"pathLen":4687.3661,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":103,"tRec":88,"tRec90":52,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.152,"id":115}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1017,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":116,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1364,"pathLen":4809.1165,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":77,"tRec90":66,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1615,"id":116}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1018,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":117,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0959,"pathLen":4776.4089,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":65,"tRec90":64,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1516,"id":117}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1019,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":118,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1253,"pathLen":4801.6315,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":75,"tRec90":67,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.127,"id":118}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1020,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":119,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1389,"pathLen":4810.1076,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":103,"tRec":67,"tRec90":66,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1293,"id":119}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1001,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":120,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.115,"pathLen":5711.8361,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":72,"tRec90":56,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2066,"id":120}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1002,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":121,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1179,"pathLen":5560.7746,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":111,"tRec":79,"tRec90":53,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2082,"id":121}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1003,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":122,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.121,"pathLen":5577.2166,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":57,"tRec90":50,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1972,"id":122}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1004,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":123,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1329,"pathLen":5765.4883,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":72,"tRec90":54,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1871,"id":123}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1005,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":124,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1146,"pathLen":5696.8202,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":104,"tRec90":78,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1704,"id":124}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1006,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":125,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1517,"pathLen":5733.0405,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":106,"tRec90":68,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2091,"id":125}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1007,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":126,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0499,"pathLen":5567.2988,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":108,"tRec":105,"tRec90":45,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2097,"id":126}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1008,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":127,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1166,"pathLen":5651.2785,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":78,"tRec90":57,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1683,"id":127}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1009,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":128,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1235,"pathLen":5684.405,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":100,"tRec90":80,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1922,"id":128}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1010,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":129,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1566,"pathLen":5793.4787,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":120,"tRec90":64,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2005,"id":129}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1011,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":130,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1169,"pathLen":5587.5851,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":81,"tRec90":53,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1847,"id":130}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1012,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":131,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1154,"pathLen":5452.1953,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":107,"tRec":82,"tRec90":46,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1859,"id":131}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1013,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":132,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1435,"pathLen":5645.7118,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":107,"tRec":68,"tRec90":54,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1979,"id":132}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1014,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":133,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1163,"pathLen":5406.4855,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":88,"tRec90":44,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2028,"id":133}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1015,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":134,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1316,"pathLen":5519.3174,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":79,"tRec90":67,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1915,"id":134}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1016,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":135,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1124,"pathLen":5452.2878,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":68,"tRec90":39,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2719,"id":135}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1017,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":136,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0689,"pathLen":5567.2058,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":85,"tRec90":66,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1743,"id":136}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1018,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":137,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1067,"pathLen":5482.797,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":66,"tRec90":55,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1902,"id":137}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1019,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":138,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0999,"pathLen":5578.1869,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":80,"tRec90":55,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.194,"id":138}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1020,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":139,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1191,"pathLen":5551.8793,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":81,"tRec90":55,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1766,"id":139}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1001,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":140,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.115,"pathLen":5027.2309,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":80,"tRec90":79,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.158,"id":140}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1002,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":141,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1179,"pathLen":4738.3041,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":111,"tRec":54,"tRec90":53,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1511,"id":141}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1003,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":142,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.121,"pathLen":4912.0892,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":69,"tRec90":57,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1281,"id":142}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1004,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":143,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1329,"pathLen":5125.851,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":94,"tRec90":80,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.172,"id":143}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1005,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":144,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1146,"pathLen":4983.1442,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":82,"tRec90":58,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1369,"id":144}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1006,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":145,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1517,"pathLen":5029.4286,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":83,"tRec90":77,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1921,"id":145}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1007,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":146,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0499,"pathLen":5001.5906,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":108,"tRec":75,"tRec90":69,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.15,"id":146}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1008,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":147,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1166,"pathLen":4953.3707,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":77,"tRec90":73,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1557,"id":147}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1009,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":148,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1235,"pathLen":4916.1178,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":78,"tRec90":57,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1634,"id":148}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1010,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":149,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1566,"pathLen":4817.2003,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":56,"tRec90":54,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1486,"id":149}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1011,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":150,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1169,"pathLen":4801.313,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":58,"tRec90":58,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1668,"id":150}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1012,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":151,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1154,"pathLen":4822.3076,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":107,"tRec":82,"tRec90":67,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1046,"id":151}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1013,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":152,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1435,"pathLen":4900.1133,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":107,"tRec":53,"tRec90":53,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1641,"id":152}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1014,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":153,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1163,"pathLen":4605.4824,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":37,"tRec90":32,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1627,"id":153}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1015,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":154,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1316,"pathLen":4742.4372,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":53,"tRec90":42,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1693,"id":154}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1016,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":155,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1124,"pathLen":4835.3812,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":68,"tRec90":49,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.182,"id":155}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1017,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":156,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0689,"pathLen":4867.0312,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":53,"tRec90":53,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1798,"id":156}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1018,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":157,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1067,"pathLen":4935.4566,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":79,"tRec90":77,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1602,"id":157}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1019,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":158,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0999,"pathLen":4906.7804,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":54,"tRec90":52,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1439,"id":158}}
{"x":"X11","variant":"oracle","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1020,"n":44,"method":"oracle","formCap":900,"recCap":400,"id":159,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1191,"pathLen":4637.4061,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":56,"tRec90":53,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1617,"id":159}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1001,"n":44,"method":"ours","formCap":900,"recCap":400,"id":160,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1527,"pathLen":6934.1026,"msgsPerDroneTick":18.397,"tableEntries":33,"conflicts":2025,"swaps":286,"upgrades":33,"stuck":0,"bvcCompromise":2,"formed":true,"T":106,"tRec":40,"tRec90":32,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2167,"id":160}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1002,"n":44,"method":"ours","formCap":900,"recCap":400,"id":161,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1448,"pathLen":6557.473,"msgsPerDroneTick":18.3134,"tableEntries":33,"conflicts":1980,"swaps":240,"upgrades":1,"stuck":0,"bvcCompromise":3,"formed":true,"T":109,"tRec":37,"tRec90":25,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1903,"id":161}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1003,"n":44,"method":"ours","formCap":900,"recCap":400,"id":162,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1206,"pathLen":6845.8613,"msgsPerDroneTick":17.9418,"tableEntries":34,"conflicts":2002,"swaps":288,"upgrades":34,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":27,"tRec90":23,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2123,"id":162}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1004,"n":44,"method":"ours","formCap":900,"recCap":400,"id":163,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1473,"pathLen":6666.1114,"msgsPerDroneTick":18.4202,"tableEntries":33,"conflicts":1951,"swaps":253,"upgrades":5,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":53,"tRec90":49,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1857,"id":163}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1005,"n":44,"method":"ours","formCap":900,"recCap":400,"id":164,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1464,"pathLen":6638.6492,"msgsPerDroneTick":18.2301,"tableEntries":33,"conflicts":1952,"swaps":266,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":45,"tRec90":32,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1705,"id":164}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1006,"n":44,"method":"ours","formCap":900,"recCap":400,"id":165,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1151,"pathLen":7179.227,"msgsPerDroneTick":18.3683,"tableEntries":33,"conflicts":2246,"swaps":298,"upgrades":61,"stuck":0,"bvcCompromise":0,"formed":true,"T":110,"tRec":38,"tRec90":34,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1702,"id":165}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1007,"n":44,"method":"ours","formCap":900,"recCap":400,"id":166,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1492,"pathLen":6648.1784,"msgsPerDroneTick":18.3747,"tableEntries":33,"conflicts":2016,"swaps":250,"upgrades":7,"stuck":0,"bvcCompromise":1,"formed":true,"T":110,"tRec":41,"tRec90":32,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1959,"id":166}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1008,"n":44,"method":"ours","formCap":900,"recCap":400,"id":167,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1643,"pathLen":6637.6234,"msgsPerDroneTick":18.4218,"tableEntries":33,"conflicts":2071,"swaps":261,"upgrades":1,"stuck":0,"bvcCompromise":3,"formed":true,"T":114,"tRec":41,"tRec90":31,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2254,"id":167}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1009,"n":44,"method":"ours","formCap":900,"recCap":400,"id":168,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1268,"pathLen":6523.3108,"msgsPerDroneTick":18.2288,"tableEntries":33,"conflicts":1949,"swaps":235,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":102,"tRec":33,"tRec90":28,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2073,"id":168}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1010,"n":44,"method":"ours","formCap":900,"recCap":400,"id":169,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0862,"pathLen":6515.9321,"msgsPerDroneTick":18.4992,"tableEntries":33,"conflicts":1976,"swaps":260,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":35,"tRec90":23,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1723,"id":169}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1011,"n":44,"method":"ours","formCap":900,"recCap":400,"id":170,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1465,"pathLen":6769.7618,"msgsPerDroneTick":18.8294,"tableEntries":33,"conflicts":2108,"swaps":303,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":114,"tRec":44,"tRec90":37,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2163,"id":170}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1012,"n":44,"method":"ours","formCap":900,"recCap":400,"id":171,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.091,"pathLen":6907.2683,"msgsPerDroneTick":18.7243,"tableEntries":33,"conflicts":2174,"swaps":318,"upgrades":7,"stuck":0,"bvcCompromise":3,"formed":true,"T":128,"tRec":46,"tRec90":35,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1804,"id":171}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1013,"n":44,"method":"ours","formCap":900,"recCap":400,"id":172,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1184,"pathLen":7062.7824,"msgsPerDroneTick":18.6714,"tableEntries":33,"conflicts":2216,"swaps":288,"upgrades":47,"stuck":0,"bvcCompromise":1,"formed":true,"T":115,"tRec":49,"tRec90":35,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1885,"id":172}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1014,"n":44,"method":"ours","formCap":900,"recCap":400,"id":173,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1489,"pathLen":6694.6883,"msgsPerDroneTick":18.3469,"tableEntries":33,"conflicts":2060,"swaps":279,"upgrades":8,"stuck":0,"bvcCompromise":1,"formed":true,"T":115,"tRec":43,"tRec90":30,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.17,"id":173}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1015,"n":44,"method":"ours","formCap":900,"recCap":400,"id":174,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1273,"pathLen":6591.7538,"msgsPerDroneTick":18.3564,"tableEntries":33,"conflicts":2039,"swaps":246,"upgrades":2,"stuck":0,"bvcCompromise":4,"formed":true,"T":110,"tRec":30,"tRec90":26,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2047,"id":174}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1016,"n":44,"method":"ours","formCap":900,"recCap":400,"id":175,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1078,"pathLen":6634.881,"msgsPerDroneTick":18.8224,"tableEntries":33,"conflicts":2018,"swaps":272,"upgrades":7,"stuck":0,"bvcCompromise":4,"formed":true,"T":112,"tRec":62,"tRec90":27,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1978,"id":175}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1017,"n":44,"method":"ours","formCap":900,"recCap":400,"id":176,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.132,"pathLen":6920.1559,"msgsPerDroneTick":18.806,"tableEntries":33,"conflicts":2198,"swaps":288,"upgrades":21,"stuck":0,"bvcCompromise":1,"formed":true,"T":116,"tRec":79,"tRec90":38,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.209,"id":176}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1018,"n":44,"method":"ours","formCap":900,"recCap":400,"id":177,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0804,"pathLen":6580.8549,"msgsPerDroneTick":18.2217,"tableEntries":33,"conflicts":2049,"swaps":248,"upgrades":8,"stuck":0,"bvcCompromise":1,"formed":true,"T":107,"tRec":36,"tRec90":32,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1951,"id":177}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1019,"n":44,"method":"ours","formCap":900,"recCap":400,"id":178,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.084,"pathLen":6596.9005,"msgsPerDroneTick":18.4999,"tableEntries":33,"conflicts":2010,"swaps":261,"upgrades":8,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":36,"tRec90":27,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2161,"id":178}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1020,"n":44,"method":"ours","formCap":900,"recCap":400,"id":179,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0671,"pathLen":6722.7864,"msgsPerDroneTick":18.493,"tableEntries":33,"conflicts":2120,"swaps":232,"upgrades":17,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":22,"tRec90":20,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1743,"id":179}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1001,"n":44,"method":"ours","formCap":900,"recCap":400,"id":180,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1464,"pathLen":6564.2748,"msgsPerDroneTick":18.6897,"tableEntries":27,"conflicts":1987,"swaps":303,"upgrades":48,"stuck":0,"bvcCompromise":2,"formed":true,"T":106,"tRec":349,"tRec90":183,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1986,"id":180}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1002,"n":44,"method":"ours","formCap":900,"recCap":400,"id":181,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1448,"pathLen":6542.8631,"msgsPerDroneTick":18.5851,"tableEntries":29,"conflicts":1983,"swaps":255,"upgrades":62,"stuck":0,"bvcCompromise":3,"formed":true,"T":109,"tRec":171,"tRec90":150,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1216,"id":181}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1003,"n":44,"method":"ours","formCap":900,"recCap":400,"id":182,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1206,"pathLen":6598.3959,"msgsPerDroneTick":18.6974,"tableEntries":26,"conflicts":1971,"swaps":288,"upgrades":47,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":110,"tRec90":103,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1307,"id":182}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1004,"n":44,"method":"ours","formCap":900,"recCap":400,"id":183,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1473,"pathLen":6608.6769,"msgsPerDroneTick":18.9552,"tableEntries":22,"conflicts":1975,"swaps":271,"upgrades":51,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":195,"tRec90":192,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1507,"id":183}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1005,"n":44,"method":"ours","formCap":900,"recCap":400,"id":184,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1464,"pathLen":6415.9218,"msgsPerDroneTick":18.528,"tableEntries":22,"conflicts":1940,"swaps":270,"upgrades":36,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":251,"tRec90":105,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1157,"id":184}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1006,"n":44,"method":"ours","formCap":900,"recCap":400,"id":185,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1151,"pathLen":6778.5427,"msgsPerDroneTick":19.1229,"tableEntries":27,"conflicts":2093,"swaps":282,"upgrades":78,"stuck":0,"bvcCompromise":0,"formed":true,"T":110,"tRec":341,"tRec90":262,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":0.9091,"chamferEx":0.3975,"id":185}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1007,"n":44,"method":"ours","formCap":900,"recCap":400,"id":186,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1492,"pathLen":6639.1064,"msgsPerDroneTick":19.0634,"tableEntries":26,"conflicts":2024,"swaps":267,"upgrades":62,"stuck":0,"bvcCompromise":1,"formed":true,"T":110,"tRec":352,"tRec90":160,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":0.9091,"chamferEx":0.286,"id":186}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1008,"n":44,"method":"ours","formCap":900,"recCap":400,"id":187,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1643,"pathLen":6558.036,"msgsPerDroneTick":19.0754,"tableEntries":23,"conflicts":2051,"swaps":257,"upgrades":50,"stuck":0,"bvcCompromise":3,"formed":true,"T":114,"tRec":148,"tRec90":144,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1539,"id":187}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1009,"n":44,"method":"ours","formCap":900,"recCap":400,"id":188,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1268,"pathLen":6483.8381,"msgsPerDroneTick":18.7193,"tableEntries":23,"conflicts":1967,"swaps":248,"upgrades":52,"stuck":0,"bvcCompromise":5,"formed":true,"T":102,"tRec":185,"tRec90":157,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":0.9091,"chamferEx":0.3755,"id":188}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1010,"n":44,"method":"ours","formCap":900,"recCap":400,"id":189,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0862,"pathLen":6050.4889,"msgsPerDroneTick":18.3053,"tableEntries":22,"conflicts":1894,"swaps":248,"upgrades":25,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":173,"tRec90":119,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1312,"id":189}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1011,"n":44,"method":"ours","formCap":900,"recCap":400,"id":190,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1465,"pathLen":6585.4029,"msgsPerDroneTick":19.3775,"tableEntries":22,"conflicts":2076,"swaps":308,"upgrades":45,"stuck":0,"bvcCompromise":2,"formed":true,"T":114,"tRec":286,"tRec90":207,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1635,"id":190}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1012,"n":44,"method":"ours","formCap":900,"recCap":400,"id":191,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.091,"pathLen":6785.7531,"msgsPerDroneTick":19.333,"tableEntries":24,"conflicts":2167,"swaps":322,"upgrades":44,"stuck":0,"bvcCompromise":3,"formed":true,"T":128,"tRec":116,"tRec90":115,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1735,"id":191}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1013,"n":44,"method":"ours","formCap":900,"recCap":400,"id":192,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1136,"pathLen":6837.0844,"msgsPerDroneTick":19.508,"tableEntries":22,"conflicts":2110,"swaps":287,"upgrades":57,"stuck":0,"bvcCompromise":1,"formed":true,"T":115,"tRec":270,"tRec90":245,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1487,"id":192}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1014,"n":44,"method":"ours","formCap":900,"recCap":400,"id":193,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1489,"pathLen":6530.5932,"msgsPerDroneTick":19.027,"tableEntries":24,"conflicts":2043,"swaps":294,"upgrades":59,"stuck":0,"bvcCompromise":1,"formed":true,"T":115,"tRec":246,"tRec90":231,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1007,"id":193}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1015,"n":44,"method":"ours","formCap":900,"recCap":400,"id":194,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1273,"pathLen":6245.9502,"msgsPerDroneTick":18.8234,"tableEntries":24,"conflicts":2017,"swaps":251,"upgrades":25,"stuck":0,"bvcCompromise":4,"formed":true,"T":110,"tRec":195,"tRec90":92,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.146,"id":194}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1016,"n":44,"method":"ours","formCap":900,"recCap":400,"id":195,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1078,"pathLen":6379.0544,"msgsPerDroneTick":19.1837,"tableEntries":22,"conflicts":1983,"swaps":271,"upgrades":38,"stuck":0,"bvcCompromise":4,"formed":true,"T":112,"tRec":200,"tRec90":183,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1298,"id":195}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1017,"n":44,"method":"ours","formCap":900,"recCap":400,"id":196,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.132,"pathLen":7009.3414,"msgsPerDroneTick":19.2479,"tableEntries":30,"conflicts":2190,"swaps":312,"upgrades":81,"stuck":0,"bvcCompromise":1,"formed":true,"T":116,"tRec":329,"tRec90":264,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8636,"fillFinal":0.9545,"chamferEx":0.3484,"id":196}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1018,"n":44,"method":"ours","formCap":900,"recCap":400,"id":197,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0804,"pathLen":6764.3287,"msgsPerDroneTick":18.4937,"tableEntries":30,"conflicts":2093,"swaps":276,"upgrades":71,"stuck":0,"bvcCompromise":1,"formed":true,"T":107,"tRec":190,"tRec90":114,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":0.9545,"chamferEx":0.2871,"id":197}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1019,"n":44,"method":"ours","formCap":900,"recCap":400,"id":198,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.084,"pathLen":6162.1219,"msgsPerDroneTick":19.0239,"tableEntries":22,"conflicts":1962,"swaps":254,"upgrades":25,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":167,"tRec90":160,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1911,"id":198}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1020,"n":44,"method":"ours","formCap":900,"recCap":400,"id":199,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0671,"pathLen":6539.6413,"msgsPerDroneTick":18.8923,"tableEntries":27,"conflicts":2102,"swaps":233,"upgrades":43,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":334,"tRec90":104,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":0.9091,"chamferEx":0.3258,"id":199}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1001,"n":44,"method":"ours","formCap":900,"recCap":400,"id":200,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1665,"pathLen":6877.8213,"msgsPerDroneTick":15.4313,"tableEntries":33,"conflicts":1938,"swaps":282,"upgrades":7,"stuck":0,"bvcCompromise":2,"formed":true,"T":105,"tRec":59,"tRec90":39,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1639,"id":200}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1002,"n":44,"method":"ours","formCap":900,"recCap":400,"id":201,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1562,"pathLen":7065.8515,"msgsPerDroneTick":15.6147,"tableEntries":33,"conflicts":2076,"swaps":320,"upgrades":24,"stuck":0,"bvcCompromise":1,"formed":true,"T":116,"tRec":69,"tRec90":30,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1944,"id":201}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1003,"n":44,"method":"ours","formCap":900,"recCap":400,"id":202,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1384,"pathLen":7500.2028,"msgsPerDroneTick":15.5409,"tableEntries":34,"conflicts":2183,"swaps":329,"upgrades":80,"stuck":0,"bvcCompromise":0,"formed":true,"T":116,"tRec":57,"tRec90":40,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2307,"id":202}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1004,"n":44,"method":"ours","formCap":900,"recCap":400,"id":203,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1701,"pathLen":7028.6516,"msgsPerDroneTick":15.6264,"tableEntries":33,"conflicts":2111,"swaps":302,"upgrades":5,"stuck":0,"bvcCompromise":1,"formed":true,"T":115,"tRec":47,"tRec90":41,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2217,"id":203}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1005,"n":44,"method":"ours","formCap":900,"recCap":400,"id":204,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1338,"pathLen":6928.8992,"msgsPerDroneTick":15.6927,"tableEntries":33,"conflicts":2041,"swaps":289,"upgrades":4,"stuck":0,"bvcCompromise":2,"formed":true,"T":113,"tRec":60,"tRec90":34,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2031,"id":204}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1006,"n":44,"method":"ours","formCap":900,"recCap":400,"id":205,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1124,"pathLen":6865.9326,"msgsPerDroneTick":15.4444,"tableEntries":33,"conflicts":2005,"swaps":309,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":106,"tRec":40,"tRec90":32,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1939,"id":205}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1007,"n":44,"method":"ours","formCap":900,"recCap":400,"id":206,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1181,"pathLen":6845.4872,"msgsPerDroneTick":15.4547,"tableEntries":33,"conflicts":1935,"swaps":257,"upgrades":10,"stuck":0,"bvcCompromise":2,"formed":true,"T":107,"tRec":48,"tRec90":38,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2107,"id":206}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1008,"n":44,"method":"ours","formCap":900,"recCap":400,"id":207,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.162,"pathLen":6892.2512,"msgsPerDroneTick":15.6426,"tableEntries":33,"conflicts":2030,"swaps":245,"upgrades":3,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":90,"tRec90":25,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2075,"id":207}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1009,"n":44,"method":"ours","formCap":900,"recCap":400,"id":208,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1585,"pathLen":7154.5216,"msgsPerDroneTick":15.3909,"tableEntries":34,"conflicts":1982,"swaps":295,"upgrades":58,"stuck":0,"bvcCompromise":2,"formed":true,"T":106,"tRec":56,"tRec90":31,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1857,"id":208}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1010,"n":44,"method":"ours","formCap":900,"recCap":400,"id":209,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.124,"pathLen":6985.9213,"msgsPerDroneTick":15.3796,"tableEntries":34,"conflicts":2044,"swaps":313,"upgrades":15,"stuck":0,"bvcCompromise":1,"formed":true,"T":112,"tRec":63,"tRec90":45,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1905,"id":209}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1011,"n":44,"method":"ours","formCap":900,"recCap":400,"id":210,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1399,"pathLen":6881.7956,"msgsPerDroneTick":15.8318,"tableEntries":33,"conflicts":2068,"swaps":306,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":119,"tRec":42,"tRec90":39,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2028,"id":210}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1012,"n":44,"method":"ours","formCap":900,"recCap":400,"id":211,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1385,"pathLen":6873.6209,"msgsPerDroneTick":15.7944,"tableEntries":33,"conflicts":2034,"swaps":251,"upgrades":5,"stuck":0,"bvcCompromise":2,"formed":true,"T":111,"tRec":52,"tRec90":26,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.151,"id":211}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1013,"n":44,"method":"ours","formCap":900,"recCap":400,"id":212,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1113,"pathLen":6939.3415,"msgsPerDroneTick":15.487,"tableEntries":33,"conflicts":1976,"swaps":284,"upgrades":8,"stuck":0,"bvcCompromise":4,"formed":true,"T":106,"tRec":48,"tRec90":28,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2229,"id":212}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1014,"n":44,"method":"ours","formCap":900,"recCap":400,"id":213,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1521,"pathLen":6941.4387,"msgsPerDroneTick":15.6785,"tableEntries":33,"conflicts":1923,"swaps":280,"upgrades":6,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":44,"tRec90":28,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1978,"id":213}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1015,"n":44,"method":"ours","formCap":900,"recCap":400,"id":214,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0782,"pathLen":7538.1636,"msgsPerDroneTick":15.4131,"tableEntries":34,"conflicts":2209,"swaps":342,"upgrades":77,"stuck":0,"bvcCompromise":0,"formed":true,"T":118,"tRec":60,"tRec90":41,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1827,"id":214}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1016,"n":44,"method":"ours","formCap":900,"recCap":400,"id":215,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1242,"pathLen":6912.5913,"msgsPerDroneTick":15.4785,"tableEntries":33,"conflicts":1988,"swaps":337,"upgrades":10,"stuck":0,"bvcCompromise":2,"formed":true,"T":116,"tRec":45,"tRec90":29,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1653,"id":215}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1017,"n":44,"method":"ours","formCap":900,"recCap":400,"id":216,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1018,"pathLen":6997.4336,"msgsPerDroneTick":15.6515,"tableEntries":33,"conflicts":2034,"swaps":312,"upgrades":7,"stuck":0,"bvcCompromise":2,"formed":true,"T":114,"tRec":53,"tRec90":37,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1918,"id":216}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1018,"n":44,"method":"ours","formCap":900,"recCap":400,"id":217,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1157,"pathLen":6994.3205,"msgsPerDroneTick":15.5332,"tableEntries":34,"conflicts":2046,"swaps":310,"upgrades":10,"stuck":0,"bvcCompromise":2,"formed":true,"T":116,"tRec":53,"tRec90":37,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1666,"id":217}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1019,"n":44,"method":"ours","formCap":900,"recCap":400,"id":218,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1173,"pathLen":6821.4972,"msgsPerDroneTick":15.6231,"tableEntries":33,"conflicts":1984,"swaps":296,"upgrades":8,"stuck":0,"bvcCompromise":2,"formed":true,"T":112,"tRec":38,"tRec90":34,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1968,"id":218}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1020,"n":44,"method":"ours","formCap":900,"recCap":400,"id":219,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1519,"pathLen":6814.0011,"msgsPerDroneTick":15.5539,"tableEntries":33,"conflicts":1970,"swaps":262,"upgrades":8,"stuck":0,"bvcCompromise":3,"formed":true,"T":106,"tRec":65,"tRec90":36,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1698,"id":219}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1001,"n":44,"method":"ours","formCap":900,"recCap":400,"id":220,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1665,"pathLen":7013.6074,"msgsPerDroneTick":16.7429,"tableEntries":28,"conflicts":1923,"swaps":317,"upgrades":79,"stuck":0,"bvcCompromise":2,"formed":true,"T":105,"tRec":192,"tRec90":182,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":0.9545,"chamferEx":0.2286,"id":220}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1002,"n":44,"method":"ours","formCap":900,"recCap":400,"id":221,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1562,"pathLen":7329.6387,"msgsPerDroneTick":17.2057,"tableEntries":31,"conflicts":2086,"swaps":341,"upgrades":91,"stuck":0,"bvcCompromise":1,"formed":true,"T":116,"tRec":190,"tRec90":185,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8636,"fillFinal":0.9091,"chamferEx":0.4799,"id":221}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1003,"n":44,"method":"ours","formCap":900,"recCap":400,"id":222,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1384,"pathLen":7239.9363,"msgsPerDroneTick":16.8501,"tableEntries":27,"conflicts":2110,"swaps":349,"upgrades":80,"stuck":0,"bvcCompromise":0,"formed":true,"T":116,"tRec":null,"tRec90":266,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8182,"fillFinal":0.8636,"chamferEx":0.3924,"id":222}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1004,"n":44,"method":"ours","formCap":900,"recCap":400,"id":223,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1701,"pathLen":6752.0904,"msgsPerDroneTick":17.3462,"tableEntries":22,"conflicts":2088,"swaps":305,"upgrades":29,"stuck":0,"bvcCompromise":1,"formed":true,"T":115,"tRec":164,"tRec90":156,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1559,"id":223}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1005,"n":44,"method":"ours","formCap":900,"recCap":400,"id":224,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1338,"pathLen":6627.6019,"msgsPerDroneTick":17.3103,"tableEntries":24,"conflicts":1971,"swaps":283,"upgrades":26,"stuck":0,"bvcCompromise":2,"formed":true,"T":113,"tRec":271,"tRec90":100,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1411,"id":224}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1006,"n":44,"method":"ours","formCap":900,"recCap":400,"id":225,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1124,"pathLen":6835.6665,"msgsPerDroneTick":16.6898,"tableEntries":23,"conflicts":1996,"swaps":320,"upgrades":50,"stuck":0,"bvcCompromise":7,"formed":true,"T":106,"tRec":282,"tRec90":191,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":0.9545,"chamferEx":0.4528,"id":225}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1007,"n":44,"method":"ours","formCap":900,"recCap":400,"id":226,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1181,"pathLen":6527.7744,"msgsPerDroneTick":17.0185,"tableEntries":23,"conflicts":1929,"swaps":271,"upgrades":35,"stuck":0,"bvcCompromise":2,"formed":true,"T":107,"tRec":191,"tRec90":182,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1446,"id":226}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1008,"n":44,"method":"ours","formCap":900,"recCap":400,"id":227,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1354,"pathLen":6524.2057,"msgsPerDroneTick":17.4117,"tableEntries":23,"conflicts":1994,"swaps":247,"upgrades":18,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":123,"tRec90":92,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1508,"id":227}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1009,"n":44,"method":"ours","formCap":900,"recCap":400,"id":228,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1585,"pathLen":6660.0574,"msgsPerDroneTick":17.1973,"tableEntries":22,"conflicts":1908,"swaps":292,"upgrades":37,"stuck":0,"bvcCompromise":2,"formed":true,"T":106,"tRec":171,"tRec90":171,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1325,"id":228}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1010,"n":44,"method":"ours","formCap":900,"recCap":400,"id":229,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.124,"pathLen":6768.6613,"msgsPerDroneTick":17.055,"tableEntries":27,"conflicts":1975,"swaps":300,"upgrades":53,"stuck":0,"bvcCompromise":1,"formed":true,"T":112,"tRec":320,"tRec90":154,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1871,"id":229}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1011,"n":44,"method":"ours","formCap":900,"recCap":400,"id":230,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1399,"pathLen":7048.6498,"msgsPerDroneTick":17.5668,"tableEntries":23,"conflicts":2095,"swaps":326,"upgrades":50,"stuck":0,"bvcCompromise":6,"formed":true,"T":119,"tRec":271,"tRec90":198,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1576,"id":230}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1012,"n":44,"method":"ours","formCap":900,"recCap":400,"id":231,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1385,"pathLen":7292.4361,"msgsPerDroneTick":17.3487,"tableEntries":27,"conflicts":2095,"swaps":280,"upgrades":79,"stuck":0,"bvcCompromise":2,"formed":true,"T":111,"tRec":382,"tRec90":317,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":0.9091,"chamferEx":0.2288,"id":231}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1013,"n":44,"method":"ours","formCap":900,"recCap":400,"id":232,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1113,"pathLen":6874.2528,"msgsPerDroneTick":16.7611,"tableEntries":28,"conflicts":1963,"swaps":289,"upgrades":54,"stuck":0,"bvcCompromise":4,"formed":true,"T":106,"tRec":351,"tRec90":151,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1504,"id":232}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1014,"n":44,"method":"ours","formCap":900,"recCap":400,"id":233,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1521,"pathLen":6668.6199,"msgsPerDroneTick":17.0208,"tableEntries":22,"conflicts":1879,"swaps":287,"upgrades":46,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":247,"tRec90":236,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1421,"id":233}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1015,"n":44,"method":"ours","formCap":900,"recCap":400,"id":234,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0782,"pathLen":6674.3581,"msgsPerDroneTick":17.2483,"tableEntries":22,"conflicts":2015,"swaps":314,"upgrades":21,"stuck":0,"bvcCompromise":0,"formed":true,"T":118,"tRec":169,"tRec90":152,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1714,"id":234}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1016,"n":44,"method":"ours","formCap":900,"recCap":400,"id":235,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1242,"pathLen":6769.2067,"msgsPerDroneTick":17.0473,"tableEntries":24,"conflicts":1971,"swaps":337,"upgrades":43,"stuck":0,"bvcCompromise":2,"formed":true,"T":116,"tRec":122,"tRec90":121,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1633,"id":235}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1017,"n":44,"method":"ours","formCap":900,"recCap":400,"id":236,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1018,"pathLen":7109.2964,"msgsPerDroneTick":17.5407,"tableEntries":25,"conflicts":2052,"swaps":336,"upgrades":68,"stuck":0,"bvcCompromise":2,"formed":true,"T":114,"tRec":244,"tRec90":240,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1486,"id":236}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1018,"n":44,"method":"ours","formCap":900,"recCap":400,"id":237,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1157,"pathLen":6834.8388,"msgsPerDroneTick":17.2642,"tableEntries":24,"conflicts":2027,"swaps":315,"upgrades":47,"stuck":0,"bvcCompromise":2,"formed":true,"T":116,"tRec":209,"tRec90":184,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1555,"id":237}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1019,"n":44,"method":"ours","formCap":900,"recCap":400,"id":238,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1173,"pathLen":7024.149,"msgsPerDroneTick":17.136,"tableEntries":27,"conflicts":2014,"swaps":321,"upgrades":69,"stuck":0,"bvcCompromise":2,"formed":true,"T":112,"tRec":null,"tRec90":136,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8636,"fillFinal":0.9091,"chamferEx":0.5828,"id":238}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1020,"n":44,"method":"ours","formCap":900,"recCap":400,"id":239,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1519,"pathLen":7004.4433,"msgsPerDroneTick":16.8724,"tableEntries":28,"conflicts":1991,"swaps":290,"upgrades":77,"stuck":0,"bvcCompromise":3,"formed":true,"T":106,"tRec":373,"tRec90":346,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1371,"id":239}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1001,"n":44,"method":"ours","formCap":900,"recCap":400,"id":240,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1239,"pathLen":6969.4695,"msgsPerDroneTick":10.8176,"tableEntries":33,"conflicts":2124,"swaps":348,"upgrades":1,"stuck":0,"bvcCompromise":2,"formed":true,"T":121,"tRec":52,"tRec90":41,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1839,"id":240}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1002,"n":44,"method":"ours","formCap":900,"recCap":400,"id":241,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1047,"pathLen":6683.5069,"msgsPerDroneTick":10.6203,"tableEntries":33,"conflicts":1977,"swaps":328,"upgrades":1,"stuck":0,"bvcCompromise":4,"formed":true,"T":111,"tRec":48,"tRec90":38,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2175,"id":241}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1003,"n":44,"method":"ours","formCap":900,"recCap":400,"id":242,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1424,"pathLen":6850.545,"msgsPerDroneTick":10.5986,"tableEntries":33,"conflicts":2078,"swaps":322,"upgrades":4,"stuck":0,"bvcCompromise":1,"formed":true,"T":118,"tRec":45,"tRec90":35,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2069,"id":242}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1004,"n":44,"method":"ours","formCap":900,"recCap":400,"id":243,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1244,"pathLen":6989.5325,"msgsPerDroneTick":10.7019,"tableEntries":33,"conflicts":2152,"swaps":364,"upgrades":26,"stuck":0,"bvcCompromise":1,"formed":true,"T":115,"tRec":47,"tRec90":45,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1857,"id":243}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1005,"n":44,"method":"ours","formCap":900,"recCap":400,"id":244,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0786,"pathLen":6783.7026,"msgsPerDroneTick":10.7506,"tableEntries":33,"conflicts":2079,"swaps":321,"upgrades":1,"stuck":0,"bvcCompromise":1,"formed":true,"T":112,"tRec":69,"tRec90":43,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1873,"id":244}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1006,"n":44,"method":"ours","formCap":900,"recCap":400,"id":245,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1515,"pathLen":6856.2855,"msgsPerDroneTick":10.7146,"tableEntries":33,"conflicts":2080,"swaps":321,"upgrades":1,"stuck":0,"bvcCompromise":2,"formed":true,"T":113,"tRec":61,"tRec90":47,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2,"id":245}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1007,"n":44,"method":"ours","formCap":900,"recCap":400,"id":246,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1325,"pathLen":6853.1643,"msgsPerDroneTick":10.7012,"tableEntries":33,"conflicts":2032,"swaps":293,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":114,"tRec":67,"tRec90":53,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1703,"id":246}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1008,"n":44,"method":"ours","formCap":900,"recCap":400,"id":247,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1526,"pathLen":6822.4146,"msgsPerDroneTick":10.7626,"tableEntries":34,"conflicts":2000,"swaps":339,"upgrades":11,"stuck":0,"bvcCompromise":2,"formed":true,"T":110,"tRec":58,"tRec90":47,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.212,"id":247}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1009,"n":44,"method":"ours","formCap":900,"recCap":400,"id":248,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1719,"pathLen":6867.8936,"msgsPerDroneTick":10.6782,"tableEntries":33,"conflicts":2099,"swaps":335,"upgrades":4,"stuck":0,"bvcCompromise":0,"formed":true,"T":118,"tRec":45,"tRec90":37,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2155,"id":248}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1010,"n":44,"method":"ours","formCap":900,"recCap":400,"id":249,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1063,"pathLen":6775.2093,"msgsPerDroneTick":10.6295,"tableEntries":33,"conflicts":1993,"swaps":314,"upgrades":3,"stuck":0,"bvcCompromise":2,"formed":true,"T":108,"tRec":66,"tRec90":36,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1974,"id":249}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1011,"n":44,"method":"ours","formCap":900,"recCap":400,"id":250,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1308,"pathLen":6722.9897,"msgsPerDroneTick":10.7197,"tableEntries":33,"conflicts":2029,"swaps":324,"upgrades":1,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":51,"tRec90":36,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1591,"id":250}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1012,"n":44,"method":"ours","formCap":900,"recCap":400,"id":251,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0952,"pathLen":6737.3163,"msgsPerDroneTick":10.7419,"tableEntries":33,"conflicts":2001,"swaps":322,"upgrades":5,"stuck":0,"bvcCompromise":3,"formed":true,"T":109,"tRec":57,"tRec90":31,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1941,"id":251}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1013,"n":44,"method":"ours","formCap":900,"recCap":400,"id":252,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1062,"pathLen":6669.4983,"msgsPerDroneTick":10.6568,"tableEntries":33,"conflicts":1965,"swaps":298,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":106,"tRec":59,"tRec90":45,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1818,"id":252}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1014,"n":44,"method":"ours","formCap":900,"recCap":400,"id":253,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1295,"pathLen":6624.5584,"msgsPerDroneTick":10.805,"tableEntries":33,"conflicts":1983,"swaps":317,"upgrades":5,"stuck":0,"bvcCompromise":4,"formed":true,"T":109,"tRec":49,"tRec90":25,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1934,"id":253}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1015,"n":44,"method":"ours","formCap":900,"recCap":400,"id":254,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1704,"pathLen":6832.9292,"msgsPerDroneTick":10.6434,"tableEntries":34,"conflicts":2060,"swaps":281,"upgrades":25,"stuck":0,"bvcCompromise":3,"formed":true,"T":106,"tRec":51,"tRec90":37,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2137,"id":254}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1016,"n":44,"method":"ours","formCap":900,"recCap":400,"id":255,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1695,"pathLen":6774.4839,"msgsPerDroneTick":10.7821,"tableEntries":33,"conflicts":2104,"swaps":327,"upgrades":2,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":59,"tRec90":31,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2261,"id":255}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1017,"n":44,"method":"ours","formCap":900,"recCap":400,"id":256,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1614,"pathLen":6976.7193,"msgsPerDroneTick":10.5949,"tableEntries":34,"conflicts":1973,"swaps":315,"upgrades":35,"stuck":0,"bvcCompromise":3,"formed":true,"T":103,"tRec":46,"tRec90":40,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2074,"id":256}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1018,"n":44,"method":"ours","formCap":900,"recCap":400,"id":257,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1384,"pathLen":6708.3838,"msgsPerDroneTick":10.8649,"tableEntries":33,"conflicts":1965,"swaps":284,"upgrades":9,"stuck":0,"bvcCompromise":3,"formed":true,"T":108,"tRec":67,"tRec90":36,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.22,"id":257}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1019,"n":44,"method":"ours","formCap":900,"recCap":400,"id":258,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1189,"pathLen":6705.1376,"msgsPerDroneTick":10.675,"tableEntries":33,"conflicts":2010,"swaps":316,"upgrades":2,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":44,"tRec90":35,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1842,"id":258}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1020,"n":44,"method":"ours","formCap":900,"recCap":400,"id":259,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1506,"pathLen":6776.3305,"msgsPerDroneTick":10.7215,"tableEntries":33,"conflicts":2129,"swaps":343,"upgrades":1,"stuck":0,"bvcCompromise":2,"formed":true,"T":113,"tRec":49,"tRec90":44,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2271,"id":259}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1001,"n":44,"method":"ours","formCap":900,"recCap":400,"id":260,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1239,"pathLen":6648.0515,"msgsPerDroneTick":12.5166,"tableEntries":22,"conflicts":2082,"swaps":348,"upgrades":31,"stuck":0,"bvcCompromise":2,"formed":true,"T":121,"tRec":null,"tRec90":189,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1524,"id":260}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1002,"n":44,"method":"ours","formCap":900,"recCap":400,"id":261,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1047,"pathLen":6794.5324,"msgsPerDroneTick":12.3085,"tableEntries":25,"conflicts":1969,"swaps":334,"upgrades":63,"stuck":0,"bvcCompromise":4,"formed":true,"T":111,"tRec":190,"tRec90":171,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1532,"id":261}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1003,"n":44,"method":"ours","formCap":900,"recCap":400,"id":262,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1424,"pathLen":6682.7546,"msgsPerDroneTick":12.3636,"tableEntries":23,"conflicts":2077,"swaps":329,"upgrades":38,"stuck":0,"bvcCompromise":1,"formed":true,"T":118,"tRec":314,"tRec90":133,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1762,"id":262}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1004,"n":44,"method":"ours","formCap":900,"recCap":400,"id":263,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1244,"pathLen":7154.744,"msgsPerDroneTick":12.3539,"tableEntries":26,"conflicts":2123,"swaps":380,"upgrades":70,"stuck":0,"bvcCompromise":1,"formed":true,"T":115,"tRec":null,"tRec90":197,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":0.9545,"chamferEx":0.4384,"id":263}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1005,"n":44,"method":"ours","formCap":900,"recCap":400,"id":264,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0786,"pathLen":6238.9569,"msgsPerDroneTick":12.385,"tableEntries":22,"conflicts":2026,"swaps":309,"upgrades":17,"stuck":0,"bvcCompromise":1,"formed":true,"T":112,"tRec":null,"tRec90":173,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1746,"id":264}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1006,"n":44,"method":"ours","formCap":900,"recCap":400,"id":265,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1515,"pathLen":6844.1697,"msgsPerDroneTick":12.2026,"tableEntries":26,"conflicts":2075,"swaps":326,"upgrades":52,"stuck":0,"bvcCompromise":2,"formed":true,"T":113,"tRec":null,"tRec90":368,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1822,"id":265}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1007,"n":44,"method":"ours","formCap":900,"recCap":400,"id":266,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1259,"pathLen":6644.5846,"msgsPerDroneTick":12.3263,"tableEntries":25,"conflicts":2012,"swaps":300,"upgrades":50,"stuck":0,"bvcCompromise":2,"formed":true,"T":114,"tRec":null,"tRec90":192,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1455,"id":266}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1008,"n":44,"method":"ours","formCap":900,"recCap":400,"id":267,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1526,"pathLen":6548.6808,"msgsPerDroneTick":12.403,"tableEntries":22,"conflicts":1985,"swaps":336,"upgrades":40,"stuck":0,"bvcCompromise":2,"formed":true,"T":110,"tRec":null,"tRec90":230,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1443,"id":267}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1009,"n":44,"method":"ours","formCap":900,"recCap":400,"id":268,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1719,"pathLen":6778.3029,"msgsPerDroneTick":12.3269,"tableEntries":22,"conflicts":2111,"swaps":344,"upgrades":45,"stuck":0,"bvcCompromise":0,"formed":true,"T":118,"tRec":316,"tRec90":275,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1847,"id":268}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1010,"n":44,"method":"ours","formCap":900,"recCap":400,"id":269,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1063,"pathLen":6364.675,"msgsPerDroneTick":12.1839,"tableEntries":23,"conflicts":1914,"swaps":300,"upgrades":37,"stuck":0,"bvcCompromise":2,"formed":true,"T":108,"tRec":179,"tRec90":175,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1469,"id":269}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1011,"n":44,"method":"ours","formCap":900,"recCap":400,"id":270,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1308,"pathLen":6297.8334,"msgsPerDroneTick":12.5421,"tableEntries":22,"conflicts":1999,"swaps":313,"upgrades":19,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":126,"tRec90":115,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.15,"id":270}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1012,"n":44,"method":"ours","formCap":900,"recCap":400,"id":271,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0952,"pathLen":6504.1824,"msgsPerDroneTick":12.4089,"tableEntries":22,"conflicts":1990,"swaps":319,"upgrades":29,"stuck":0,"bvcCompromise":3,"formed":true,"T":109,"tRec":220,"tRec90":212,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1489,"id":271}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1013,"n":44,"method":"ours","formCap":900,"recCap":400,"id":272,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1062,"pathLen":6453.0019,"msgsPerDroneTick":12.2808,"tableEntries":22,"conflicts":1946,"swaps":301,"upgrades":40,"stuck":0,"bvcCompromise":6,"formed":true,"T":106,"tRec":null,"tRec90":127,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1353,"id":272}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1014,"n":44,"method":"ours","formCap":900,"recCap":400,"id":273,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1295,"pathLen":6474.7559,"msgsPerDroneTick":12.4291,"tableEntries":23,"conflicts":1949,"swaps":309,"upgrades":44,"stuck":0,"bvcCompromise":4,"formed":true,"T":109,"tRec":null,"tRec90":128,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1324,"id":273}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1015,"n":44,"method":"ours","formCap":900,"recCap":400,"id":274,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1704,"pathLen":6403.9477,"msgsPerDroneTick":12.1267,"tableEntries":22,"conflicts":1987,"swaps":267,"upgrades":31,"stuck":0,"bvcCompromise":3,"formed":true,"T":106,"tRec":null,"tRec90":211,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.194,"id":274}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1016,"n":44,"method":"ours","formCap":900,"recCap":400,"id":275,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1695,"pathLen":7076.9489,"msgsPerDroneTick":12.3891,"tableEntries":28.4091,"conflicts":2115,"swaps":346,"upgrades":80,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6818,"fillFinal":0.7273,"chamferEx":0.9414,"id":275}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1017,"n":44,"method":"ours","formCap":900,"recCap":400,"id":276,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1614,"pathLen":6255.4856,"msgsPerDroneTick":12.0023,"tableEntries":22,"conflicts":1903,"swaps":306,"upgrades":25,"stuck":0,"bvcCompromise":3,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8636,"fillFinal":1,"chamferEx":0.1391,"id":276}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1018,"n":44,"method":"ours","formCap":900,"recCap":400,"id":277,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1384,"pathLen":6571.564,"msgsPerDroneTick":12.5872,"tableEntries":22,"conflicts":1951,"swaps":290,"upgrades":45,"stuck":0,"bvcCompromise":3,"formed":true,"T":108,"tRec":null,"tRec90":270,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1216,"id":277}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1019,"n":44,"method":"ours","formCap":900,"recCap":400,"id":278,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1189,"pathLen":6318.9555,"msgsPerDroneTick":12.1756,"tableEntries":23,"conflicts":1958,"swaps":314,"upgrades":34,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":334,"tRec90":302,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1646,"id":278}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1020,"n":44,"method":"ours","formCap":900,"recCap":400,"id":279,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1506,"pathLen":6546.3622,"msgsPerDroneTick":12.5363,"tableEntries":22,"conflicts":2128,"swaps":347,"upgrades":25,"stuck":0,"bvcCompromise":2,"formed":true,"T":113,"tRec":null,"tRec90":138,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.154,"id":279}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1001,"n":44,"method":"ours","formCap":900,"recCap":400,"id":280,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1118,"pathLen":7249.7985,"msgsPerDroneTick":8.8225,"tableEntries":34,"conflicts":2102,"swaps":402,"upgrades":17,"stuck":0,"bvcCompromise":2,"formed":true,"T":119,"tRec":57,"tRec90":48,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2065,"id":280}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1002,"n":44,"method":"ours","formCap":900,"recCap":400,"id":281,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.173,"pathLen":6907.2239,"msgsPerDroneTick":8.6828,"tableEntries":33,"conflicts":2069,"swaps":283,"upgrades":5,"stuck":0,"bvcCompromise":0,"formed":true,"T":114,"tRec":58,"tRec90":48,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2151,"id":281}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1003,"n":44,"method":"ours","formCap":900,"recCap":400,"id":282,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1343,"pathLen":7430.5189,"msgsPerDroneTick":8.8232,"tableEntries":33,"conflicts":2339,"swaps":379,"upgrades":8,"stuck":0,"bvcCompromise":3,"formed":true,"T":138,"tRec":61,"tRec90":58,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2371,"id":282}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1004,"n":44,"method":"ours","formCap":900,"recCap":400,"id":283,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1335,"pathLen":7213.5297,"msgsPerDroneTick":8.7397,"tableEntries":33,"conflicts":2137,"swaps":361,"upgrades":22,"stuck":0,"bvcCompromise":4,"formed":true,"T":118,"tRec":62,"tRec90":49,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2124,"id":283}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1005,"n":44,"method":"ours","formCap":900,"recCap":400,"id":284,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0825,"pathLen":7317.9324,"msgsPerDroneTick":8.6924,"tableEntries":33,"conflicts":2148,"swaps":385,"upgrades":4,"stuck":0,"bvcCompromise":0,"formed":true,"T":124,"tRec":81,"tRec90":48,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2231,"id":284}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1006,"n":44,"method":"ours","formCap":900,"recCap":400,"id":285,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1061,"pathLen":7177.6627,"msgsPerDroneTick":8.7364,"tableEntries":34,"conflicts":2111,"swaps":355,"upgrades":8,"stuck":0,"bvcCompromise":0,"formed":true,"T":119,"tRec":59,"tRec90":50,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2123,"id":285}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1007,"n":44,"method":"ours","formCap":900,"recCap":400,"id":286,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1468,"pathLen":7026.0311,"msgsPerDroneTick":8.7586,"tableEntries":33,"conflicts":2235,"swaps":344,"upgrades":1,"stuck":0,"bvcCompromise":0,"formed":true,"T":126,"tRec":73,"tRec90":48,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1988,"id":286}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1008,"n":44,"method":"ours","formCap":900,"recCap":400,"id":287,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.147,"pathLen":7355.3491,"msgsPerDroneTick":8.7728,"tableEntries":34,"conflicts":2246,"swaps":316,"upgrades":29,"stuck":0,"bvcCompromise":0,"formed":true,"T":125,"tRec":71,"tRec90":54,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1938,"id":287}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1009,"n":44,"method":"ours","formCap":900,"recCap":400,"id":288,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1335,"pathLen":7270.4734,"msgsPerDroneTick":8.8891,"tableEntries":34,"conflicts":2280,"swaps":338,"upgrades":27,"stuck":0,"bvcCompromise":4,"formed":true,"T":125,"tRec":62,"tRec90":46,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.256,"id":288}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1010,"n":44,"method":"ours","formCap":900,"recCap":400,"id":289,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1591,"pathLen":7101.638,"msgsPerDroneTick":8.8279,"tableEntries":33,"conflicts":2105,"swaps":338,"upgrades":1,"stuck":0,"bvcCompromise":1,"formed":true,"T":122,"tRec":67,"tRec90":48,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2411,"id":289}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1011,"n":44,"method":"ours","formCap":900,"recCap":400,"id":290,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1318,"pathLen":7292.9252,"msgsPerDroneTick":8.8347,"tableEntries":34,"conflicts":2181,"swaps":320,"upgrades":29,"stuck":0,"bvcCompromise":1,"formed":true,"T":125,"tRec":51,"tRec90":45,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1982,"id":290}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1012,"n":44,"method":"ours","formCap":900,"recCap":400,"id":291,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1301,"pathLen":7115.9466,"msgsPerDroneTick":8.7175,"tableEntries":33,"conflicts":2112,"swaps":365,"upgrades":26,"stuck":0,"bvcCompromise":2,"formed":true,"T":122,"tRec":46,"tRec90":40,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1775,"id":291}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1013,"n":44,"method":"ours","formCap":900,"recCap":400,"id":292,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1077,"pathLen":7094.8919,"msgsPerDroneTick":8.7265,"tableEntries":33,"conflicts":2190,"swaps":337,"upgrades":4,"stuck":0,"bvcCompromise":2,"formed":true,"T":121,"tRec":60,"tRec90":51,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.205,"id":292}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1014,"n":44,"method":"ours","formCap":900,"recCap":400,"id":293,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1772,"pathLen":7208.521,"msgsPerDroneTick":8.787,"tableEntries":33,"conflicts":2146,"swaps":336,"upgrades":29,"stuck":0,"bvcCompromise":3,"formed":true,"T":122,"tRec":76,"tRec90":45,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1638,"id":293}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1015,"n":44,"method":"ours","formCap":900,"recCap":400,"id":294,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1376,"pathLen":6942.5154,"msgsPerDroneTick":8.7004,"tableEntries":33,"conflicts":2117,"swaps":358,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":122,"tRec":47,"tRec90":35,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1979,"id":294}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1016,"n":44,"method":"ours","formCap":900,"recCap":400,"id":295,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1451,"pathLen":6948.3304,"msgsPerDroneTick":8.7438,"tableEntries":33,"conflicts":2068,"swaps":328,"upgrades":1,"stuck":0,"bvcCompromise":0,"formed":true,"T":121,"tRec":56,"tRec90":42,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2043,"id":295}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1017,"n":44,"method":"ours","formCap":900,"recCap":400,"id":296,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1658,"pathLen":7027.4828,"msgsPerDroneTick":8.7122,"tableEntries":33,"conflicts":2144,"swaps":338,"upgrades":6,"stuck":0,"bvcCompromise":0,"formed":true,"T":120,"tRec":70,"tRec90":44,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2052,"id":296}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1018,"n":44,"method":"ours","formCap":900,"recCap":400,"id":297,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1197,"pathLen":7131.5787,"msgsPerDroneTick":8.6571,"tableEntries":33,"conflicts":2142,"swaps":338,"upgrades":11,"stuck":0,"bvcCompromise":2,"formed":true,"T":121,"tRec":64,"tRec90":47,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1821,"id":297}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1019,"n":44,"method":"ours","formCap":900,"recCap":400,"id":298,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1644,"pathLen":7024.1939,"msgsPerDroneTick":8.7844,"tableEntries":33,"conflicts":2156,"swaps":351,"upgrades":6,"stuck":0,"bvcCompromise":1,"formed":true,"T":123,"tRec":70,"tRec90":46,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1851,"id":298}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1020,"n":44,"method":"ours","formCap":900,"recCap":400,"id":299,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1589,"pathLen":6871.5724,"msgsPerDroneTick":8.7459,"tableEntries":33,"conflicts":2063,"swaps":312,"upgrades":8,"stuck":0,"bvcCompromise":0,"formed":true,"T":118,"tRec":52,"tRec90":44,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2083,"id":299}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1001,"n":44,"method":"ours","formCap":900,"recCap":400,"id":300,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1118,"pathLen":6909.3187,"msgsPerDroneTick":10.3852,"tableEntries":22.9091,"conflicts":2044,"swaps":382,"upgrades":30,"stuck":0,"bvcCompromise":2,"formed":true,"T":119,"tRec":null,"tRec90":218,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1631,"id":300}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1002,"n":44,"method":"ours","formCap":900,"recCap":400,"id":301,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.173,"pathLen":6772.4405,"msgsPerDroneTick":10.1456,"tableEntries":23.6364,"conflicts":2059,"swaps":281,"upgrades":41,"stuck":0,"bvcCompromise":0,"formed":true,"T":114,"tRec":312,"tRec90":202,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1563,"id":301}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1003,"n":44,"method":"ours","formCap":900,"recCap":400,"id":302,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1343,"pathLen":7361.751,"msgsPerDroneTick":10.5036,"tableEntries":28.7273,"conflicts":2366,"swaps":384,"upgrades":54,"stuck":0,"bvcCompromise":3,"formed":true,"T":138,"tRec":143,"tRec90":109,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":0.9091,"chamferEx":1.2952,"id":302}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1004,"n":44,"method":"ours","formCap":900,"recCap":400,"id":303,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1335,"pathLen":6936.3857,"msgsPerDroneTick":10.3128,"tableEntries":23,"conflicts":2073,"swaps":351,"upgrades":26,"stuck":0,"bvcCompromise":4,"formed":true,"T":118,"tRec":null,"tRec90":131,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1344,"id":303}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1005,"n":44,"method":"ours","formCap":900,"recCap":400,"id":304,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0825,"pathLen":6732.6997,"msgsPerDroneTick":10.1089,"tableEntries":26,"conflicts":2097,"swaps":382,"upgrades":33,"stuck":0,"bvcCompromise":0,"formed":true,"T":124,"tRec":258,"tRec90":124,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.7727,"fillFinal":0.7727,"chamferEx":0.8793,"id":304}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1006,"n":44,"method":"ours","formCap":900,"recCap":400,"id":305,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1061,"pathLen":7150.1076,"msgsPerDroneTick":10.1163,"tableEntries":28,"conflicts":2100,"swaps":351,"upgrades":53,"stuck":0,"bvcCompromise":0,"formed":true,"T":119,"tRec":238,"tRec90":218,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":0.9545,"chamferEx":0.3398,"id":305}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1007,"n":44,"method":"ours","formCap":900,"recCap":400,"id":306,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1468,"pathLen":7236.2515,"msgsPerDroneTick":10.2085,"tableEntries":23.9091,"conflicts":2215,"swaps":349,"upgrades":52,"stuck":0,"bvcCompromise":0,"formed":true,"T":126,"tRec":295,"tRec90":291,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1508,"id":306}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1008,"n":44,"method":"ours","formCap":900,"recCap":400,"id":307,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.147,"pathLen":7081.2791,"msgsPerDroneTick":10.2403,"tableEntries":32,"conflicts":2232,"swaps":330,"upgrades":54,"stuck":0,"bvcCompromise":0,"formed":true,"T":125,"tRec":130,"tRec90":110,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":0.9091,"chamferEx":0.8698,"id":307}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1009,"n":44,"method":"ours","formCap":900,"recCap":400,"id":308,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1335,"pathLen":7085.9449,"msgsPerDroneTick":10.4681,"tableEntries":28,"conflicts":2250,"swaps":330,"upgrades":46,"stuck":0,"bvcCompromise":4,"formed":true,"T":125,"tRec":null,"tRec90":154,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8636,"fillFinal":0.9545,"chamferEx":0.4805,"id":308}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1010,"n":44,"method":"ours","formCap":900,"recCap":400,"id":309,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1591,"pathLen":7082.2497,"msgsPerDroneTick":10.2967,"tableEntries":23.9091,"conflicts":2072,"swaps":341,"upgrades":37,"stuck":0,"bvcCompromise":1,"formed":true,"T":122,"tRec":332,"tRec90":280,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1721,"id":309}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1011,"n":44,"method":"ours","formCap":900,"recCap":400,"id":310,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1318,"pathLen":7139.0708,"msgsPerDroneTick":10.3685,"tableEntries":27.3636,"conflicts":2149,"swaps":312,"upgrades":55,"stuck":0,"bvcCompromise":1,"formed":true,"T":125,"tRec":null,"tRec90":127,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6818,"fillFinal":0.6818,"chamferEx":1.3425,"id":310}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1012,"n":44,"method":"ours","formCap":900,"recCap":400,"id":311,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1301,"pathLen":6847.2609,"msgsPerDroneTick":10.4543,"tableEntries":27,"conflicts":2108,"swaps":364,"upgrades":38,"stuck":0,"bvcCompromise":2,"formed":true,"T":122,"tRec":null,"tRec90":227,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8636,"fillFinal":0.9545,"chamferEx":0.8554,"id":311}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1013,"n":44,"method":"ours","formCap":900,"recCap":400,"id":312,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1077,"pathLen":6882.1254,"msgsPerDroneTick":10.1704,"tableEntries":25,"conflicts":2136,"swaps":329,"upgrades":36,"stuck":0,"bvcCompromise":2,"formed":true,"T":121,"tRec":123,"tRec90":120,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1391,"id":312}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1014,"n":44,"method":"ours","formCap":900,"recCap":400,"id":313,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1337,"pathLen":7057.8562,"msgsPerDroneTick":10.1962,"tableEntries":28,"conflicts":2068,"swaps":328,"upgrades":49,"stuck":0,"bvcCompromise":3,"formed":true,"T":122,"tRec":273,"tRec90":119,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8636,"fillFinal":0.9545,"chamferEx":0.2368,"id":313}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1015,"n":44,"method":"ours","formCap":900,"recCap":400,"id":314,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1376,"pathLen":6911.2337,"msgsPerDroneTick":10.1454,"tableEntries":30,"conflicts":2079,"swaps":349,"upgrades":43,"stuck":0,"bvcCompromise":4,"formed":true,"T":122,"tRec":145,"tRec90":101,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":0.9545,"chamferEx":0.6271,"id":314}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1016,"n":44,"method":"ours","formCap":900,"recCap":400,"id":315,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1451,"pathLen":6857.3772,"msgsPerDroneTick":10.2489,"tableEntries":25.9091,"conflicts":2017,"swaps":333,"upgrades":40,"stuck":0,"bvcCompromise":0,"formed":true,"T":121,"tRec":null,"tRec90":187,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8636,"fillFinal":0.9545,"chamferEx":0.2833,"id":315}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1017,"n":44,"method":"ours","formCap":900,"recCap":400,"id":316,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1658,"pathLen":7260.2565,"msgsPerDroneTick":10.1078,"tableEntries":28,"conflicts":2135,"swaps":347,"upgrades":71,"stuck":0,"bvcCompromise":0,"formed":true,"T":120,"tRec":255,"tRec90":228,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8636,"fillFinal":0.9091,"chamferEx":0.7038,"id":316}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1018,"n":44,"method":"ours","formCap":900,"recCap":400,"id":317,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1197,"pathLen":7190.8229,"msgsPerDroneTick":10.0775,"tableEntries":32.6818,"conflicts":2145,"swaps":346,"upgrades":60,"stuck":0,"bvcCompromise":2,"formed":true,"T":121,"tRec":241,"tRec90":169,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.7727,"fillFinal":0.8182,"chamferEx":1.4346,"id":317}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1019,"n":44,"method":"ours","formCap":900,"recCap":400,"id":318,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1644,"pathLen":6985.154,"msgsPerDroneTick":10.2371,"tableEntries":29,"conflicts":2148,"swaps":348,"upgrades":42,"stuck":0,"bvcCompromise":1,"formed":true,"T":123,"tRec":191,"tRec90":189,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8182,"fillFinal":0.8636,"chamferEx":0.7366,"id":318}}
{"x":"X11","variant":"ours-tuned","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1020,"n":44,"method":"ours","formCap":900,"recCap":400,"id":319,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1589,"pathLen":6929.4315,"msgsPerDroneTick":10.1975,"tableEntries":30,"conflicts":2072,"swaps":320,"upgrades":43,"stuck":0,"bvcCompromise":0,"formed":true,"T":118,"tRec":110,"tRec90":101,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8636,"fillFinal":0.9091,"chamferEx":0.8891,"id":319}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1001,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":320,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0997,"pathLen":6394.5463,"msgsPerDroneTick":18.512,"tableEntries":33,"conflicts":2275,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":34,"formed":true,"T":111,"tRec":78,"tRec90":55,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1808,"id":320}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1002,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":321,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0924,"pathLen":6288.7649,"msgsPerDroneTick":18.7247,"tableEntries":33,"conflicts":2251,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":19,"formed":true,"T":118,"tRec":49,"tRec90":36,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2164,"id":321}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1003,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":322,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0993,"pathLen":6273.7623,"msgsPerDroneTick":18.5464,"tableEntries":33,"conflicts":2165,"swaps":0,"upgrades":2,"stuck":0,"bvcCompromise":22,"formed":true,"T":111,"tRec":74,"tRec90":39,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1797,"id":322}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1004,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":323,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1126,"pathLen":6240.6946,"msgsPerDroneTick":18.8058,"tableEntries":33,"conflicts":2207,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":47,"formed":true,"T":108,"tRec":48,"tRec90":44,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1748,"id":323}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1005,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":324,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1236,"pathLen":6257.6646,"msgsPerDroneTick":18.5692,"tableEntries":33,"conflicts":2158,"swaps":0,"upgrades":2,"stuck":0,"bvcCompromise":27,"formed":true,"T":108,"tRec":60,"tRec90":42,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1831,"id":324}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1006,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":325,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1111,"pathLen":6350.4495,"msgsPerDroneTick":18.5902,"tableEntries":33,"conflicts":2328,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":45,"formed":true,"T":123,"tRec":45,"tRec90":28,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2035,"id":325}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1007,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":326,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0976,"pathLen":6337.2312,"msgsPerDroneTick":18.6433,"tableEntries":33,"conflicts":2189,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":22,"formed":true,"T":113,"tRec":61,"tRec90":37,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1996,"id":326}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1008,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":327,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1332,"pathLen":6274.388,"msgsPerDroneTick":18.4356,"tableEntries":33,"conflicts":2172,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":30,"formed":true,"T":110,"tRec":52,"tRec90":35,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2235,"id":327}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1009,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":328,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1188,"pathLen":6274.7388,"msgsPerDroneTick":18.6431,"tableEntries":33,"conflicts":2221,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":20,"formed":true,"T":115,"tRec":48,"tRec90":32,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1691,"id":328}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1010,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":329,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1046,"pathLen":6591.0007,"msgsPerDroneTick":19.1126,"tableEntries":33,"conflicts":2489,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":13,"formed":true,"T":136,"tRec":49,"tRec90":43,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2129,"id":329}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1011,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":330,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0806,"pathLen":6322.5473,"msgsPerDroneTick":18.7366,"tableEntries":33,"conflicts":2251,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":28,"formed":true,"T":117,"tRec":59,"tRec90":49,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1849,"id":330}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1012,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":331,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0847,"pathLen":6363.3613,"msgsPerDroneTick":18.7587,"tableEntries":33,"conflicts":2366,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":52,"formed":true,"T":130,"tRec":52,"tRec90":21,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.216,"id":331}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1013,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":332,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0582,"pathLen":6357.1832,"msgsPerDroneTick":18.556,"tableEntries":33,"conflicts":2356,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":63,"formed":true,"T":121,"tRec":58,"tRec90":42,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2286,"id":332}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1014,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":333,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1024,"pathLen":6542.5371,"msgsPerDroneTick":19.2091,"tableEntries":33,"conflicts":2558,"swaps":0,"upgrades":2,"stuck":0,"bvcCompromise":67,"formed":true,"T":147,"tRec":35,"tRec90":28,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2231,"id":333}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1015,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":334,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0914,"pathLen":6397.553,"msgsPerDroneTick":18.8265,"tableEntries":33,"conflicts":2229,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":20,"formed":true,"T":118,"tRec":66,"tRec90":41,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1949,"id":334}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1016,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":335,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1053,"pathLen":6265.3888,"msgsPerDroneTick":18.5897,"tableEntries":33,"conflicts":2195,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":15,"formed":true,"T":112,"tRec":44,"tRec90":28,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2057,"id":335}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1017,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":336,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0982,"pathLen":6389.8096,"msgsPerDroneTick":18.6123,"tableEntries":33,"conflicts":2269,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":36,"formed":true,"T":122,"tRec":59,"tRec90":33,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1764,"id":336}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1018,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":337,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1117,"pathLen":6306.7235,"msgsPerDroneTick":18.3697,"tableEntries":33,"conflicts":2200,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"formed":true,"T":112,"tRec":70,"tRec90":44,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2076,"id":337}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1019,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":338,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1051,"pathLen":6358.4292,"msgsPerDroneTick":18.5036,"tableEntries":33,"conflicts":2273,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":33,"formed":true,"T":121,"tRec":87,"tRec90":43,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1836,"id":338}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1020,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":339,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0741,"pathLen":6273.8329,"msgsPerDroneTick":18.387,"tableEntries":33,"conflicts":2267,"swaps":0,"upgrades":2,"stuck":0,"bvcCompromise":42,"formed":true,"T":120,"tRec":97,"tRec90":30,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.215,"id":339}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1001,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":340,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0997,"pathLen":5680.4111,"msgsPerDroneTick":18.8328,"tableEntries":22,"conflicts":2213,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":34,"formed":true,"T":111,"tRec":81,"tRec90":76,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.173,"id":340}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1002,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":341,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0924,"pathLen":5733.1035,"msgsPerDroneTick":19.15,"tableEntries":22,"conflicts":2185,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":19,"formed":true,"T":118,"tRec":77,"tRec90":75,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1086,"id":341}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1003,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":342,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0993,"pathLen":5798.4503,"msgsPerDroneTick":18.6231,"tableEntries":22,"conflicts":2137,"swaps":0,"upgrades":12,"stuck":0,"bvcCompromise":21,"formed":true,"T":111,"tRec":135,"tRec90":90,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1701,"id":342}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1004,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":343,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1126,"pathLen":5574.5163,"msgsPerDroneTick":18.8679,"tableEntries":22,"conflicts":2149,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":36,"formed":true,"T":108,"tRec":81,"tRec90":75,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1326,"id":343}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1005,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":344,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1236,"pathLen":5629.6105,"msgsPerDroneTick":18.7684,"tableEntries":22,"conflicts":2086,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":25,"formed":true,"T":108,"tRec":117,"tRec90":93,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1339,"id":344}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1006,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":345,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1111,"pathLen":5772.5491,"msgsPerDroneTick":19.7473,"tableEntries":22,"conflicts":2271,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":45,"formed":true,"T":123,"tRec":null,"tRec90":84,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1463,"id":345}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1007,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":346,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0976,"pathLen":5871.2332,"msgsPerDroneTick":19.2883,"tableEntries":22,"conflicts":2172,"swaps":0,"upgrades":8,"stuck":0,"bvcCompromise":23,"formed":true,"T":113,"tRec":86,"tRec90":81,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1928,"id":346}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1008,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":347,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1332,"pathLen":5662.7494,"msgsPerDroneTick":18.686,"tableEntries":22,"conflicts":2112,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":28,"formed":true,"T":110,"tRec":136,"tRec90":76,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1606,"id":347}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1009,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":348,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1188,"pathLen":5844.784,"msgsPerDroneTick":19.1397,"tableEntries":22,"conflicts":2217,"swaps":0,"upgrades":7,"stuck":0,"bvcCompromise":19,"formed":true,"T":115,"tRec":109,"tRec90":83,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1397,"id":348}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1010,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":349,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1046,"pathLen":5896.1299,"msgsPerDroneTick":20.177,"tableEntries":22,"conflicts":2383,"swaps":0,"upgrades":7,"stuck":0,"bvcCompromise":12,"formed":true,"T":136,"tRec":94,"tRec90":88,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1833,"id":349}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1011,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":350,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0806,"pathLen":5782.0893,"msgsPerDroneTick":19.6815,"tableEntries":22,"conflicts":2163,"swaps":0,"upgrades":12,"stuck":0,"bvcCompromise":27,"formed":true,"T":117,"tRec":null,"tRec90":97,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1629,"id":350}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1012,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":351,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0847,"pathLen":5695.2334,"msgsPerDroneTick":19.2769,"tableEntries":22,"conflicts":2347,"swaps":0,"upgrades":2,"stuck":0,"bvcCompromise":52,"formed":true,"T":130,"tRec":31,"tRec90":28,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1606,"id":351}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1013,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":352,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0582,"pathLen":5790.3169,"msgsPerDroneTick":19.0758,"tableEntries":22,"conflicts":2285,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":44,"formed":true,"T":121,"tRec":98,"tRec90":92,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1319,"id":352}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1014,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":353,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1024,"pathLen":5911.2934,"msgsPerDroneTick":20.2706,"tableEntries":22,"conflicts":2509,"swaps":0,"upgrades":8,"stuck":0,"bvcCompromise":67,"formed":true,"T":147,"tRec":87,"tRec90":81,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1534,"id":353}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1015,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":354,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0914,"pathLen":5698.2317,"msgsPerDroneTick":19.0779,"tableEntries":22,"conflicts":2161,"swaps":0,"upgrades":6,"stuck":0,"bvcCompromise":19,"formed":true,"T":118,"tRec":83,"tRec90":75,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1636,"id":354}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1016,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":355,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1053,"pathLen":5653.1941,"msgsPerDroneTick":18.6155,"tableEntries":22,"conflicts":2168,"swaps":0,"upgrades":2,"stuck":0,"bvcCompromise":15,"formed":true,"T":112,"tRec":78,"tRec90":77,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1369,"id":355}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1017,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":356,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0871,"pathLen":5769.2752,"msgsPerDroneTick":19.0558,"tableEntries":22,"conflicts":2249,"swaps":0,"upgrades":6,"stuck":0,"bvcCompromise":36,"formed":true,"T":122,"tRec":75,"tRec90":71,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1378,"id":356}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1018,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":357,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1117,"pathLen":5828.75,"msgsPerDroneTick":18.841,"tableEntries":22,"conflicts":2147,"swaps":0,"upgrades":13,"stuck":0,"bvcCompromise":11,"formed":true,"T":112,"tRec":101,"tRec90":88,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1878,"id":357}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1019,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":358,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1051,"pathLen":5868.6183,"msgsPerDroneTick":19.1196,"tableEntries":22,"conflicts":2247,"swaps":0,"upgrades":11,"stuck":0,"bvcCompromise":33,"formed":true,"T":121,"tRec":92,"tRec90":83,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1497,"id":358}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1020,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":359,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0741,"pathLen":5708.6072,"msgsPerDroneTick":18.8176,"tableEntries":22,"conflicts":2213,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":42,"formed":true,"T":120,"tRec":95,"tRec90":78,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1784,"id":359}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1001,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":360,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1198,"pathLen":6699.8751,"msgsPerDroneTick":15.9163,"tableEntries":33,"conflicts":2349,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":115,"tRec":69,"tRec90":51,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2049,"id":360}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1002,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":361,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1041,"pathLen":6503.861,"msgsPerDroneTick":15.8541,"tableEntries":33,"conflicts":2264,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":116,"tRec":60,"tRec90":38,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2119,"id":361}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1003,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":362,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0958,"pathLen":6573.1668,"msgsPerDroneTick":15.8573,"tableEntries":33,"conflicts":2191,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":108,"tRec":75,"tRec90":70,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.209,"id":362}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1004,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":363,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0913,"pathLen":6698.4898,"msgsPerDroneTick":16.043,"tableEntries":33,"conflicts":2371,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":117,"tRec":54,"tRec90":47,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2259,"id":363}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1005,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":364,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1145,"pathLen":6659.7824,"msgsPerDroneTick":15.7549,"tableEntries":33,"conflicts":2296,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":108,"tRec":67,"tRec90":54,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1822,"id":364}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1006,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":365,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1296,"pathLen":6742.8623,"msgsPerDroneTick":16.0023,"tableEntries":33,"conflicts":2354,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":5,"formed":true,"T":122,"tRec":83,"tRec90":57,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.181,"id":365}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1007,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":366,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0974,"pathLen":6651.5214,"msgsPerDroneTick":15.7891,"tableEntries":33,"conflicts":2301,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":118,"tRec":49,"tRec90":36,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2005,"id":366}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1008,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":367,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1176,"pathLen":6665.662,"msgsPerDroneTick":15.8812,"tableEntries":33,"conflicts":2300,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":8,"formed":true,"T":117,"tRec":67,"tRec90":50,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2225,"id":367}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1009,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":368,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0951,"pathLen":6570.9913,"msgsPerDroneTick":15.839,"tableEntries":33,"conflicts":2237,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":3,"formed":true,"T":110,"tRec":51,"tRec90":45,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1802,"id":368}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1010,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":369,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1439,"pathLen":6635.8008,"msgsPerDroneTick":15.8774,"tableEntries":33,"conflicts":2303,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":111,"tRec":53,"tRec90":43,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2008,"id":369}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1011,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":370,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0925,"pathLen":6545.2495,"msgsPerDroneTick":15.8971,"tableEntries":33,"conflicts":2329,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":20,"formed":true,"T":116,"tRec":107,"tRec90":48,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2202,"id":370}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1012,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":371,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0713,"pathLen":6517.6741,"msgsPerDroneTick":15.7806,"tableEntries":33,"conflicts":2249,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":17,"formed":true,"T":112,"tRec":46,"tRec90":41,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1713,"id":371}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1013,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":372,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0872,"pathLen":6638.9352,"msgsPerDroneTick":15.8215,"tableEntries":33,"conflicts":2354,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":114,"tRec":76,"tRec90":52,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.198,"id":372}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1014,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":373,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1043,"pathLen":6406.449,"msgsPerDroneTick":15.6967,"tableEntries":33,"conflicts":2215,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":110,"tRec":68,"tRec90":47,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2061,"id":373}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1015,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":374,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1335,"pathLen":6487.597,"msgsPerDroneTick":15.712,"tableEntries":33,"conflicts":2211,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":15,"formed":true,"T":110,"tRec":85,"tRec90":44,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1872,"id":374}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1016,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":375,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1599,"pathLen":6394.6586,"msgsPerDroneTick":15.5952,"tableEntries":33,"conflicts":2190,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":4,"formed":true,"T":108,"tRec":50,"tRec90":48,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.21,"id":375}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1017,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":376,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1285,"pathLen":6624.561,"msgsPerDroneTick":15.9559,"tableEntries":33,"conflicts":2300,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":114,"tRec":56,"tRec90":50,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2035,"id":376}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1018,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":377,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0987,"pathLen":6591.4226,"msgsPerDroneTick":15.9726,"tableEntries":33,"conflicts":2285,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":116,"tRec":71,"tRec90":50,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.174,"id":377}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1019,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":378,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0823,"pathLen":6545.6896,"msgsPerDroneTick":15.9388,"tableEntries":33,"conflicts":2174,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":107,"tRec":61,"tRec90":55,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1941,"id":378}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1020,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":379,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1313,"pathLen":6563.5305,"msgsPerDroneTick":15.4745,"tableEntries":33,"conflicts":2270,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":112,"tRec":56,"tRec90":42,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2108,"id":379}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1001,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":380,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1198,"pathLen":6133.6835,"msgsPerDroneTick":17.8613,"tableEntries":22,"conflicts":2247,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":7,"formed":true,"T":115,"tRec":null,"tRec90":157,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1571,"id":380}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1002,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":381,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1041,"pathLen":6010.6034,"msgsPerDroneTick":17.8625,"tableEntries":22,"conflicts":2216,"swaps":0,"upgrades":11,"stuck":0,"bvcCompromise":5,"formed":true,"T":116,"tRec":null,"tRec90":157,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.136,"id":381}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1003,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":382,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0958,"pathLen":6101.0906,"msgsPerDroneTick":17.6637,"tableEntries":22,"conflicts":2171,"swaps":0,"upgrades":13,"stuck":0,"bvcCompromise":5,"formed":true,"T":108,"tRec":141,"tRec90":116,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1384,"id":382}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1004,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":383,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0913,"pathLen":6151.4284,"msgsPerDroneTick":17.8487,"tableEntries":22,"conflicts":2328,"swaps":0,"upgrades":6,"stuck":0,"bvcCompromise":5,"formed":true,"T":117,"tRec":106,"tRec90":83,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1476,"id":383}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1005,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":384,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1145,"pathLen":6142.0572,"msgsPerDroneTick":17.5988,"tableEntries":22,"conflicts":2193,"swaps":0,"upgrades":11,"stuck":0,"bvcCompromise":5,"formed":true,"T":108,"tRec":129,"tRec90":95,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1252,"id":384}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1006,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":385,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1296,"pathLen":6224.8605,"msgsPerDroneTick":18.0334,"tableEntries":22,"conflicts":2286,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":4,"formed":true,"T":122,"tRec":123,"tRec90":107,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1185,"id":385}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1007,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":386,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0974,"pathLen":6097.9331,"msgsPerDroneTick":17.897,"tableEntries":22,"conflicts":2280,"swaps":0,"upgrades":11,"stuck":0,"bvcCompromise":4,"formed":true,"T":118,"tRec":125,"tRec90":97,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1548,"id":386}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1008,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":387,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1176,"pathLen":6204.8205,"msgsPerDroneTick":17.9608,"tableEntries":22,"conflicts":2212,"swaps":0,"upgrades":12,"stuck":0,"bvcCompromise":6,"formed":true,"T":117,"tRec":171,"tRec90":130,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1559,"id":387}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1009,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":388,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0951,"pathLen":6075.3083,"msgsPerDroneTick":17.8686,"tableEntries":22,"conflicts":2192,"swaps":0,"upgrades":13,"stuck":0,"bvcCompromise":3,"formed":true,"T":110,"tRec":136,"tRec90":121,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1491,"id":388}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1010,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":389,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1439,"pathLen":6012.5162,"msgsPerDroneTick":17.5704,"tableEntries":22,"conflicts":2202,"swaps":0,"upgrades":6,"stuck":0,"bvcCompromise":3,"formed":true,"T":111,"tRec":null,"tRec90":114,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1744,"id":389}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1011,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":390,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0925,"pathLen":6011.5028,"msgsPerDroneTick":17.6812,"tableEntries":22,"conflicts":2217,"swaps":0,"upgrades":17,"stuck":0,"bvcCompromise":20,"formed":true,"T":116,"tRec":null,"tRec90":115,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1617,"id":390}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1012,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":391,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0713,"pathLen":5994.9146,"msgsPerDroneTick":17.6468,"tableEntries":22,"conflicts":2207,"swaps":0,"upgrades":8,"stuck":0,"bvcCompromise":17,"formed":true,"T":112,"tRec":110,"tRec90":100,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1646,"id":391}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1013,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":392,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0872,"pathLen":6090.9795,"msgsPerDroneTick":17.5442,"tableEntries":22,"conflicts":2258,"swaps":0,"upgrades":11,"stuck":0,"bvcCompromise":10,"formed":true,"T":114,"tRec":149,"tRec90":98,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.186,"id":392}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1014,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":393,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1043,"pathLen":5902.8149,"msgsPerDroneTick":17.4451,"tableEntries":22,"conflicts":2155,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":4,"formed":true,"T":110,"tRec":null,"tRec90":159,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1425,"id":393}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1015,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":394,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1359,"pathLen":6067.0558,"msgsPerDroneTick":17.5829,"tableEntries":22,"conflicts":2146,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":15,"formed":true,"T":110,"tRec":128,"tRec90":119,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1371,"id":394}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1016,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":395,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1606,"pathLen":5826.1713,"msgsPerDroneTick":17.485,"tableEntries":22,"conflicts":2126,"swaps":0,"upgrades":7,"stuck":0,"bvcCompromise":4,"formed":true,"T":108,"tRec":82,"tRec90":81,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1309,"id":395}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1017,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":396,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1285,"pathLen":6131.2394,"msgsPerDroneTick":17.92,"tableEntries":22,"conflicts":2238,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":5,"formed":true,"T":114,"tRec":130,"tRec90":118,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1457,"id":396}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1018,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":397,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0987,"pathLen":6042.282,"msgsPerDroneTick":17.9669,"tableEntries":22,"conflicts":2230,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":8,"formed":true,"T":116,"tRec":101,"tRec90":97,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1691,"id":397}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1019,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":398,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0823,"pathLen":6060.2444,"msgsPerDroneTick":17.7961,"tableEntries":22,"conflicts":2164,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":4,"formed":true,"T":107,"tRec":106,"tRec90":104,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1529,"id":398}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1020,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":399,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1313,"pathLen":5949.2439,"msgsPerDroneTick":17.3845,"tableEntries":22,"conflicts":2198,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":5,"formed":true,"T":112,"tRec":null,"tRec90":96,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1356,"id":399}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1001,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":400,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1266,"pathLen":6626.2353,"msgsPerDroneTick":11.2327,"tableEntries":33,"conflicts":2342,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":118,"tRec":72,"tRec90":63,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2266,"id":400}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1002,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":401,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1036,"pathLen":6596.6048,"msgsPerDroneTick":11.0671,"tableEntries":33,"conflicts":2367,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":120,"tRec":83,"tRec90":60,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.206,"id":401}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1003,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":402,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1321,"pathLen":6506.0191,"msgsPerDroneTick":10.9652,"tableEntries":33,"conflicts":2273,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":115,"tRec":73,"tRec90":58,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2033,"id":402}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1004,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":403,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0846,"pathLen":6665.9889,"msgsPerDroneTick":11.0231,"tableEntries":33,"conflicts":2361,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":13,"formed":true,"T":119,"tRec":65,"tRec90":62,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2051,"id":403}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1005,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":404,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1138,"pathLen":6681.0647,"msgsPerDroneTick":11.0214,"tableEntries":33,"conflicts":2353,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":4,"formed":true,"T":117,"tRec":86,"tRec90":66,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2143,"id":404}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1006,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":405,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0454,"pathLen":6547.1012,"msgsPerDroneTick":10.8803,"tableEntries":33,"conflicts":2315,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":114,"tRec":76,"tRec90":56,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1786,"id":405}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1007,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":406,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1127,"pathLen":6532.6295,"msgsPerDroneTick":10.9756,"tableEntries":33,"conflicts":2234,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":112,"tRec":70,"tRec90":47,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.186,"id":406}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1008,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":407,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0918,"pathLen":6569.0083,"msgsPerDroneTick":11.0945,"tableEntries":33,"conflicts":2289,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":122,"tRec":56,"tRec90":54,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1656,"id":407}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1009,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":408,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1288,"pathLen":6537.6421,"msgsPerDroneTick":11.0765,"tableEntries":33,"conflicts":2319,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":120,"tRec":63,"tRec90":46,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2059,"id":408}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1010,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":409,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1284,"pathLen":6641.731,"msgsPerDroneTick":11.1252,"tableEntries":33,"conflicts":2360,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":118,"tRec":78,"tRec90":64,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2062,"id":409}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1011,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":410,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1301,"pathLen":6456.0781,"msgsPerDroneTick":10.9114,"tableEntries":33,"conflicts":2260,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":110,"tRec":64,"tRec90":50,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1801,"id":410}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1012,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":411,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0786,"pathLen":6370.6536,"msgsPerDroneTick":10.8918,"tableEntries":33,"conflicts":2249,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":116,"tRec":52,"tRec90":51,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2106,"id":411}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1013,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":412,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1094,"pathLen":6807.6776,"msgsPerDroneTick":11.0083,"tableEntries":33,"conflicts":2608,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":147,"tRec":67,"tRec90":55,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1798,"id":412}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1014,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":413,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0672,"pathLen":6289.1613,"msgsPerDroneTick":10.7679,"tableEntries":33,"conflicts":2171,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":114,"tRec":52,"tRec90":30,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.1551,"id":413}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1015,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":414,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1038,"pathLen":6314.998,"msgsPerDroneTick":10.9655,"tableEntries":33,"conflicts":2222,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":113,"tRec":64,"tRec90":30,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1775,"id":414}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1016,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":415,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1277,"pathLen":6496.7221,"msgsPerDroneTick":11.0467,"tableEntries":33,"conflicts":2258,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":115,"tRec":64,"tRec90":52,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.22,"id":415}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1017,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":416,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0968,"pathLen":6484.0611,"msgsPerDroneTick":10.945,"tableEntries":33,"conflicts":2229,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":114,"tRec":64,"tRec90":50,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.191,"id":416}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1018,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":417,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1083,"pathLen":6518.5177,"msgsPerDroneTick":11.1885,"tableEntries":33,"conflicts":2253,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":118,"tRec":49,"tRec90":40,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.208,"id":417}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1019,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":418,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.119,"pathLen":6389.1989,"msgsPerDroneTick":10.897,"tableEntries":33,"conflicts":2167,"swaps":0,"upgrades":2,"stuck":0,"bvcCompromise":6,"formed":true,"T":116,"tRec":85,"tRec90":45,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1974,"id":418}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1020,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":419,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.082,"pathLen":6494.0111,"msgsPerDroneTick":11.0938,"tableEntries":33,"conflicts":2277,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":5,"formed":true,"T":119,"tRec":69,"tRec90":36,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2296,"id":419}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1001,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":420,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1266,"pathLen":5943.8375,"msgsPerDroneTick":13.0996,"tableEntries":22,"conflicts":2237,"swaps":0,"upgrades":7,"stuck":0,"bvcCompromise":10,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8182,"fillFinal":1,"chamferEx":0.1395,"id":420}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1002,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":421,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1036,"pathLen":5814.7579,"msgsPerDroneTick":12.9089,"tableEntries":22,"conflicts":2277,"swaps":0,"upgrades":5,"stuck":0,"bvcCompromise":5,"formed":true,"T":120,"tRec":null,"tRec90":124,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1419,"id":421}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1003,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":422,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1321,"pathLen":5807.5689,"msgsPerDroneTick":12.7309,"tableEntries":22,"conflicts":2199,"swaps":0,"upgrades":7,"stuck":0,"bvcCompromise":9,"formed":true,"T":115,"tRec":135,"tRec90":131,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1393,"id":422}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1004,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":423,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0846,"pathLen":6089.5426,"msgsPerDroneTick":13.0422,"tableEntries":22,"conflicts":2331,"swaps":0,"upgrades":5,"stuck":0,"bvcCompromise":13,"formed":true,"T":119,"tRec":158,"tRec90":101,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1497,"id":423}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1005,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":424,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1138,"pathLen":5945.3341,"msgsPerDroneTick":12.9902,"tableEntries":22,"conflicts":2269,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":4,"formed":true,"T":117,"tRec":129,"tRec90":118,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1469,"id":424}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1006,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":425,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0454,"pathLen":5797.6238,"msgsPerDroneTick":12.6513,"tableEntries":22,"conflicts":2230,"swaps":0,"upgrades":3,"stuck":0,"bvcCompromise":8,"formed":true,"T":114,"tRec":160,"tRec90":124,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1447,"id":425}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1007,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":426,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1127,"pathLen":5825.394,"msgsPerDroneTick":12.5551,"tableEntries":22,"conflicts":2208,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":5,"formed":true,"T":112,"tRec":null,"tRec90":117,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1365,"id":426}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1008,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":427,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0918,"pathLen":6010.9385,"msgsPerDroneTick":13.0055,"tableEntries":22,"conflicts":2225,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":10,"formed":true,"T":122,"tRec":173,"tRec90":144,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1492,"id":427}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1009,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":428,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1288,"pathLen":5991.7328,"msgsPerDroneTick":12.8101,"tableEntries":22,"conflicts":2297,"swaps":0,"upgrades":7,"stuck":0,"bvcCompromise":6,"formed":true,"T":120,"tRec":null,"tRec90":126,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1279,"id":428}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1010,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":429,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1254,"pathLen":5886.7127,"msgsPerDroneTick":12.7659,"tableEntries":22,"conflicts":2243,"swaps":0,"upgrades":7,"stuck":0,"bvcCompromise":8,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8636,"fillFinal":1,"chamferEx":0.1558,"id":429}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1011,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":430,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1301,"pathLen":6050.1474,"msgsPerDroneTick":12.7205,"tableEntries":22,"conflicts":2166,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":5,"formed":true,"T":110,"tRec":153,"tRec90":141,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1564,"id":430}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1012,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":431,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0786,"pathLen":5787.8825,"msgsPerDroneTick":12.4458,"tableEntries":22,"conflicts":2248,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":10,"formed":true,"T":116,"tRec":null,"tRec90":126,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1457,"id":431}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1013,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":432,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1094,"pathLen":6235.3431,"msgsPerDroneTick":13.0187,"tableEntries":22,"conflicts":2546,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":7,"formed":true,"T":147,"tRec":177,"tRec90":166,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1226,"id":432}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1014,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":433,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0672,"pathLen":5728.8332,"msgsPerDroneTick":12.4111,"tableEntries":22,"conflicts":2116,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":6,"formed":true,"T":114,"tRec":160,"tRec90":116,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1697,"id":433}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1015,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":434,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1038,"pathLen":5708.8916,"msgsPerDroneTick":12.682,"tableEntries":22,"conflicts":2152,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":7,"formed":true,"T":113,"tRec":144,"tRec90":139,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1284,"id":434}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1016,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":435,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1277,"pathLen":5930.5062,"msgsPerDroneTick":12.8978,"tableEntries":22,"conflicts":2175,"swaps":0,"upgrades":7,"stuck":0,"bvcCompromise":8,"formed":true,"T":115,"tRec":null,"tRec90":145,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1694,"id":435}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1017,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":436,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0968,"pathLen":5833.3528,"msgsPerDroneTick":12.8271,"tableEntries":22,"conflicts":2134,"swaps":0,"upgrades":7,"stuck":0,"bvcCompromise":4,"formed":true,"T":114,"tRec":139,"tRec90":122,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1553,"id":436}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1018,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":437,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1083,"pathLen":6057.3813,"msgsPerDroneTick":13.0488,"tableEntries":22,"conflicts":2210,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":7,"formed":true,"T":118,"tRec":126,"tRec90":121,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1857,"id":437}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1019,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":438,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.119,"pathLen":5909.7455,"msgsPerDroneTick":12.4513,"tableEntries":22,"conflicts":2139,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":6,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8636,"fillFinal":1,"chamferEx":0.1737,"id":438}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1020,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":439,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.082,"pathLen":5978.3691,"msgsPerDroneTick":12.8619,"tableEntries":22,"conflicts":2218,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":5,"formed":true,"T":119,"tRec":126,"tRec90":119,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1492,"id":439}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1001,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":440,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1412,"pathLen":6981.5823,"msgsPerDroneTick":9.0399,"tableEntries":33,"conflicts":2483,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":136,"tRec":61,"tRec90":58,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.197,"id":440}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1002,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":441,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1134,"pathLen":7018.8024,"msgsPerDroneTick":9.1824,"tableEntries":33,"conflicts":2390,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":3,"formed":true,"T":132,"tRec":76,"tRec90":52,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1918,"id":441}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1003,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":442,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1312,"pathLen":6730.7991,"msgsPerDroneTick":8.8675,"tableEntries":33,"conflicts":2220,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":123,"tRec":54,"tRec90":42,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2024,"id":442}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1004,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":443,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1203,"pathLen":6742.6054,"msgsPerDroneTick":8.9916,"tableEntries":33,"conflicts":2379,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":120,"tRec":65,"tRec90":62,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.246,"id":443}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1005,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":444,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1375,"pathLen":6881.5008,"msgsPerDroneTick":8.976,"tableEntries":33,"conflicts":2310,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":120,"tRec":68,"tRec90":57,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1941,"id":444}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1006,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":445,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1523,"pathLen":6864.7979,"msgsPerDroneTick":9.1053,"tableEntries":33,"conflicts":2276,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":122,"tRec":74,"tRec90":44,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2202,"id":445}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1007,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":446,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1483,"pathLen":6824.2977,"msgsPerDroneTick":8.967,"tableEntries":33,"conflicts":2289,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":4,"formed":true,"T":120,"tRec":68,"tRec90":54,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1915,"id":446}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1008,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":447,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1468,"pathLen":6877.4348,"msgsPerDroneTick":8.9722,"tableEntries":33,"conflicts":2331,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":3,"formed":true,"T":127,"tRec":61,"tRec90":55,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2145,"id":447}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1009,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":448,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0925,"pathLen":6874.4638,"msgsPerDroneTick":8.9537,"tableEntries":33,"conflicts":2374,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":125,"tRec":81,"tRec90":55,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2455,"id":448}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1010,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":449,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1267,"pathLen":6831.0713,"msgsPerDroneTick":9.0125,"tableEntries":33,"conflicts":2278,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":4,"formed":true,"T":121,"tRec":66,"tRec90":64,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1855,"id":449}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1011,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":450,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1383,"pathLen":6761.4595,"msgsPerDroneTick":9.0856,"tableEntries":33,"conflicts":2316,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":12,"formed":true,"T":121,"tRec":84,"tRec90":61,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1874,"id":450}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1012,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":451,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1097,"pathLen":6781.0805,"msgsPerDroneTick":8.8772,"tableEntries":33,"conflicts":2215,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":3,"formed":true,"T":120,"tRec":70,"tRec90":35,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1766,"id":451}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1013,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":452,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1184,"pathLen":6851.7189,"msgsPerDroneTick":8.8964,"tableEntries":33,"conflicts":2325,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":122,"tRec":85,"tRec90":51,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2595,"id":452}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1014,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":453,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1313,"pathLen":6642.8069,"msgsPerDroneTick":8.8809,"tableEntries":33,"conflicts":2226,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":121,"tRec":57,"tRec90":32,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2456,"id":453}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1015,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":454,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1073,"pathLen":6757.4138,"msgsPerDroneTick":8.8934,"tableEntries":33,"conflicts":2275,"swaps":0,"upgrades":2,"stuck":0,"bvcCompromise":6,"formed":true,"T":118,"tRec":72,"tRec90":57,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2516,"id":454}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1016,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":455,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0968,"pathLen":6693.1685,"msgsPerDroneTick":8.9446,"tableEntries":33,"conflicts":2185,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":117,"tRec":70,"tRec90":55,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2291,"id":455}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1017,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":456,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0939,"pathLen":6802.592,"msgsPerDroneTick":8.7744,"tableEntries":33,"conflicts":2274,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":123,"tRec":44,"tRec90":40,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2402,"id":456}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1018,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":457,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0996,"pathLen":6638.5485,"msgsPerDroneTick":8.8346,"tableEntries":33,"conflicts":2276,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":121,"tRec":60,"tRec90":51,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.253,"id":457}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1019,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":458,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1185,"pathLen":6751.9011,"msgsPerDroneTick":8.9783,"tableEntries":33,"conflicts":2260,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":124,"tRec":68,"tRec90":53,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2101,"id":458}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1020,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":459,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1513,"pathLen":6695.9807,"msgsPerDroneTick":8.8606,"tableEntries":33,"conflicts":2219,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":117,"tRec":62,"tRec90":57,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9697,"fillFinal":1,"chamferEx":0.2487,"id":459}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1001,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":460,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1412,"pathLen":6558.1096,"msgsPerDroneTick":10.5641,"tableEntries":22,"conflicts":2412,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":5,"formed":true,"T":136,"tRec":81,"tRec90":78,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1687,"id":460}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1002,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":461,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1134,"pathLen":6579.4509,"msgsPerDroneTick":11.0452,"tableEntries":22,"conflicts":2339,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":3,"formed":true,"T":132,"tRec":null,"tRec90":125,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1937,"id":461}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1003,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":462,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1312,"pathLen":6510.0192,"msgsPerDroneTick":10.3701,"tableEntries":22,"conflicts":2239,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":6,"formed":true,"T":123,"tRec":132,"tRec90":101,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1676,"id":462}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1004,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":463,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1203,"pathLen":6405.5952,"msgsPerDroneTick":10.5368,"tableEntries":21.5455,"conflicts":2350,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":0,"formed":true,"T":120,"tRec":128,"tRec90":127,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.8182,"fillFinal":0.8182,"chamferEx":1.1818,"id":463}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1005,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":464,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1375,"pathLen":6500.637,"msgsPerDroneTick":10.3784,"tableEntries":22.9091,"conflicts":2245,"swaps":0,"upgrades":24,"stuck":0,"bvcCompromise":2,"formed":true,"T":120,"tRec":87,"tRec90":86,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.2099,"id":464}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1006,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":465,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1523,"pathLen":6304.181,"msgsPerDroneTick":10.6043,"tableEntries":22,"conflicts":2213,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":2,"formed":true,"T":122,"tRec":124,"tRec90":87,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.2,"id":465}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1007,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":466,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1483,"pathLen":6498.1632,"msgsPerDroneTick":10.5019,"tableEntries":20.9091,"conflicts":2267,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":4,"formed":true,"T":120,"tRec":277,"tRec90":127,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1761,"id":466}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1008,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":467,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1468,"pathLen":6274.309,"msgsPerDroneTick":10.4066,"tableEntries":22,"conflicts":2273,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":3,"formed":true,"T":127,"tRec":73,"tRec90":63,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1862,"id":467}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1009,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":468,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0925,"pathLen":6487.383,"msgsPerDroneTick":10.6544,"tableEntries":22,"conflicts":2348,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":2,"formed":true,"T":125,"tRec":308,"tRec90":120,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1516,"id":468}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1010,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":469,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1267,"pathLen":6169.2094,"msgsPerDroneTick":10.5303,"tableEntries":22,"conflicts":2188,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":4,"formed":true,"T":121,"tRec":135,"tRec90":93,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.175,"id":469}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1011,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":470,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1383,"pathLen":6279.3684,"msgsPerDroneTick":10.5029,"tableEntries":22,"conflicts":2263,"swaps":0,"upgrades":24,"stuck":0,"bvcCompromise":12,"formed":true,"T":121,"tRec":114,"tRec90":107,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":0.9545,"chamferEx":0.3234,"id":470}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1012,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":471,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1097,"pathLen":6636.7725,"msgsPerDroneTick":10.307,"tableEntries":22,"conflicts":2237,"swaps":0,"upgrades":31,"stuck":0,"bvcCompromise":3,"formed":true,"T":120,"tRec":76,"tRec90":75,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.182,"id":471}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1013,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":472,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1184,"pathLen":6475.4794,"msgsPerDroneTick":10.4256,"tableEntries":24,"conflicts":2266,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":3,"formed":true,"T":122,"tRec":150,"tRec90":91,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.5509,"id":472}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1014,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":473,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1313,"pathLen":6277.5809,"msgsPerDroneTick":10.3841,"tableEntries":22.9091,"conflicts":2186,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":4,"formed":true,"T":121,"tRec":111,"tRec90":86,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1607,"id":473}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1015,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":474,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1073,"pathLen":6314.8547,"msgsPerDroneTick":10.3482,"tableEntries":22,"conflicts":2173,"swaps":0,"upgrades":24,"stuck":0,"bvcCompromise":6,"formed":true,"T":118,"tRec":102,"tRec90":88,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1596,"id":474}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1016,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":475,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0968,"pathLen":6279.2413,"msgsPerDroneTick":10.4482,"tableEntries":22,"conflicts":2166,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":2,"formed":true,"T":117,"tRec":null,"tRec90":113,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9091,"fillFinal":1,"chamferEx":0.1646,"id":475}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1017,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":476,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0939,"pathLen":6348.6573,"msgsPerDroneTick":10.2945,"tableEntries":22,"conflicts":2257,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":3,"formed":true,"T":123,"tRec":116,"tRec90":90,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1735,"id":476}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1018,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":477,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0996,"pathLen":6294.2889,"msgsPerDroneTick":10.3183,"tableEntries":22,"conflicts":2216,"swaps":0,"upgrades":28,"stuck":0,"bvcCompromise":4,"formed":true,"T":121,"tRec":119,"tRec90":111,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.1886,"id":477}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1019,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":478,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1185,"pathLen":6509.5118,"msgsPerDroneTick":10.6018,"tableEntries":22,"conflicts":2252,"swaps":0,"upgrades":31,"stuck":0,"bvcCompromise":5,"formed":true,"T":124,"tRec":211,"tRec90":113,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.2517,"id":478}}
{"x":"X11","variant":"cbba-reset","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1020,"n":44,"method":"cbbaReset","formCap":900,"recCap":400,"id":479,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1513,"pathLen":6373.6066,"msgsPerDroneTick":10.3787,"tableEntries":23,"conflicts":2172,"swaps":0,"upgrades":29,"stuck":0,"bvcCompromise":1,"formed":true,"T":117,"tRec":394,"tRec90":79,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.9545,"fillFinal":1,"chamferEx":0.171,"id":479}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1001,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":480,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0689,"pathLen":5461.0107,"msgsPerDroneTick":16.0223,"tableEntries":34,"conflicts":3493,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":17,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.7879,"chamferEx":1.3391,"id":480}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1002,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":481,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0466,"pathLen":5373.3196,"msgsPerDroneTick":15.8325,"tableEntries":34,"conflicts":2872,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":204,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8182,"chamferEx":1.3288,"id":481}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1003,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":482,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1232,"pathLen":5471.3283,"msgsPerDroneTick":15.4407,"tableEntries":34,"conflicts":1918,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":111,"tRec":null,"tRec90":136,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.9091,"fillFinal":0.9394,"chamferEx":0.5346,"id":482}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1004,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":483,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0579,"pathLen":5280.8269,"msgsPerDroneTick":14.5326,"tableEntries":34,"conflicts":3497,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":352,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7273,"fillFinal":0.7576,"chamferEx":1.6833,"id":483}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1005,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":484,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0591,"pathLen":5352.2615,"msgsPerDroneTick":14.9021,"tableEntries":34,"conflicts":3195,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":244,"formed":true,"T":130,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.7879,"chamferEx":1.4225,"id":484}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1006,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":485,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0452,"pathLen":5523.6698,"msgsPerDroneTick":14.4725,"tableEntries":34,"conflicts":2946,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":177,"formed":true,"T":131,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.2085,"id":485}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1007,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":486,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0656,"pathLen":5504.6019,"msgsPerDroneTick":17.1613,"tableEntries":34,"conflicts":2878,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":170,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.2144,"id":486}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1008,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":487,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.056,"pathLen":5447.7044,"msgsPerDroneTick":15.6616,"tableEntries":34,"conflicts":2820,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":124,"formed":true,"T":136,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8182,"chamferEx":1.1997,"id":487}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1009,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":488,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0211,"pathLen":5222.9704,"msgsPerDroneTick":14.6052,"tableEntries":34,"conflicts":3495,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":316,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7273,"fillFinal":0.7576,"chamferEx":1.5994,"id":488}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1010,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":489,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0359,"pathLen":5246.7395,"msgsPerDroneTick":15.2071,"tableEntries":34,"conflicts":3284,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":295,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7273,"fillFinal":0.7576,"chamferEx":1.5369,"id":489}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1011,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":490,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0736,"pathLen":5354.3707,"msgsPerDroneTick":15.1504,"tableEntries":34,"conflicts":2852,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":162,"formed":true,"T":132,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.2486,"id":490}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1012,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":491,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0791,"pathLen":5421.223,"msgsPerDroneTick":14.7849,"tableEntries":34,"conflicts":2558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":180,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8485,"chamferEx":0.9458,"id":491}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1013,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":492,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0736,"pathLen":5472.5455,"msgsPerDroneTick":16.2556,"tableEntries":34,"conflicts":3496,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":296,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7576,"fillFinal":0.7576,"chamferEx":1.5276,"id":492}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1014,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":493,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0602,"pathLen":5400.5868,"msgsPerDroneTick":16.3217,"tableEntries":34,"conflicts":2593,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":125,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8485,"chamferEx":1.0753,"id":493}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1015,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":494,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0789,"pathLen":5314.5069,"msgsPerDroneTick":13.8831,"tableEntries":34,"conflicts":2573,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":235,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8485,"chamferEx":1.0474,"id":494}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1016,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":495,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.083,"pathLen":5397.7341,"msgsPerDroneTick":14.5442,"tableEntries":34,"conflicts":2867,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":58,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8182,"chamferEx":1.1306,"id":495}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1017,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":496,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.088,"pathLen":5573.192,"msgsPerDroneTick":14.6986,"tableEntries":34,"conflicts":2892,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":135,"formed":true,"T":127,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8485,"chamferEx":0.9749,"id":496}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1018,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":497,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0734,"pathLen":5261.2614,"msgsPerDroneTick":16.0759,"tableEntries":34,"conflicts":2857,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":116,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8182,"chamferEx":1.2155,"id":497}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1019,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":498,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0515,"pathLen":5253.8058,"msgsPerDroneTick":14.9217,"tableEntries":34,"conflicts":2559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":73,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8485,"chamferEx":1.0177,"id":498}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"star","preset":"normal","seed":1020,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":499,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.055,"pathLen":5426.8539,"msgsPerDroneTick":16.0154,"tableEntries":34,"conflicts":2908,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":78,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.0846,"id":499}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1001,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":500,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0688,"pathLen":4768.5526,"msgsPerDroneTick":16.533,"tableEntries":34,"conflicts":3183,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":59,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.7273,"chamferEx":2.0955,"id":500}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1002,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":501,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0776,"pathLen":4606.3768,"msgsPerDroneTick":15.7159,"tableEntries":34,"conflicts":2244,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":19,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.7727,"fillFinal":0.8636,"chamferEx":0.8944,"id":501}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1003,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":502,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.08,"pathLen":4758.347,"msgsPerDroneTick":16.0669,"tableEntries":34,"conflicts":1907,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6364,"fillFinal":0.9091,"chamferEx":0.4587,"id":502}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1004,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":503,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0757,"pathLen":4640.4153,"msgsPerDroneTick":15.3989,"tableEntries":34,"conflicts":2881,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":223,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.4545,"fillFinal":0.7273,"chamferEx":1.6161,"id":503}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1005,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":504,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0946,"pathLen":4722.6061,"msgsPerDroneTick":15.7605,"tableEntries":34,"conflicts":2237,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":78,"formed":true,"T":130,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.8182,"chamferEx":1.2274,"id":504}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1006,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":505,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0934,"pathLen":4723.2446,"msgsPerDroneTick":15.8892,"tableEntries":34,"conflicts":2007,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":160,"formed":true,"T":131,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.8636,"chamferEx":0.6411,"id":505}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1007,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":506,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0733,"pathLen":4862.8082,"msgsPerDroneTick":15.548,"tableEntries":34,"conflicts":2559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":86,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.8182,"chamferEx":0.9028,"id":506}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1008,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":507,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0566,"pathLen":4754.0412,"msgsPerDroneTick":16.1017,"tableEntries":34,"conflicts":2196,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":20,"formed":true,"T":136,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.4545,"fillFinal":0.8182,"chamferEx":0.8396,"id":507}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1009,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":508,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0634,"pathLen":4586.6024,"msgsPerDroneTick":16.0447,"tableEntries":34,"conflicts":3199,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":392,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.6818,"chamferEx":2.2351,"id":508}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1010,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":509,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0983,"pathLen":4717.6107,"msgsPerDroneTick":15.6163,"tableEntries":34,"conflicts":1970,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":12,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.8636,"chamferEx":0.7481,"id":509}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1011,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":510,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0758,"pathLen":4738.7521,"msgsPerDroneTick":16.449,"tableEntries":34,"conflicts":1890,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":19,"formed":true,"T":132,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5455,"fillFinal":0.8636,"chamferEx":0.7985,"id":510}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1012,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":511,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0899,"pathLen":4634.5783,"msgsPerDroneTick":15.3559,"tableEntries":34,"conflicts":2555,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":106,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6364,"fillFinal":0.7727,"chamferEx":1.4462,"id":511}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1013,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":512,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0863,"pathLen":4697.0848,"msgsPerDroneTick":17.185,"tableEntries":34,"conflicts":2864,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":131,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.7273,"chamferEx":1.3391,"id":512}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1014,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":513,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1067,"pathLen":4690.2822,"msgsPerDroneTick":15.6215,"tableEntries":34,"conflicts":1642,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":22,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6364,"fillFinal":0.9091,"chamferEx":0.6045,"id":513}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1015,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":514,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0848,"pathLen":4628.8903,"msgsPerDroneTick":15.917,"tableEntries":34,"conflicts":1610,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":14,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6818,"fillFinal":0.9091,"chamferEx":0.5043,"id":514}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1016,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":515,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1133,"pathLen":4668.3408,"msgsPerDroneTick":15.6479,"tableEntries":34,"conflicts":1918,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":19,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6818,"fillFinal":0.8636,"chamferEx":0.5902,"id":515}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1017,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":516,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0948,"pathLen":4838.2276,"msgsPerDroneTick":17.0101,"tableEntries":34,"conflicts":1636,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":127,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.9091,"chamferEx":0.7809,"id":516}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1018,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":517,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0225,"pathLen":4528.9161,"msgsPerDroneTick":15.5723,"tableEntries":34,"conflicts":2233,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":91,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5455,"fillFinal":0.8182,"chamferEx":0.8584,"id":517}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1019,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":518,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1155,"pathLen":4639.4364,"msgsPerDroneTick":15.8946,"tableEntries":34,"conflicts":2242,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":90,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.8182,"chamferEx":1.0295,"id":518}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"star","preset":"normal","seed":1020,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":519,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.055,"pathLen":4705.3925,"msgsPerDroneTick":16.4574,"tableEntries":34,"conflicts":1960,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6364,"fillFinal":0.8636,"chamferEx":0.6332,"id":519}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1001,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":520,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0451,"pathLen":5692.5465,"msgsPerDroneTick":14.959,"tableEntries":34,"conflicts":3564,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":242,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7273,"fillFinal":0.7576,"chamferEx":2.0345,"id":520}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1002,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":521,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0609,"pathLen":5749.3554,"msgsPerDroneTick":12.3864,"tableEntries":34,"conflicts":2618,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":136,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8485,"chamferEx":1.2857,"id":521}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1003,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":522,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0654,"pathLen":5671.081,"msgsPerDroneTick":13.6042,"tableEntries":34,"conflicts":2888,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":78,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8182,"chamferEx":1.4105,"id":522}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1004,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":523,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.01,"pathLen":5481.1671,"msgsPerDroneTick":13.273,"tableEntries":34,"conflicts":3272,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":229,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7576,"fillFinal":0.7879,"chamferEx":1.7092,"id":523}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1005,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":524,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0869,"pathLen":5638.8846,"msgsPerDroneTick":14.3016,"tableEntries":34,"conflicts":2916,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":162,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.4776,"id":524}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1006,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":525,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0801,"pathLen":5584.2808,"msgsPerDroneTick":13.3499,"tableEntries":34,"conflicts":3295,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":209,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7576,"fillFinal":0.7879,"chamferEx":1.7122,"id":525}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1007,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":526,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0827,"pathLen":5724.9738,"msgsPerDroneTick":12.968,"tableEntries":34,"conflicts":2926,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":104,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8485,"chamferEx":1.2102,"id":526}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1008,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":527,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0944,"pathLen":5562.7891,"msgsPerDroneTick":13.2482,"tableEntries":34,"conflicts":2923,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":47,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.4479,"id":527}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1009,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":528,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0775,"pathLen":5718.915,"msgsPerDroneTick":13.0145,"tableEntries":34,"conflicts":3556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.4103,"id":528}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1010,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":529,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0701,"pathLen":5640.0394,"msgsPerDroneTick":13.6591,"tableEntries":34,"conflicts":3551,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":344,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7273,"fillFinal":0.7576,"chamferEx":1.95,"id":529}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1011,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":530,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.054,"pathLen":5518.8342,"msgsPerDroneTick":13.001,"tableEntries":34,"conflicts":2937,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":210,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.4286,"id":530}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1012,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":531,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0347,"pathLen":5596.2226,"msgsPerDroneTick":13.0019,"tableEntries":34,"conflicts":3254,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":141,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7576,"fillFinal":0.7879,"chamferEx":1.6126,"id":531}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1013,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":532,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1028,"pathLen":5770.0633,"msgsPerDroneTick":14.2095,"tableEntries":34,"conflicts":3237,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":41,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7576,"fillFinal":0.7879,"chamferEx":1.6358,"id":532}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1014,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":533,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0816,"pathLen":5559.1414,"msgsPerDroneTick":13.7868,"tableEntries":34,"conflicts":2947,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":231,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.4987,"id":533}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1015,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":534,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.06,"pathLen":5699.8313,"msgsPerDroneTick":13.1744,"tableEntries":34,"conflicts":2888,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":172,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.4668,"id":534}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1016,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":535,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0829,"pathLen":5586.0822,"msgsPerDroneTick":12.6675,"tableEntries":34,"conflicts":2344,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":51,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8485,"fillFinal":0.8788,"chamferEx":1.0238,"id":535}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1017,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":536,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0548,"pathLen":5574.1197,"msgsPerDroneTick":12.633,"tableEntries":34,"conflicts":3243,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":252,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.4623,"id":536}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1018,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":537,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0531,"pathLen":5519.0882,"msgsPerDroneTick":13.4947,"tableEntries":34,"conflicts":2583,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":90,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8485,"chamferEx":1.2978,"id":537}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1019,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":538,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0781,"pathLen":5545.4221,"msgsPerDroneTick":13.6418,"tableEntries":34,"conflicts":2278,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":163,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8485,"fillFinal":0.8788,"chamferEx":1.0467,"id":538}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"heart","preset":"normal","seed":1020,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":539,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0844,"pathLen":5716.0229,"msgsPerDroneTick":13.2465,"tableEntries":34,"conflicts":2920,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":42,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.3656,"id":539}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1001,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":540,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1016,"pathLen":4883.6126,"msgsPerDroneTick":15.2311,"tableEntries":34,"conflicts":2624,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":91,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.4545,"fillFinal":0.7727,"chamferEx":1.4463,"id":540}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1002,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":541,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1063,"pathLen":4884.5095,"msgsPerDroneTick":13.927,"tableEntries":34,"conflicts":1669,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6818,"fillFinal":0.9091,"chamferEx":0.4954,"id":541}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1003,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":542,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0705,"pathLen":4994.9023,"msgsPerDroneTick":14.5027,"tableEntries":34,"conflicts":2575,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":183,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5455,"fillFinal":0.7727,"chamferEx":1.2102,"id":542}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1004,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":543,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0871,"pathLen":4919.5021,"msgsPerDroneTick":14.1563,"tableEntries":34,"conflicts":2984,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":141,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5455,"fillFinal":0.7273,"chamferEx":1.704,"id":543}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1005,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":544,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0503,"pathLen":4920.7508,"msgsPerDroneTick":15.2893,"tableEntries":34,"conflicts":2271,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":90,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.8182,"chamferEx":1.1447,"id":544}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1006,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":545,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0794,"pathLen":4942.4897,"msgsPerDroneTick":14.4242,"tableEntries":34,"conflicts":2347,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":55,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5455,"fillFinal":0.8182,"chamferEx":1.0012,"id":545}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1007,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":546,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0912,"pathLen":4870.7543,"msgsPerDroneTick":13.9514,"tableEntries":34,"conflicts":2610,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":36,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.4545,"fillFinal":0.7727,"chamferEx":1.319,"id":546}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1008,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":547,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.114,"pathLen":4970.8822,"msgsPerDroneTick":14.219,"tableEntries":34,"conflicts":1974,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.8636,"chamferEx":0.7743,"id":547}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1009,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":548,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0904,"pathLen":4872.0879,"msgsPerDroneTick":13.8578,"tableEntries":34,"conflicts":2907,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":31,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6364,"fillFinal":0.7727,"chamferEx":1.3734,"id":548}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1010,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":549,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0851,"pathLen":4946.0243,"msgsPerDroneTick":14.0642,"tableEntries":34,"conflicts":2900,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":31,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6818,"fillFinal":0.7727,"chamferEx":1.1947,"id":549}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1011,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":550,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0667,"pathLen":4867.8495,"msgsPerDroneTick":14.2751,"tableEntries":34,"conflicts":2301,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6364,"fillFinal":0.8636,"chamferEx":1.1682,"id":550}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1012,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":551,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0754,"pathLen":4904.7612,"msgsPerDroneTick":14.8544,"tableEntries":34,"conflicts":3273,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":169,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.6818,"chamferEx":1.7676,"id":551}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1013,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":552,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0423,"pathLen":4898.227,"msgsPerDroneTick":14.0332,"tableEntries":34,"conflicts":2605,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":45,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5455,"fillFinal":0.8182,"chamferEx":0.9774,"id":552}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1014,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":553,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0843,"pathLen":4874.5761,"msgsPerDroneTick":14.1538,"tableEntries":34,"conflicts":1686,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6364,"fillFinal":0.9091,"chamferEx":0.5605,"id":553}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1015,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":554,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0795,"pathLen":4842.851,"msgsPerDroneTick":13.5842,"tableEntries":34,"conflicts":1635,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6818,"fillFinal":0.9545,"chamferEx":0.3756,"id":554}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1016,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":555,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.123,"pathLen":4965.9095,"msgsPerDroneTick":13.6019,"tableEntries":34,"conflicts":1713,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.7273,"fillFinal":0.9091,"chamferEx":0.5921,"id":555}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1017,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":556,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0877,"pathLen":4925.3516,"msgsPerDroneTick":13.6259,"tableEntries":34,"conflicts":2303,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.8636,"chamferEx":0.7585,"id":556}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1018,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":557,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0703,"pathLen":4873.6851,"msgsPerDroneTick":14.4354,"tableEntries":34,"conflicts":1975,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.8636,"chamferEx":0.8591,"id":557}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1019,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":558,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0903,"pathLen":4916.0398,"msgsPerDroneTick":14.8921,"tableEntries":34,"conflicts":1974,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.8636,"chamferEx":0.7866,"id":558}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"heart","preset":"normal","seed":1020,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":559,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1008,"pathLen":4906.7104,"msgsPerDroneTick":13.7419,"tableEntries":34,"conflicts":1656,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.7273,"fillFinal":0.9091,"chamferEx":0.4605,"id":559}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1001,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":560,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0824,"pathLen":5274.2299,"msgsPerDroneTick":11.2302,"tableEntries":34,"conflicts":3777,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":266,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7273,"fillFinal":0.7576,"chamferEx":1.795,"id":560}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1002,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":561,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0613,"pathLen":5110.1442,"msgsPerDroneTick":10.7409,"tableEntries":34,"conflicts":2557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":225,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8485,"fillFinal":0.8485,"chamferEx":1.1308,"id":561}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1003,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":562,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0675,"pathLen":5361.4839,"msgsPerDroneTick":10.5754,"tableEntries":34,"conflicts":2574,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":180,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8485,"chamferEx":1.1638,"id":562}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1004,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":563,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.079,"pathLen":5448.3192,"msgsPerDroneTick":11.6784,"tableEntries":34,"conflicts":3827,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":27,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7273,"fillFinal":0.7576,"chamferEx":1.745,"id":563}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1005,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":564,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0613,"pathLen":5342.9913,"msgsPerDroneTick":11.3051,"tableEntries":34,"conflicts":3542,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":380,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7273,"fillFinal":0.7576,"chamferEx":1.8247,"id":564}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1006,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":565,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0439,"pathLen":5291.3934,"msgsPerDroneTick":10.7327,"tableEntries":34,"conflicts":3168,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":280,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.7879,"chamferEx":1.5215,"id":565}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1007,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":566,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0775,"pathLen":5180.9601,"msgsPerDroneTick":10.833,"tableEntries":34,"conflicts":2867,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":86,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.2997,"id":566}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1008,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":567,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0742,"pathLen":5372.3281,"msgsPerDroneTick":11.3193,"tableEntries":34,"conflicts":2881,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":101,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.3181,"id":567}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1009,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":568,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0701,"pathLen":5287.4997,"msgsPerDroneTick":11.4274,"tableEntries":34,"conflicts":3455,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":250,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.7879,"chamferEx":1.5267,"id":568}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1010,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":569,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.056,"pathLen":5398.0979,"msgsPerDroneTick":11.0984,"tableEntries":34,"conflicts":3248,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":229,"formed":true,"T":128,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.3613,"id":569}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1011,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":570,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0492,"pathLen":5420.6133,"msgsPerDroneTick":10.8654,"tableEntries":34,"conflicts":2892,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":94,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8485,"chamferEx":1.1386,"id":570}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1012,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":571,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0694,"pathLen":5150.5218,"msgsPerDroneTick":10.4082,"tableEntries":34,"conflicts":2194,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":74,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8485,"fillFinal":0.8788,"chamferEx":0.9284,"id":571}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1013,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":572,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.034,"pathLen":5170.2574,"msgsPerDroneTick":11.3023,"tableEntries":34,"conflicts":3513,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":390,"formed":true,"T":125,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7576,"fillFinal":0.7576,"chamferEx":1.7134,"id":572}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1014,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":573,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1209,"pathLen":5367.1116,"msgsPerDroneTick":10.2468,"tableEntries":34,"conflicts":2232,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8788,"fillFinal":0.9091,"chamferEx":0.7367,"id":573}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1015,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":574,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0602,"pathLen":5150.3577,"msgsPerDroneTick":11.237,"tableEntries":34,"conflicts":2873,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":189,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.3438,"id":574}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1016,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":575,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0822,"pathLen":5348.1799,"msgsPerDroneTick":11.249,"tableEntries":34,"conflicts":2828,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":65,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.4893,"id":575}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1017,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":576,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0886,"pathLen":5342.7412,"msgsPerDroneTick":11.2154,"tableEntries":34,"conflicts":3175,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":185,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.7879,"chamferEx":1.4997,"id":576}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1018,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":577,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0889,"pathLen":5584.6961,"msgsPerDroneTick":10.6063,"tableEntries":34,"conflicts":2826,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":37,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8485,"fillFinal":0.8485,"chamferEx":1.088,"id":577}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1019,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":578,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0475,"pathLen":5282.592,"msgsPerDroneTick":10.9814,"tableEntries":34,"conflicts":2525,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":68,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8485,"chamferEx":1.1428,"id":578}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"letterD","preset":"normal","seed":1020,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":579,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0805,"pathLen":5352.038,"msgsPerDroneTick":10.9356,"tableEntries":34,"conflicts":2819,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":61,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8182,"chamferEx":1.3569,"id":579}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1001,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":580,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0485,"pathLen":4658.837,"msgsPerDroneTick":12.9873,"tableEntries":34,"conflicts":2843,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":143,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.4091,"fillFinal":0.7273,"chamferEx":1.7412,"id":580}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1002,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":581,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0766,"pathLen":4630.488,"msgsPerDroneTick":12.0587,"tableEntries":34,"conflicts":1612,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6818,"fillFinal":0.9091,"chamferEx":0.5588,"id":581}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1003,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":582,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0928,"pathLen":4680.204,"msgsPerDroneTick":12.042,"tableEntries":34,"conflicts":2593,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":56,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.8182,"chamferEx":0.9439,"id":582}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1004,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":583,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0907,"pathLen":4758.463,"msgsPerDroneTick":13.5398,"tableEntries":34,"conflicts":3529,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":32,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.6818,"chamferEx":2.2142,"id":583}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1005,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":584,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.066,"pathLen":4697.8613,"msgsPerDroneTick":12.5077,"tableEntries":34,"conflicts":2288,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":198,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.8182,"chamferEx":1.0922,"id":584}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1006,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":585,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1129,"pathLen":4690.6888,"msgsPerDroneTick":11.7009,"tableEntries":34,"conflicts":1904,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6818,"fillFinal":0.8636,"chamferEx":0.7046,"id":585}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1007,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":586,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0875,"pathLen":4590.6392,"msgsPerDroneTick":12.3801,"tableEntries":34,"conflicts":2235,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":112,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.8182,"chamferEx":1.136,"id":586}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1008,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":587,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.086,"pathLen":4696.1744,"msgsPerDroneTick":12.241,"tableEntries":34,"conflicts":1945,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6364,"fillFinal":0.9091,"chamferEx":0.6506,"id":587}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1009,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":588,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1056,"pathLen":4724.8023,"msgsPerDroneTick":12.3032,"tableEntries":34,"conflicts":2489,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":99,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.7727,"chamferEx":1.2849,"id":588}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1010,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":589,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0758,"pathLen":4732.2362,"msgsPerDroneTick":12.7095,"tableEntries":34,"conflicts":1992,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":6,"formed":true,"T":128,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.9091,"chamferEx":0.5229,"id":589}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1011,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":590,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0981,"pathLen":4625.1015,"msgsPerDroneTick":12.2694,"tableEntries":34,"conflicts":1631,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.9091,"chamferEx":0.6854,"id":590}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1012,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":591,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0982,"pathLen":4499.3046,"msgsPerDroneTick":11.9415,"tableEntries":34,"conflicts":2209,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":18,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.8182,"chamferEx":1.1478,"id":591}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1013,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":592,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0662,"pathLen":4621.0293,"msgsPerDroneTick":12.6708,"tableEntries":34,"conflicts":2249,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":174,"formed":true,"T":125,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.8182,"chamferEx":0.9419,"id":592}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1014,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":593,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1033,"pathLen":4612.4173,"msgsPerDroneTick":11.5523,"tableEntries":34,"conflicts":1283,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.7273,"fillFinal":0.9545,"chamferEx":0.3108,"id":593}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1015,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":594,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1105,"pathLen":4632.7073,"msgsPerDroneTick":11.9827,"tableEntries":34,"conflicts":1609,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6364,"fillFinal":0.9545,"chamferEx":0.351,"id":594}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1016,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":595,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0981,"pathLen":4666.4732,"msgsPerDroneTick":11.8892,"tableEntries":34,"conflicts":1888,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.7273,"fillFinal":0.9091,"chamferEx":0.9089,"id":595}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1017,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":596,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0886,"pathLen":4666.784,"msgsPerDroneTick":12.2753,"tableEntries":34,"conflicts":2232,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.8636,"chamferEx":0.824,"id":596}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1018,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":597,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0911,"pathLen":4661.0473,"msgsPerDroneTick":12.1931,"tableEntries":34,"conflicts":1878,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":36,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5455,"fillFinal":0.9091,"chamferEx":0.5478,"id":597}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1019,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":598,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0854,"pathLen":4664.3697,"msgsPerDroneTick":12.6222,"tableEntries":34,"conflicts":2214,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":74,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.8182,"chamferEx":1.0419,"id":598}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"letterD","preset":"normal","seed":1020,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":599,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0853,"pathLen":4665.4721,"msgsPerDroneTick":11.9396,"tableEntries":34,"conflicts":2187,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":64,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6364,"fillFinal":0.8182,"chamferEx":0.919,"id":599}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1001,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":600,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0562,"pathLen":5356.369,"msgsPerDroneTick":9.7907,"tableEntries":34,"conflicts":3432,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":317,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7273,"fillFinal":0.7576,"chamferEx":1.8083,"id":600}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1002,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":601,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0755,"pathLen":5297.8716,"msgsPerDroneTick":8.7223,"tableEntries":34,"conflicts":2826,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":54,"formed":true,"T":124,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.4052,"id":601}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1003,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":602,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0568,"pathLen":5279.6536,"msgsPerDroneTick":9.0067,"tableEntries":34,"conflicts":2803,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":250,"formed":true,"T":126,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.3898,"id":602}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1004,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":603,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0434,"pathLen":5256.8097,"msgsPerDroneTick":10.1339,"tableEntries":34,"conflicts":3761,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":392,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7273,"fillFinal":0.7273,"chamferEx":2.553,"id":603}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1005,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":604,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0653,"pathLen":5212.3369,"msgsPerDroneTick":9.232,"tableEntries":34,"conflicts":3441,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":357,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7273,"fillFinal":0.7576,"chamferEx":1.8382,"id":604}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1006,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":605,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0823,"pathLen":5236.684,"msgsPerDroneTick":9.0106,"tableEntries":34,"conflicts":2823,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":87,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.5716,"id":605}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1007,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":606,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0931,"pathLen":5210.4088,"msgsPerDroneTick":8.8538,"tableEntries":34,"conflicts":2814,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":43,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.3914,"id":606}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1008,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":607,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0397,"pathLen":5530.3756,"msgsPerDroneTick":9.2061,"tableEntries":34,"conflicts":2800,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":179,"formed":true,"T":130,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.3932,"id":607}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1009,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":608,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0697,"pathLen":5167.2604,"msgsPerDroneTick":9.0913,"tableEntries":34,"conflicts":2830,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":84,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8182,"chamferEx":1.3373,"id":608}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1010,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":609,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0739,"pathLen":5319.8394,"msgsPerDroneTick":9.4614,"tableEntries":34,"conflicts":3144,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":139,"formed":true,"T":127,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7576,"fillFinal":0.7879,"chamferEx":2.0069,"id":609}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1011,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":610,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0509,"pathLen":5251.3926,"msgsPerDroneTick":9.6252,"tableEntries":34,"conflicts":3111,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":211,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7576,"fillFinal":0.7879,"chamferEx":1.5337,"id":610}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1012,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":611,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.073,"pathLen":5257.4529,"msgsPerDroneTick":8.5879,"tableEntries":34,"conflicts":2481,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":172,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8182,"fillFinal":0.8485,"chamferEx":1.1802,"id":611}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1013,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":612,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0173,"pathLen":5248.7807,"msgsPerDroneTick":9.9985,"tableEntries":34,"conflicts":3470,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":190,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7273,"fillFinal":0.7576,"chamferEx":1.7694,"id":612}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1014,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":613,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0688,"pathLen":5310.2764,"msgsPerDroneTick":8.8673,"tableEntries":34,"conflicts":2506,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":207,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8485,"fillFinal":0.8485,"chamferEx":1.164,"id":613}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1015,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":614,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0615,"pathLen":5270.6338,"msgsPerDroneTick":9.61,"tableEntries":34,"conflicts":2831,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":200,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.3583,"id":614}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1016,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":615,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1045,"pathLen":5565.9152,"msgsPerDroneTick":8.7872,"tableEntries":34,"conflicts":2189,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":66,"formed":true,"T":131,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8485,"fillFinal":0.8788,"chamferEx":0.9895,"id":615}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1017,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":616,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0554,"pathLen":5256.9674,"msgsPerDroneTick":9.0415,"tableEntries":34,"conflicts":2830,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":103,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.7879,"fillFinal":0.8182,"chamferEx":1.6156,"id":616}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1018,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":617,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0506,"pathLen":5354.4604,"msgsPerDroneTick":8.5676,"tableEntries":34,"conflicts":2490,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":126,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8485,"fillFinal":0.8788,"chamferEx":1.0699,"id":617}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1019,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":618,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0521,"pathLen":5241.2156,"msgsPerDroneTick":8.5708,"tableEntries":34,"conflicts":2179,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":27,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8485,"fillFinal":0.8788,"chamferEx":0.9457,"id":618}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.25,"evKey":"kill:0.25","shape":"smiley","preset":"normal","seed":1020,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":619,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1117,"pathLen":5694.5825,"msgsPerDroneTick":8.5417,"tableEntries":34,"conflicts":2209,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":26,"formed":true,"T":126,"tRec":null,"tRec90":null,"killed":11,"joined":0,"N":33,"M":34,"pfFinal":0.8788,"fillFinal":0.8788,"chamferEx":1.0497,"id":619}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1001,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":620,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0544,"pathLen":4718.3121,"msgsPerDroneTick":11.4677,"tableEntries":34,"conflicts":2514,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":153,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.4545,"fillFinal":0.7727,"chamferEx":2.5768,"id":620}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1002,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":621,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0862,"pathLen":4726.9735,"msgsPerDroneTick":10.7846,"tableEntries":34,"conflicts":1571,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":124,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.9091,"chamferEx":1.0389,"id":621}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1003,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":622,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0382,"pathLen":4589.627,"msgsPerDroneTick":10.6445,"tableEntries":34,"conflicts":2511,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":226,"formed":true,"T":126,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.4545,"fillFinal":0.7727,"chamferEx":2.1628,"id":622}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1004,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":623,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0721,"pathLen":4587.8344,"msgsPerDroneTick":11.8663,"tableEntries":34,"conflicts":3159,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":210,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.4545,"fillFinal":0.6818,"chamferEx":3.4537,"id":623}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1005,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":624,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0808,"pathLen":4605.5925,"msgsPerDroneTick":10.6577,"tableEntries":34,"conflicts":2192,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":143,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.8182,"chamferEx":1.6192,"id":624}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1006,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":625,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1132,"pathLen":4627.9871,"msgsPerDroneTick":9.9688,"tableEntries":34,"conflicts":1883,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5455,"fillFinal":0.8636,"chamferEx":1.2291,"id":625}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1007,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":626,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0869,"pathLen":4626.0565,"msgsPerDroneTick":10.0679,"tableEntries":34,"conflicts":2512,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":62,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.4545,"fillFinal":0.7727,"chamferEx":1.4682,"id":626}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1008,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":627,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0765,"pathLen":4850.3212,"msgsPerDroneTick":10.3763,"tableEntries":34,"conflicts":2156,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":130,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.8636,"chamferEx":1.5214,"id":627}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1009,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":628,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0671,"pathLen":4552.2205,"msgsPerDroneTick":11.0952,"tableEntries":34,"conflicts":2532,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":129,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5455,"fillFinal":0.7727,"chamferEx":2.2983,"id":628}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1010,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":629,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.092,"pathLen":4699.4795,"msgsPerDroneTick":10.7792,"tableEntries":34,"conflicts":1884,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":34,"formed":true,"T":127,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5455,"fillFinal":0.8636,"chamferEx":2.4817,"id":629}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1011,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":630,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0689,"pathLen":4624.5317,"msgsPerDroneTick":10.0727,"tableEntries":34,"conflicts":2170,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":211,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5,"fillFinal":0.8182,"chamferEx":0.9472,"id":630}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1012,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":631,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0485,"pathLen":4594.2214,"msgsPerDroneTick":10.0591,"tableEntries":34,"conflicts":2463,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":128,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.7727,"chamferEx":1.5179,"id":631}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1013,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":632,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0461,"pathLen":4633.695,"msgsPerDroneTick":10.1929,"tableEntries":34,"conflicts":2193,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":130,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5455,"fillFinal":0.8182,"chamferEx":1.2962,"id":632}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1014,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":633,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1061,"pathLen":4630.8739,"msgsPerDroneTick":9.6761,"tableEntries":34,"conflicts":1247,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6818,"fillFinal":0.9545,"chamferEx":0.3726,"id":633}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1015,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":634,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0723,"pathLen":4640.7335,"msgsPerDroneTick":10.1119,"tableEntries":34,"conflicts":1886,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.8636,"chamferEx":0.9916,"id":634}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1016,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":635,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0929,"pathLen":4896.2453,"msgsPerDroneTick":11.1595,"tableEntries":34,"conflicts":1563,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":131,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.9091,"chamferEx":2.399,"id":635}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1017,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":636,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0872,"pathLen":4608.8619,"msgsPerDroneTick":10.5716,"tableEntries":34,"conflicts":2213,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":222,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.4091,"fillFinal":0.8182,"chamferEx":1.6707,"id":636}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1018,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":637,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0982,"pathLen":4671.4114,"msgsPerDroneTick":9.7576,"tableEntries":34,"conflicts":1863,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5909,"fillFinal":0.9091,"chamferEx":0.8766,"id":637}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1019,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":638,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0729,"pathLen":4732.8097,"msgsPerDroneTick":10.0565,"tableEntries":34,"conflicts":1867,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.6364,"fillFinal":0.9091,"chamferEx":1.1339,"id":638}}
{"x":"X11","variant":"cbba","kind":"heal","event":"kill","frac":0.5,"evKey":"kill:0.5","shape":"smiley","preset":"normal","seed":1020,"n":44,"method":"cbba","formCap":900,"recCap":400,"id":639,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0962,"pathLen":4761.6084,"msgsPerDroneTick":10.7947,"tableEntries":34,"conflicts":1910,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":126,"tRec":null,"tRec90":null,"killed":22,"joined":0,"N":22,"M":34,"pfFinal":0.5455,"fillFinal":0.8636,"chamferEx":1.4058,"id":639}}

==> anc/dronesim/exp/results/X12.jsonl <==
{"x":"X12","variant":"full","kind":"form","shape":"star","preset":"normal","seed":1001,"n":150,"method":"ours","cap":2500,"id":0,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0856,"pathLen":21776.0289,"msgsPerDroneTick":41.751,"tableEntries":150,"conflicts":1203,"swaps":151,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":222,"fill":0.9533,"ratio":1.0052,"chamferEx":0.4419,"N":150,"M":150,"id":0}}
{"x":"X12","variant":"full","kind":"form","shape":"star","preset":"normal","seed":1002,"n":150,"method":"ours","cap":2500,"id":1,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0682,"pathLen":21653.7967,"msgsPerDroneTick":41.2685,"tableEntries":150,"conflicts":1467,"swaps":186,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":217,"fill":0.9533,"ratio":1.005,"chamferEx":0.4103,"N":150,"M":150,"id":1}}
{"x":"X12","variant":"full","kind":"form","shape":"star","preset":"normal","seed":1003,"n":150,"method":"ours","cap":2500,"id":2,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1057,"pathLen":21727.2462,"msgsPerDroneTick":41.3414,"tableEntries":150,"conflicts":1397,"swaps":176,"upgrades":0,"stuck":0,"bvcCompromise":12,"T":220,"fill":0.9533,"ratio":1.0049,"chamferEx":0.4528,"N":150,"M":150,"id":2}}
{"x":"X12","variant":"full","kind":"form","shape":"star","preset":"normal","seed":1004,"n":150,"method":"ours","cap":2500,"id":3,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1278,"pathLen":21790.8928,"msgsPerDroneTick":41.9441,"tableEntries":150,"conflicts":1660,"swaps":220,"upgrades":0,"stuck":0,"bvcCompromise":20,"T":226,"fill":0.9533,"ratio":1.0048,"chamferEx":0.4644,"N":150,"M":150,"id":3}}
{"x":"X12","variant":"full","kind":"form","shape":"star","preset":"normal","seed":1005,"n":150,"method":"ours","cap":2500,"id":4,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1272,"pathLen":21547.5157,"msgsPerDroneTick":42.2384,"tableEntries":150,"conflicts":1414,"swaps":209,"upgrades":0,"stuck":0,"bvcCompromise":17,"T":212,"fill":0.9533,"ratio":1.0045,"chamferEx":0.3938,"N":150,"M":150,"id":4}}
{"x":"X12","variant":"full","kind":"form","shape":"star","preset":"normal","seed":1006,"n":150,"method":"ours","cap":2500,"id":5,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1109,"pathLen":21562.6962,"msgsPerDroneTick":42.2837,"tableEntries":150,"conflicts":1420,"swaps":199,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":218,"fill":0.9533,"ratio":1.0045,"chamferEx":0.5277,"N":150,"M":150,"id":5}}
{"x":"X12","variant":"full","kind":"form","shape":"star","preset":"normal","seed":1007,"n":150,"method":"ours","cap":2500,"id":6,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1086,"pathLen":21697.8197,"msgsPerDroneTick":41.5394,"tableEntries":150,"conflicts":1135,"swaps":124,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":218,"fill":0.9533,"ratio":1.0044,"chamferEx":0.3791,"N":150,"M":150,"id":6}}
{"x":"X12","variant":"full","kind":"form","shape":"star","preset":"normal","seed":1008,"n":150,"method":"ours","cap":2500,"id":7,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0566,"pathLen":21580.5573,"msgsPerDroneTick":41.3843,"tableEntries":150,"conflicts":1310,"swaps":171,"upgrades":0,"stuck":0,"bvcCompromise":11,"T":214,"fill":0.9533,"ratio":1.006,"chamferEx":0.4758,"N":150,"M":150,"id":7}}
{"x":"X12","variant":"full","kind":"form","shape":"star","preset":"normal","seed":1009,"n":150,"method":"ours","cap":2500,"id":8,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.102,"pathLen":21434.7638,"msgsPerDroneTick":42.1018,"tableEntries":150,"conflicts":1521,"swaps":229,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":210,"fill":0.9533,"ratio":1.0057,"chamferEx":0.493,"N":150,"M":150,"id":8}}
{"x":"X12","variant":"full","kind":"form","shape":"star","preset":"normal","seed":1010,"n":150,"method":"ours","cap":2500,"id":9,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1236,"pathLen":21444.3039,"msgsPerDroneTick":41.9314,"tableEntries":150,"conflicts":1127,"swaps":147,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":208,"fill":0.9533,"ratio":1.0048,"chamferEx":0.5047,"N":150,"M":150,"id":9}}
{"x":"X12","variant":"full","kind":"form","shape":"star","preset":"normal","seed":1011,"n":150,"method":"ours","cap":2500,"id":10,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0701,"pathLen":21748.5721,"msgsPerDroneTick":41.7558,"tableEntries":150,"conflicts":1586,"swaps":225,"upgrades":0,"stuck":0,"bvcCompromise":43,"T":219,"fill":0.9533,"ratio":1.0044,"chamferEx":0.4638,"N":150,"M":150,"id":10}}
{"x":"X12","variant":"full","kind":"form","shape":"star","preset":"normal","seed":1012,"n":150,"method":"ours","cap":2500,"id":11,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1127,"pathLen":21803.4456,"msgsPerDroneTick":41.8302,"tableEntries":150,"conflicts":1401,"swaps":192,"upgrades":0,"stuck":0,"bvcCompromise":19,"T":227,"fill":0.9533,"ratio":1.0051,"chamferEx":0.4368,"N":150,"M":150,"id":11}}
{"x":"X12","variant":"full","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":150,"method":"ours","cap":2500,"id":12,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0777,"pathLen":23349.6552,"msgsPerDroneTick":22.567,"tableEntries":150,"conflicts":2116,"swaps":377,"upgrades":0,"stuck":0,"bvcCompromise":382,"T":295,"fill":0.9533,"ratio":1.0049,"chamferEx":0.5472,"N":150,"M":150,"id":12}}
{"x":"X12","variant":"full","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":150,"method":"ours","cap":2500,"id":13,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1027,"pathLen":23218.808,"msgsPerDroneTick":22.7613,"tableEntries":150,"conflicts":1767,"swaps":306,"upgrades":0,"stuck":0,"bvcCompromise":210,"T":281,"fill":0.9533,"ratio":1.005,"chamferEx":0.5877,"N":150,"M":150,"id":13}}
{"x":"X12","variant":"full","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":150,"method":"ours","cap":2500,"id":14,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0533,"pathLen":23194.5467,"msgsPerDroneTick":23.7655,"tableEntries":150,"conflicts":2190,"swaps":358,"upgrades":0,"stuck":0,"bvcCompromise":275,"T":278,"fill":0.96,"ratio":1.0044,"chamferEx":0.5102,"N":150,"M":150,"id":14}}
{"x":"X12","variant":"full","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":150,"method":"ours","cap":2500,"id":15,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0837,"pathLen":23517.5509,"msgsPerDroneTick":23.1256,"tableEntries":150,"conflicts":2272,"swaps":377,"upgrades":0,"stuck":0,"bvcCompromise":249,"T":289,"fill":0.9533,"ratio":1.0056,"chamferEx":0.6669,"N":150,"M":150,"id":15}}
{"x":"X12","variant":"full","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":150,"method":"ours","cap":2500,"id":16,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0913,"pathLen":23069.0486,"msgsPerDroneTick":23.2891,"tableEntries":150,"conflicts":2299,"swaps":444,"upgrades":0,"stuck":0,"bvcCompromise":271,"T":277,"fill":0.9533,"ratio":1.0051,"chamferEx":0.5622,"N":150,"M":150,"id":16}}
{"x":"X12","variant":"full","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":150,"method":"ours","cap":2500,"id":17,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.079,"pathLen":22862.3811,"msgsPerDroneTick":24.4583,"tableEntries":150,"conflicts":2250,"swaps":419,"upgrades":0,"stuck":0,"bvcCompromise":197,"T":260,"fill":0.9533,"ratio":1.0052,"chamferEx":0.7794,"N":150,"M":150,"id":17}}
{"x":"X12","variant":"full","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":150,"method":"ours","cap":2500,"id":18,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0664,"pathLen":22975.916,"msgsPerDroneTick":23.6692,"tableEntries":150,"conflicts":2178,"swaps":343,"upgrades":0,"stuck":0,"bvcCompromise":287,"T":280,"fill":0.9533,"ratio":1.0041,"chamferEx":0.5853,"N":150,"M":150,"id":18}}
{"x":"X12","variant":"full","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":150,"method":"ours","cap":2500,"id":19,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0863,"pathLen":23093.3281,"msgsPerDroneTick":23.5899,"tableEntries":150,"conflicts":2438,"swaps":444,"upgrades":0,"stuck":1,"bvcCompromise":313,"T":278,"fill":0.9533,"ratio":1.004,"chamferEx":0.6057,"N":150,"M":150,"id":19}}
{"x":"X12","variant":"full","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":150,"method":"ours","cap":2500,"id":20,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0481,"pathLen":23625.1403,"msgsPerDroneTick":22.6414,"tableEntries":150,"conflicts":2355,"swaps":428,"upgrades":0,"stuck":0,"bvcCompromise":409,"T":308,"fill":0.9533,"ratio":1.0047,"chamferEx":0.5285,"N":150,"M":150,"id":20}}
{"x":"X12","variant":"full","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":150,"method":"ours","cap":2500,"id":21,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0803,"pathLen":23154.7911,"msgsPerDroneTick":23.3008,"tableEntries":150,"conflicts":2013,"swaps":317,"upgrades":0,"stuck":0,"bvcCompromise":256,"T":284,"fill":0.9533,"ratio":1.0061,"chamferEx":0.5279,"N":150,"M":150,"id":21}}
{"x":"X12","variant":"full","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":150,"method":"ours","cap":2500,"id":22,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0835,"pathLen":22751.7481,"msgsPerDroneTick":23.5259,"tableEntries":150,"conflicts":1650,"swaps":273,"upgrades":0,"stuck":0,"bvcCompromise":158,"T":271,"fill":0.9533,"ratio":1.0046,"chamferEx":0.5114,"N":150,"M":150,"id":22}}
{"x":"X12","variant":"full","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":150,"method":"ours","cap":2500,"id":23,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0662,"pathLen":23461.8877,"msgsPerDroneTick":22.5441,"tableEntries":150,"conflicts":1774,"swaps":285,"upgrades":0,"stuck":0,"bvcCompromise":341,"T":296,"fill":0.96,"ratio":1.0047,"chamferEx":0.4939,"N":150,"M":150,"id":23}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"star","preset":"normal","seed":1001,"n":150,"method":"ours","cap":2500,"id":24,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0577,"pathLen":19981.0834,"msgsPerDroneTick":41.5743,"tableEntries":150,"conflicts":1805,"swaps":267,"upgrades":0,"stuck":0,"bvcCompromise":11,"T":213,"fill":0.9533,"ratio":1.0048,"chamferEx":0.353,"N":150,"M":150,"id":24}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"star","preset":"normal","seed":1002,"n":150,"method":"ours","cap":2500,"id":25,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1133,"pathLen":20159.7645,"msgsPerDroneTick":40.6816,"tableEntries":150,"conflicts":1551,"swaps":199,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":226,"fill":0.9533,"ratio":1.0046,"chamferEx":0.2936,"N":150,"M":150,"id":25}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"star","preset":"normal","seed":1003,"n":150,"method":"ours","cap":2500,"id":26,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0727,"pathLen":20094.2379,"msgsPerDroneTick":40.3777,"tableEntries":150,"conflicts":1609,"swaps":200,"upgrades":0,"stuck":0,"bvcCompromise":42,"T":220,"fill":0.9533,"ratio":1.0051,"chamferEx":0.2733,"N":150,"M":150,"id":26}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"star","preset":"normal","seed":1004,"n":150,"method":"ours","cap":2500,"id":27,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.104,"pathLen":20038.7368,"msgsPerDroneTick":41.6581,"tableEntries":150,"conflicts":1638,"swaps":220,"upgrades":0,"stuck":0,"bvcCompromise":9,"T":213,"fill":0.9533,"ratio":1.0053,"chamferEx":0.3328,"N":150,"M":150,"id":27}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"star","preset":"normal","seed":1005,"n":150,"method":"ours","cap":2500,"id":28,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1202,"pathLen":20097.4102,"msgsPerDroneTick":40.801,"tableEntries":150,"conflicts":1211,"swaps":156,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":216,"fill":0.9533,"ratio":1.0053,"chamferEx":0.2817,"N":150,"M":150,"id":28}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"star","preset":"normal","seed":1006,"n":150,"method":"ours","cap":2500,"id":29,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0831,"pathLen":20076.8937,"msgsPerDroneTick":40.9558,"tableEntries":150,"conflicts":1607,"swaps":208,"upgrades":0,"stuck":0,"bvcCompromise":15,"T":218,"fill":0.9533,"ratio":1.0046,"chamferEx":0.3026,"N":150,"M":150,"id":29}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"star","preset":"normal","seed":1007,"n":150,"method":"ours","cap":2500,"id":30,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1098,"pathLen":19987.4393,"msgsPerDroneTick":42.5678,"tableEntries":150,"conflicts":936,"swaps":137,"upgrades":0,"stuck":0,"bvcCompromise":8,"T":208,"fill":0.9533,"ratio":1.0052,"chamferEx":0.3045,"N":150,"M":150,"id":30}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"star","preset":"normal","seed":1008,"n":150,"method":"ours","cap":2500,"id":31,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0947,"pathLen":20078.0988,"msgsPerDroneTick":42.1353,"tableEntries":150,"conflicts":1448,"swaps":193,"upgrades":0,"stuck":0,"bvcCompromise":9,"T":214,"fill":0.96,"ratio":1.0053,"chamferEx":0.2591,"N":150,"M":150,"id":31}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"star","preset":"normal","seed":1009,"n":150,"method":"ours","cap":2500,"id":32,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1129,"pathLen":20151.7514,"msgsPerDroneTick":42.2121,"tableEntries":150,"conflicts":1937,"swaps":266,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":219,"fill":0.9533,"ratio":1.0055,"chamferEx":0.2977,"N":150,"M":150,"id":32}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"star","preset":"normal","seed":1010,"n":150,"method":"ours","cap":2500,"id":33,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1231,"pathLen":20002.5428,"msgsPerDroneTick":42.2325,"tableEntries":150,"conflicts":1594,"swaps":212,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":214,"fill":0.96,"ratio":1.0049,"chamferEx":0.3425,"N":150,"M":150,"id":33}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"star","preset":"normal","seed":1011,"n":150,"method":"ours","cap":2500,"id":34,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0903,"pathLen":20057.8051,"msgsPerDroneTick":41.4048,"tableEntries":150,"conflicts":1382,"swaps":182,"upgrades":0,"stuck":0,"bvcCompromise":18,"T":225,"fill":0.9533,"ratio":1.0044,"chamferEx":0.3371,"N":150,"M":150,"id":34}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"star","preset":"normal","seed":1012,"n":150,"method":"ours","cap":2500,"id":35,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1009,"pathLen":20030.5514,"msgsPerDroneTick":41.8689,"tableEntries":150,"conflicts":1581,"swaps":192,"upgrades":0,"stuck":0,"bvcCompromise":13,"T":216,"fill":0.9533,"ratio":1.0047,"chamferEx":0.3423,"N":150,"M":150,"id":35}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":150,"method":"ours","cap":2500,"id":36,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0679,"pathLen":21213.0091,"msgsPerDroneTick":22.3059,"tableEntries":150,"conflicts":2242,"swaps":403,"upgrades":0,"stuck":1,"bvcCompromise":859,"T":312,"fill":0.9533,"ratio":1.0038,"chamferEx":0.4259,"N":150,"M":150,"id":36}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":150,"method":"ours","cap":2500,"id":37,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0465,"pathLen":20899.6359,"msgsPerDroneTick":22.1048,"tableEntries":150,"conflicts":2479,"swaps":454,"upgrades":0,"stuck":0,"bvcCompromise":850,"T":313,"fill":0.9533,"ratio":1.0047,"chamferEx":0.376,"N":150,"M":150,"id":37}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":150,"method":"ours","cap":2500,"id":38,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.06,"pathLen":20969.6781,"msgsPerDroneTick":22.4533,"tableEntries":150,"conflicts":2189,"swaps":345,"upgrades":0,"stuck":0,"bvcCompromise":816,"T":297,"fill":0.9533,"ratio":1.0039,"chamferEx":0.525,"N":150,"M":150,"id":38}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":150,"method":"ours","cap":2500,"id":39,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0844,"pathLen":20783.9751,"msgsPerDroneTick":23.4754,"tableEntries":150,"conflicts":2104,"swaps":377,"upgrades":0,"stuck":0,"bvcCompromise":679,"T":278,"fill":0.9533,"ratio":1.0055,"chamferEx":0.4848,"N":150,"M":150,"id":39}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":150,"method":"ours","cap":2500,"id":40,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0499,"pathLen":21415.011,"msgsPerDroneTick":21.325,"tableEntries":150,"conflicts":2305,"swaps":401,"upgrades":0,"stuck":1,"bvcCompromise":715,"T":327,"fill":0.9533,"ratio":1.0058,"chamferEx":0.4152,"N":150,"M":150,"id":40}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":150,"method":"ours","cap":2500,"id":41,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0815,"pathLen":21289.4605,"msgsPerDroneTick":21.4431,"tableEntries":150,"conflicts":2257,"swaps":382,"upgrades":0,"stuck":0,"bvcCompromise":1032,"T":330,"fill":0.9533,"ratio":1.0042,"chamferEx":0.3428,"N":150,"M":150,"id":41}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":150,"method":"ours","cap":2500,"id":42,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0565,"pathLen":21084.0552,"msgsPerDroneTick":22.9417,"tableEntries":150,"conflicts":2690,"swaps":517,"upgrades":0,"stuck":1,"bvcCompromise":611,"T":292,"fill":0.9533,"ratio":1.0055,"chamferEx":0.4249,"N":150,"M":150,"id":42}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":150,"method":"ours","cap":2500,"id":43,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0683,"pathLen":20796.7997,"msgsPerDroneTick":22.2212,"tableEntries":150,"conflicts":2030,"swaps":346,"upgrades":0,"stuck":0,"bvcCompromise":614,"T":300,"fill":0.9533,"ratio":1.0046,"chamferEx":0.2843,"N":150,"M":150,"id":43}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":150,"method":"ours","cap":2500,"id":44,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0606,"pathLen":20685.0828,"msgsPerDroneTick":22.2265,"tableEntries":150,"conflicts":1885,"swaps":304,"upgrades":0,"stuck":0,"bvcCompromise":697,"T":298,"fill":0.9533,"ratio":1.0044,"chamferEx":0.4249,"N":150,"M":150,"id":44}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":150,"method":"ours","cap":2500,"id":45,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0509,"pathLen":21134.0671,"msgsPerDroneTick":21.1733,"tableEntries":150,"conflicts":2371,"swaps":447,"upgrades":0,"stuck":0,"bvcCompromise":990,"T":338,"fill":0.9533,"ratio":1.0049,"chamferEx":0.3275,"N":150,"M":150,"id":45}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":150,"method":"ours","cap":2500,"id":46,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0818,"pathLen":21107.6118,"msgsPerDroneTick":22.4704,"tableEntries":150,"conflicts":2460,"swaps":431,"upgrades":0,"stuck":0,"bvcCompromise":972,"T":313,"fill":0.9533,"ratio":1.0057,"chamferEx":0.3049,"N":150,"M":150,"id":46}}
{"x":"X12","variant":"no-PSO","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":150,"method":"ours","cap":2500,"id":47,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0816,"pathLen":20852.6123,"msgsPerDroneTick":23.1812,"tableEntries":150,"conflicts":1990,"swaps":350,"upgrades":0,"stuck":0,"bvcCompromise":598,"T":281,"fill":0.9533,"ratio":1.0052,"chamferEx":0.5155,"N":150,"M":150,"id":47}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"star","preset":"normal","seed":1001,"n":150,"method":"ours","cap":2500,"id":48,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0742,"pathLen":21290.4183,"msgsPerDroneTick":42.9363,"tableEntries":150,"conflicts":1202,"swaps":150,"upgrades":0,"stuck":0,"bvcCompromise":7,"T":206,"fill":0.9533,"ratio":1.0041,"chamferEx":0.5178,"N":150,"M":150,"id":48}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"star","preset":"normal","seed":1002,"n":150,"method":"ours","cap":2500,"id":49,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1239,"pathLen":21711.4084,"msgsPerDroneTick":41.3164,"tableEntries":150,"conflicts":1360,"swaps":159,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":219,"fill":0.9533,"ratio":1.0056,"chamferEx":0.487,"N":150,"M":150,"id":49}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"star","preset":"normal","seed":1003,"n":150,"method":"ours","cap":2500,"id":50,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1185,"pathLen":21507.311,"msgsPerDroneTick":41.9719,"tableEntries":150,"conflicts":1494,"swaps":209,"upgrades":0,"stuck":0,"bvcCompromise":16,"T":212,"fill":0.9533,"ratio":1.0047,"chamferEx":0.4685,"N":150,"M":150,"id":50}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"star","preset":"normal","seed":1004,"n":150,"method":"ours","cap":2500,"id":51,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1274,"pathLen":21442.9659,"msgsPerDroneTick":42.664,"tableEntries":150,"conflicts":1229,"swaps":161,"upgrades":0,"stuck":0,"bvcCompromise":8,"T":211,"fill":0.9533,"ratio":1.0049,"chamferEx":0.4718,"N":150,"M":150,"id":51}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"star","preset":"normal","seed":1005,"n":150,"method":"ours","cap":2500,"id":52,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0917,"pathLen":21589.1765,"msgsPerDroneTick":42.1591,"tableEntries":150,"conflicts":1414,"swaps":199,"upgrades":0,"stuck":0,"bvcCompromise":9,"T":212,"fill":0.9533,"ratio":1.0059,"chamferEx":0.4436,"N":150,"M":150,"id":52}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"star","preset":"normal","seed":1006,"n":150,"method":"ours","cap":2500,"id":53,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1057,"pathLen":21627.0119,"msgsPerDroneTick":41.9959,"tableEntries":150,"conflicts":1324,"swaps":182,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":217,"fill":0.9533,"ratio":1.0045,"chamferEx":0.4709,"N":150,"M":150,"id":53}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"star","preset":"normal","seed":1007,"n":150,"method":"ours","cap":2500,"id":54,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1282,"pathLen":21447.795,"msgsPerDroneTick":41.9106,"tableEntries":150,"conflicts":1214,"swaps":161,"upgrades":0,"stuck":0,"bvcCompromise":18,"T":210,"fill":0.9533,"ratio":1.0049,"chamferEx":0.5227,"N":150,"M":150,"id":54}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"star","preset":"normal","seed":1008,"n":150,"method":"ours","cap":2500,"id":55,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1115,"pathLen":21464.7964,"msgsPerDroneTick":42.9918,"tableEntries":150,"conflicts":1514,"swaps":213,"upgrades":0,"stuck":0,"bvcCompromise":16,"T":213,"fill":0.9533,"ratio":1.0045,"chamferEx":0.4942,"N":150,"M":150,"id":55}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"star","preset":"normal","seed":1009,"n":150,"method":"ours","cap":2500,"id":56,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.127,"pathLen":21556.1142,"msgsPerDroneTick":41.7616,"tableEntries":150,"conflicts":1234,"swaps":165,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":213,"fill":0.9533,"ratio":1.005,"chamferEx":0.5071,"N":150,"M":150,"id":56}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"star","preset":"normal","seed":1010,"n":150,"method":"ours","cap":2500,"id":57,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.102,"pathLen":21580.0993,"msgsPerDroneTick":41.8924,"tableEntries":150,"conflicts":1186,"swaps":171,"upgrades":0,"stuck":0,"bvcCompromise":15,"T":210,"fill":0.9533,"ratio":1.0047,"chamferEx":0.5061,"N":150,"M":150,"id":57}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"star","preset":"normal","seed":1011,"n":150,"method":"ours","cap":2500,"id":58,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1313,"pathLen":21391.4606,"msgsPerDroneTick":41.5276,"tableEntries":150,"conflicts":1550,"swaps":228,"upgrades":0,"stuck":0,"bvcCompromise":12,"T":208,"fill":0.9533,"ratio":1.0057,"chamferEx":0.5984,"N":150,"M":150,"id":58}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"star","preset":"normal","seed":1012,"n":150,"method":"ours","cap":2500,"id":59,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0514,"pathLen":21624.9153,"msgsPerDroneTick":41.6093,"tableEntries":150,"conflicts":1540,"swaps":239,"upgrades":0,"stuck":0,"bvcCompromise":25,"T":214,"fill":0.9533,"ratio":1.005,"chamferEx":0.4051,"N":150,"M":150,"id":59}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":150,"method":"ours","cap":2500,"id":60,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0451,"pathLen":23250.2945,"msgsPerDroneTick":23.06,"tableEntries":150,"conflicts":2468,"swaps":468,"upgrades":0,"stuck":0,"bvcCompromise":279,"T":285,"fill":0.96,"ratio":1.0042,"chamferEx":0.6042,"N":150,"M":150,"id":60}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":150,"method":"ours","cap":2500,"id":61,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.063,"pathLen":22878.6212,"msgsPerDroneTick":23.599,"tableEntries":150,"conflicts":2462,"swaps":447,"upgrades":0,"stuck":1,"bvcCompromise":263,"T":272,"fill":0.9533,"ratio":1.006,"chamferEx":0.8325,"N":150,"M":150,"id":61}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":150,"method":"ours","cap":2500,"id":62,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0511,"pathLen":22559.4408,"msgsPerDroneTick":24.4281,"tableEntries":150,"conflicts":1729,"swaps":291,"upgrades":0,"stuck":0,"bvcCompromise":120,"T":254,"fill":0.9533,"ratio":1.0044,"chamferEx":0.6976,"N":150,"M":150,"id":62}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":150,"method":"ours","cap":2500,"id":63,"res":{"collPairs":1,"collDroneTicks":1,"minSep":1.9843,"pathLen":22778.2257,"msgsPerDroneTick":23.9363,"tableEntries":150,"conflicts":1990,"swaps":347,"upgrades":0,"stuck":0,"bvcCompromise":315,"T":270,"fill":0.9533,"ratio":1.0043,"chamferEx":0.4956,"N":150,"M":150,"id":63}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":150,"method":"ours","cap":2500,"id":64,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0806,"pathLen":23279.5552,"msgsPerDroneTick":22.2748,"tableEntries":150,"conflicts":2189,"swaps":400,"upgrades":0,"stuck":0,"bvcCompromise":199,"T":297,"fill":0.9533,"ratio":1.0043,"chamferEx":0.5244,"N":150,"M":150,"id":64}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":150,"method":"ours","cap":2500,"id":65,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1122,"pathLen":23060.6087,"msgsPerDroneTick":23.4029,"tableEntries":150,"conflicts":2145,"swaps":351,"upgrades":0,"stuck":0,"bvcCompromise":151,"T":279,"fill":0.9533,"ratio":1.0042,"chamferEx":0.6449,"N":150,"M":150,"id":65}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":150,"method":"ours","cap":2500,"id":66,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0731,"pathLen":22860.3573,"msgsPerDroneTick":23.6012,"tableEntries":150,"conflicts":2194,"swaps":370,"upgrades":0,"stuck":0,"bvcCompromise":281,"T":272,"fill":0.9533,"ratio":1.0051,"chamferEx":0.6373,"N":150,"M":150,"id":66}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":150,"method":"ours","cap":2500,"id":67,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0944,"pathLen":23039.0299,"msgsPerDroneTick":23.8844,"tableEntries":150,"conflicts":2210,"swaps":405,"upgrades":2,"stuck":0,"bvcCompromise":165,"T":272,"fill":0.9533,"ratio":1.0047,"chamferEx":0.6583,"N":150,"M":150,"id":67}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":150,"method":"ours","cap":2500,"id":68,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0254,"pathLen":23393.8446,"msgsPerDroneTick":22.9012,"tableEntries":150,"conflicts":2372,"swaps":415,"upgrades":0,"stuck":0,"bvcCompromise":449,"T":295,"fill":0.9667,"ratio":1.005,"chamferEx":0.5239,"N":150,"M":150,"id":68}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":150,"method":"ours","cap":2500,"id":69,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.078,"pathLen":23680.0654,"msgsPerDroneTick":22.1406,"tableEntries":150,"conflicts":2374,"swaps":414,"upgrades":0,"stuck":0,"bvcCompromise":234,"T":310,"fill":0.9533,"ratio":1.0048,"chamferEx":0.6547,"N":150,"M":150,"id":69}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":150,"method":"ours","cap":2500,"id":70,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0463,"pathLen":22967.2386,"msgsPerDroneTick":23.9277,"tableEntries":150,"conflicts":2326,"swaps":419,"upgrades":0,"stuck":0,"bvcCompromise":266,"T":271,"fill":0.9533,"ratio":1.0054,"chamferEx":0.5446,"N":150,"M":150,"id":70}}
{"x":"X12","variant":"no-pbest-gbest","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":150,"method":"ours","cap":2500,"id":71,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0692,"pathLen":23526.1717,"msgsPerDroneTick":22.1539,"tableEntries":150,"conflicts":2505,"swaps":436,"upgrades":0,"stuck":0,"bvcCompromise":460,"T":320,"fill":0.9533,"ratio":1.0051,"chamferEx":0.4354,"N":150,"M":150,"id":71}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"star","preset":"normal","seed":1001,"n":150,"method":"ours","cap":2500,"id":72,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0865,"pathLen":21646.6117,"msgsPerDroneTick":41.186,"tableEntries":150,"conflicts":1153,"swaps":149,"upgrades":0,"stuck":0,"bvcCompromise":16,"T":218,"fill":0.9533,"ratio":1.0046,"chamferEx":0.4626,"N":150,"M":150,"id":72}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"star","preset":"normal","seed":1002,"n":150,"method":"ours","cap":2500,"id":73,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0924,"pathLen":21640.9596,"msgsPerDroneTick":41.6239,"tableEntries":150,"conflicts":1519,"swaps":186,"upgrades":0,"stuck":0,"bvcCompromise":12,"T":215,"fill":0.9533,"ratio":1.0052,"chamferEx":0.4626,"N":150,"M":150,"id":73}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"star","preset":"normal","seed":1003,"n":150,"method":"ours","cap":2500,"id":74,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1347,"pathLen":21585.8108,"msgsPerDroneTick":42.1303,"tableEntries":150,"conflicts":1333,"swaps":177,"upgrades":0,"stuck":0,"bvcCompromise":9,"T":212,"fill":0.96,"ratio":1.0044,"chamferEx":0.4493,"N":150,"M":150,"id":74}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"star","preset":"normal","seed":1004,"n":150,"method":"ours","cap":2500,"id":75,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0581,"pathLen":21718.2537,"msgsPerDroneTick":41.5745,"tableEntries":150,"conflicts":1395,"swaps":172,"upgrades":0,"stuck":0,"bvcCompromise":13,"T":221,"fill":0.9533,"ratio":1.0051,"chamferEx":0.466,"N":150,"M":150,"id":75}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"star","preset":"normal","seed":1005,"n":150,"method":"ours","cap":2500,"id":76,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1175,"pathLen":22022.9437,"msgsPerDroneTick":41.3552,"tableEntries":150,"conflicts":1790,"swaps":255,"upgrades":0,"stuck":0,"bvcCompromise":60,"T":230,"fill":0.96,"ratio":1.0044,"chamferEx":0.3817,"N":150,"M":150,"id":76}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"star","preset":"normal","seed":1006,"n":150,"method":"ours","cap":2500,"id":77,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1092,"pathLen":21735.7447,"msgsPerDroneTick":41.7827,"tableEntries":150,"conflicts":1357,"swaps":185,"upgrades":0,"stuck":0,"bvcCompromise":11,"T":221,"fill":0.9533,"ratio":1.0046,"chamferEx":0.4153,"N":150,"M":150,"id":77}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"star","preset":"normal","seed":1007,"n":150,"method":"ours","cap":2500,"id":78,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0962,"pathLen":21615.9623,"msgsPerDroneTick":41.7443,"tableEntries":150,"conflicts":1260,"swaps":165,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":216,"fill":0.9533,"ratio":1.0042,"chamferEx":0.4386,"N":150,"M":150,"id":78}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"star","preset":"normal","seed":1008,"n":150,"method":"ours","cap":2500,"id":79,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0992,"pathLen":21758.1073,"msgsPerDroneTick":41.3098,"tableEntries":150,"conflicts":1513,"swaps":215,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":221,"fill":0.9533,"ratio":1.0058,"chamferEx":0.4863,"N":150,"M":150,"id":79}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"star","preset":"normal","seed":1009,"n":150,"method":"ours","cap":2500,"id":80,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1088,"pathLen":21600.0473,"msgsPerDroneTick":41.7242,"tableEntries":150,"conflicts":1632,"swaps":261,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":215,"fill":0.9533,"ratio":1.0045,"chamferEx":0.4974,"N":150,"M":150,"id":80}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"star","preset":"normal","seed":1010,"n":150,"method":"ours","cap":2500,"id":81,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0858,"pathLen":21607.0519,"msgsPerDroneTick":41.4648,"tableEntries":150,"conflicts":1356,"swaps":186,"upgrades":0,"stuck":0,"bvcCompromise":30,"T":214,"fill":0.9533,"ratio":1.0044,"chamferEx":0.4481,"N":150,"M":150,"id":81}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"star","preset":"normal","seed":1011,"n":150,"method":"ours","cap":2500,"id":82,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0995,"pathLen":21888.5481,"msgsPerDroneTick":41.537,"tableEntries":150,"conflicts":1390,"swaps":198,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":223,"fill":0.9533,"ratio":1.0057,"chamferEx":0.4499,"N":150,"M":150,"id":82}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"star","preset":"normal","seed":1012,"n":150,"method":"ours","cap":2500,"id":83,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1165,"pathLen":21599.6526,"msgsPerDroneTick":42.3914,"tableEntries":150,"conflicts":1211,"swaps":172,"upgrades":0,"stuck":0,"bvcCompromise":16,"T":212,"fill":0.9533,"ratio":1.0051,"chamferEx":0.4603,"N":150,"M":150,"id":83}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":150,"method":"ours","cap":2500,"id":84,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0824,"pathLen":22944.3794,"msgsPerDroneTick":24.3031,"tableEntries":150,"conflicts":2343,"swaps":428,"upgrades":1,"stuck":0,"bvcCompromise":311,"T":270,"fill":0.9533,"ratio":1.0052,"chamferEx":0.6564,"N":150,"M":150,"id":84}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":150,"method":"ours","cap":2500,"id":85,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0695,"pathLen":22714.835,"msgsPerDroneTick":23.9145,"tableEntries":150,"conflicts":2026,"swaps":321,"upgrades":0,"stuck":0,"bvcCompromise":253,"T":264,"fill":0.9533,"ratio":1.0048,"chamferEx":0.5824,"N":150,"M":150,"id":85}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":150,"method":"ours","cap":2500,"id":86,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0733,"pathLen":23824.5773,"msgsPerDroneTick":21.6121,"tableEntries":150,"conflicts":2996,"swaps":483,"upgrades":0,"stuck":1,"bvcCompromise":450,"T":319,"fill":0.9533,"ratio":1.0045,"chamferEx":0.5546,"N":150,"M":150,"id":86}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":150,"method":"ours","cap":2500,"id":87,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0792,"pathLen":23279.0493,"msgsPerDroneTick":23.2372,"tableEntries":150,"conflicts":2596,"swaps":446,"upgrades":0,"stuck":3,"bvcCompromise":302,"T":286,"fill":0.9533,"ratio":1.0046,"chamferEx":0.5791,"N":150,"M":150,"id":87}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":150,"method":"ours","cap":2500,"id":88,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0871,"pathLen":22456.329,"msgsPerDroneTick":25.1417,"tableEntries":150,"conflicts":1937,"swaps":356,"upgrades":0,"stuck":0,"bvcCompromise":128,"T":247,"fill":0.9533,"ratio":1.0046,"chamferEx":0.5641,"N":150,"M":150,"id":88}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":150,"method":"ours","cap":2500,"id":89,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0749,"pathLen":22966.9565,"msgsPerDroneTick":24.3737,"tableEntries":150,"conflicts":2598,"swaps":482,"upgrades":0,"stuck":0,"bvcCompromise":138,"T":261,"fill":0.9533,"ratio":1.0045,"chamferEx":0.5694,"N":150,"M":150,"id":89}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":150,"method":"ours","cap":2500,"id":90,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0618,"pathLen":23676.5308,"msgsPerDroneTick":21.5262,"tableEntries":150,"conflicts":2150,"swaps":371,"upgrades":0,"stuck":0,"bvcCompromise":460,"T":328,"fill":0.9533,"ratio":1.0048,"chamferEx":0.6035,"N":150,"M":150,"id":90}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":150,"method":"ours","cap":2500,"id":91,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0859,"pathLen":23581.1642,"msgsPerDroneTick":22.9116,"tableEntries":150,"conflicts":3032,"swaps":538,"upgrades":4,"stuck":0,"bvcCompromise":405,"T":294,"fill":0.9533,"ratio":1.0055,"chamferEx":0.5592,"N":150,"M":150,"id":91}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":150,"method":"ours","cap":2500,"id":92,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0789,"pathLen":23023.1238,"msgsPerDroneTick":23.8521,"tableEntries":150,"conflicts":2223,"swaps":425,"upgrades":0,"stuck":0,"bvcCompromise":232,"T":273,"fill":0.9533,"ratio":1.006,"chamferEx":0.6212,"N":150,"M":150,"id":92}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":150,"method":"ours","cap":2500,"id":93,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0616,"pathLen":23754.0406,"msgsPerDroneTick":22.3505,"tableEntries":150,"conflicts":2400,"swaps":422,"upgrades":0,"stuck":0,"bvcCompromise":435,"T":311,"fill":0.9533,"ratio":1.0053,"chamferEx":0.5763,"N":150,"M":150,"id":93}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":150,"method":"ours","cap":2500,"id":94,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0648,"pathLen":24208.0653,"msgsPerDroneTick":21.5858,"tableEntries":150,"conflicts":2805,"swaps":509,"upgrades":3,"stuck":0,"bvcCompromise":715,"T":334,"fill":0.9533,"ratio":1.0059,"chamferEx":0.633,"N":150,"M":150,"id":94}}
{"x":"X12","variant":"no-crowd-term","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":150,"method":"ours","cap":2500,"id":95,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0833,"pathLen":22808.848,"msgsPerDroneTick":24.5748,"tableEntries":150,"conflicts":2164,"swaps":368,"upgrades":0,"stuck":0,"bvcCompromise":189,"T":262,"fill":0.9533,"ratio":1.0048,"chamferEx":0.591,"N":150,"M":150,"id":95}}

==> anc/dronesim/exp/results/X15.jsonl <==
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":0,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0811,"pathLen":3006.3649,"msgsPerDroneTick":26.142,"tableEntries":34,"conflicts":1058,"swaps":221,"upgrades":93,"stuck":0,"bvcCompromise":0,"T":186,"fill":0.9706,"ratio":1.0636,"chamferEx":0.2758,"N":34,"M":34,"id":0}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":1,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0448,"pathLen":2468.1281,"msgsPerDroneTick":26.5418,"tableEntries":34,"conflicts":719,"swaps":144,"upgrades":53,"stuck":0,"bvcCompromise":1,"T":119,"fill":0.9706,"ratio":1.071,"chamferEx":0.295,"N":34,"M":34,"id":1}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":2,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0547,"pathLen":2649.9355,"msgsPerDroneTick":26.5758,"tableEntries":34,"conflicts":822,"swaps":180,"upgrades":65,"stuck":0,"bvcCompromise":2,"T":137,"fill":0.9706,"ratio":1.0746,"chamferEx":0.3658,"N":34,"M":34,"id":2}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":3,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0639,"pathLen":2602.425,"msgsPerDroneTick":27.1511,"tableEntries":34,"conflicts":861,"swaps":180,"upgrades":49,"stuck":0,"bvcCompromise":0,"T":130,"fill":0.9706,"ratio":1.1844,"chamferEx":0.29,"N":34,"M":34,"id":3}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":4,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0538,"pathLen":2204.3735,"msgsPerDroneTick":26.8977,"tableEntries":34,"conflicts":464,"swaps":87,"upgrades":12,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0205,"chamferEx":0.1763,"N":34,"M":34,"id":4}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":5,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0692,"pathLen":2634.6667,"msgsPerDroneTick":26.065,"tableEntries":34,"conflicts":803,"swaps":172,"upgrades":62,"stuck":0,"bvcCompromise":2,"T":152,"fill":0.9706,"ratio":1.0821,"chamferEx":0.2276,"N":34,"M":34,"id":5}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":6,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0492,"pathLen":2129.8132,"msgsPerDroneTick":26.7373,"tableEntries":34,"conflicts":254,"swaps":38,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":105,"fill":0.9706,"ratio":1.0042,"chamferEx":0.1481,"N":34,"M":34,"id":6}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":7,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0799,"pathLen":2595.5971,"msgsPerDroneTick":26.8382,"tableEntries":34,"conflicts":833,"swaps":159,"upgrades":51,"stuck":0,"bvcCompromise":0,"T":136,"fill":0.9706,"ratio":1.0572,"chamferEx":0.3313,"N":34,"M":34,"id":7}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":8,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0822,"pathLen":2683.3959,"msgsPerDroneTick":26.6989,"tableEntries":34,"conflicts":905,"swaps":180,"upgrades":61,"stuck":0,"bvcCompromise":0,"T":143,"fill":0.9706,"ratio":1.1086,"chamferEx":0.2708,"N":34,"M":34,"id":8}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":9,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0544,"pathLen":2255.1509,"msgsPerDroneTick":26.5235,"tableEntries":34,"conflicts":579,"swaps":104,"upgrades":19,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0335,"chamferEx":0.2348,"N":34,"M":34,"id":9}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":10,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0732,"pathLen":2542.7946,"msgsPerDroneTick":26.5146,"tableEntries":34,"conflicts":697,"swaps":134,"upgrades":51,"stuck":0,"bvcCompromise":2,"T":147,"fill":0.9706,"ratio":1.0421,"chamferEx":0.3273,"N":34,"M":34,"id":10}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":11,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0617,"pathLen":2718.9521,"msgsPerDroneTick":26.7146,"tableEntries":34,"conflicts":838,"swaps":168,"upgrades":64,"stuck":0,"bvcCompromise":1,"T":148,"fill":0.9706,"ratio":1.1135,"chamferEx":0.2238,"N":34,"M":34,"id":11}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":12,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0835,"pathLen":2412.0907,"msgsPerDroneTick":26.2493,"tableEntries":34,"conflicts":747,"swaps":135,"upgrades":44,"stuck":0,"bvcCompromise":0,"T":130,"fill":0.9706,"ratio":1.0863,"chamferEx":0.2087,"N":34,"M":34,"id":12}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":13,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0563,"pathLen":2733.8705,"msgsPerDroneTick":25.6778,"tableEntries":34,"conflicts":767,"swaps":173,"upgrades":83,"stuck":0,"bvcCompromise":2,"T":153,"fill":0.9706,"ratio":1.0795,"chamferEx":0.2246,"N":34,"M":34,"id":13}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":14,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0686,"pathLen":2468.8835,"msgsPerDroneTick":26.4668,"tableEntries":34,"conflicts":831,"swaps":148,"upgrades":34,"stuck":0,"bvcCompromise":1,"T":125,"fill":0.9706,"ratio":1.0804,"chamferEx":0.2341,"N":34,"M":34,"id":14}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":15,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0924,"pathLen":2138.0059,"msgsPerDroneTick":27.4729,"tableEntries":34,"conflicts":354,"swaps":52,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.0085,"chamferEx":0.2626,"N":34,"M":34,"id":15}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":16,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0766,"pathLen":2539.8203,"msgsPerDroneTick":26.428,"tableEntries":34,"conflicts":684,"swaps":126,"upgrades":50,"stuck":0,"bvcCompromise":3,"T":145,"fill":0.9706,"ratio":1.0759,"chamferEx":0.2791,"N":34,"M":34,"id":16}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":17,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0487,"pathLen":2414.1612,"msgsPerDroneTick":26.9958,"tableEntries":34,"conflicts":640,"swaps":137,"upgrades":45,"stuck":0,"bvcCompromise":2,"T":125,"fill":0.9706,"ratio":1.0495,"chamferEx":0.255,"N":34,"M":34,"id":17}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":18,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0808,"pathLen":2670.0829,"msgsPerDroneTick":26.1975,"tableEntries":34,"conflicts":860,"swaps":167,"upgrades":60,"stuck":0,"bvcCompromise":1,"T":140,"fill":0.9706,"ratio":1.1156,"chamferEx":0.2599,"N":34,"M":34,"id":18}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":19,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0819,"pathLen":2553.8189,"msgsPerDroneTick":25.8328,"tableEntries":34,"conflicts":639,"swaps":112,"upgrades":58,"stuck":0,"bvcCompromise":3,"T":159,"fill":0.9706,"ratio":1.077,"chamferEx":0.2048,"N":34,"M":34,"id":19}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":20,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0779,"pathLen":2640.9037,"msgsPerDroneTick":26.4435,"tableEntries":34,"conflicts":781,"swaps":138,"upgrades":42,"stuck":0,"bvcCompromise":2,"T":154,"fill":0.9706,"ratio":1.0732,"chamferEx":0.2531,"N":34,"M":34,"id":20}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":21,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0551,"pathLen":2639.7746,"msgsPerDroneTick":25.6941,"tableEntries":34,"conflicts":937,"swaps":172,"upgrades":62,"stuck":0,"bvcCompromise":1,"T":160,"fill":0.9706,"ratio":1.1246,"chamferEx":0.2884,"N":34,"M":34,"id":21}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":22,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0656,"pathLen":2362.238,"msgsPerDroneTick":26.1167,"tableEntries":34,"conflicts":498,"swaps":93,"upgrades":41,"stuck":0,"bvcCompromise":3,"T":118,"fill":0.9706,"ratio":1.0938,"chamferEx":0.2767,"N":34,"M":34,"id":22}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":23,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1078,"pathLen":2593.8546,"msgsPerDroneTick":25.8996,"tableEntries":34,"conflicts":829,"swaps":152,"upgrades":14,"stuck":0,"bvcCompromise":1,"T":164,"fill":0.9706,"ratio":1.0398,"chamferEx":0.2417,"N":34,"M":34,"id":23}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":24,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0719,"pathLen":2485.6715,"msgsPerDroneTick":26.7253,"tableEntries":34,"conflicts":676,"swaps":151,"upgrades":58,"stuck":0,"bvcCompromise":0,"T":124,"fill":0.9706,"ratio":1.09,"chamferEx":0.283,"N":34,"M":34,"id":24}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":25,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1166,"pathLen":2498.8952,"msgsPerDroneTick":26.5267,"tableEntries":34,"conflicts":732,"swaps":140,"upgrades":50,"stuck":0,"bvcCompromise":0,"T":132,"fill":0.9706,"ratio":1.05,"chamferEx":0.175,"N":34,"M":34,"id":25}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":26,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0623,"pathLen":2481.9531,"msgsPerDroneTick":26.301,"tableEntries":34,"conflicts":777,"swaps":152,"upgrades":41,"stuck":0,"bvcCompromise":1,"T":137,"fill":0.9706,"ratio":1.0702,"chamferEx":0.2735,"N":34,"M":34,"id":26}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":27,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0581,"pathLen":2130.5527,"msgsPerDroneTick":27.12,"tableEntries":34,"conflicts":346,"swaps":53,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0026,"chamferEx":0.2402,"N":34,"M":34,"id":27}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":28,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0593,"pathLen":2326.2518,"msgsPerDroneTick":27.1282,"tableEntries":34,"conflicts":530,"swaps":91,"upgrades":30,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0395,"chamferEx":0.2976,"N":34,"M":34,"id":28}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":29,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0747,"pathLen":2584.5934,"msgsPerDroneTick":26.5597,"tableEntries":34,"conflicts":723,"swaps":147,"upgrades":66,"stuck":0,"bvcCompromise":1,"T":138,"fill":0.9706,"ratio":1.1279,"chamferEx":0.3213,"N":34,"M":34,"id":29}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":30,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.061,"pathLen":2238.5326,"msgsPerDroneTick":26.9567,"tableEntries":34,"conflicts":527,"swaps":88,"upgrades":17,"stuck":0,"bvcCompromise":2,"T":114,"fill":0.9706,"ratio":1.0248,"chamferEx":0.235,"N":34,"M":34,"id":30}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":31,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.085,"pathLen":2763.7931,"msgsPerDroneTick":25.7564,"tableEntries":34,"conflicts":961,"swaps":190,"upgrades":81,"stuck":0,"bvcCompromise":1,"T":148,"fill":0.9706,"ratio":1.14,"chamferEx":0.2773,"N":34,"M":34,"id":31}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":32,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0751,"pathLen":2290.2684,"msgsPerDroneTick":26.524,"tableEntries":34,"conflicts":462,"swaps":82,"upgrades":23,"stuck":0,"bvcCompromise":1,"T":120,"fill":0.9706,"ratio":1.0345,"chamferEx":0.1537,"N":34,"M":34,"id":32}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":33,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0645,"pathLen":2433.5695,"msgsPerDroneTick":26.5759,"tableEntries":34,"conflicts":690,"swaps":135,"upgrades":35,"stuck":0,"bvcCompromise":2,"T":124,"fill":0.9706,"ratio":1.0669,"chamferEx":0.2558,"N":34,"M":34,"id":33}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":34,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0728,"pathLen":2324.5394,"msgsPerDroneTick":26.5599,"tableEntries":34,"conflicts":541,"swaps":114,"upgrades":41,"stuck":0,"bvcCompromise":1,"T":106,"fill":0.9706,"ratio":1.055,"chamferEx":0.3336,"N":34,"M":34,"id":34}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":35,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0661,"pathLen":2343.9138,"msgsPerDroneTick":26.1134,"tableEntries":34,"conflicts":565,"swaps":103,"upgrades":25,"stuck":0,"bvcCompromise":3,"T":138,"fill":0.9706,"ratio":1.0392,"chamferEx":0.249,"N":34,"M":34,"id":35}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":36,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0792,"pathLen":2436.1399,"msgsPerDroneTick":26.7681,"tableEntries":34,"conflicts":878,"swaps":167,"upgrades":43,"stuck":0,"bvcCompromise":3,"T":123,"fill":0.9706,"ratio":1.047,"chamferEx":0.345,"N":34,"M":34,"id":36}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":37,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0609,"pathLen":2478.8916,"msgsPerDroneTick":25.9398,"tableEntries":34,"conflicts":681,"swaps":135,"upgrades":49,"stuck":0,"bvcCompromise":3,"T":133,"fill":0.9706,"ratio":1.0717,"chamferEx":0.1802,"N":34,"M":34,"id":37}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":38,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0789,"pathLen":2393.7951,"msgsPerDroneTick":25.6843,"tableEntries":34,"conflicts":560,"swaps":101,"upgrades":42,"stuck":0,"bvcCompromise":2,"T":142,"fill":0.9706,"ratio":1.0435,"chamferEx":0.2712,"N":34,"M":34,"id":38}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":39,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0846,"pathLen":2705.9926,"msgsPerDroneTick":25.8402,"tableEntries":34,"conflicts":801,"swaps":143,"upgrades":57,"stuck":0,"bvcCompromise":1,"T":169,"fill":0.9706,"ratio":1.0663,"chamferEx":0.2742,"N":34,"M":34,"id":39}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":40,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1025,"pathLen":2473.7385,"msgsPerDroneTick":26.0326,"tableEntries":34,"conflicts":757,"swaps":138,"upgrades":57,"stuck":0,"bvcCompromise":1,"T":128,"fill":0.9706,"ratio":1.0821,"chamferEx":0.31,"N":34,"M":34,"id":40}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":41,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0755,"pathLen":2140.2546,"msgsPerDroneTick":27.2176,"tableEntries":34,"conflicts":281,"swaps":45,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":1,"ratio":1.011,"chamferEx":0.1563,"N":34,"M":34,"id":41}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":42,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0607,"pathLen":2592.5642,"msgsPerDroneTick":26.0767,"tableEntries":34,"conflicts":719,"swaps":144,"upgrades":67,"stuck":0,"bvcCompromise":0,"T":148,"fill":0.9706,"ratio":1.07,"chamferEx":0.2878,"N":34,"M":34,"id":42}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":43,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0572,"pathLen":2738.8093,"msgsPerDroneTick":26.3435,"tableEntries":34,"conflicts":905,"swaps":192,"upgrades":63,"stuck":0,"bvcCompromise":1,"T":150,"fill":0.9706,"ratio":1.0893,"chamferEx":0.2594,"N":34,"M":34,"id":43}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":44,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0619,"pathLen":2281.0508,"msgsPerDroneTick":26.5578,"tableEntries":34,"conflicts":618,"swaps":117,"upgrades":27,"stuck":0,"bvcCompromise":1,"T":114,"fill":0.9706,"ratio":1.0325,"chamferEx":0.2628,"N":34,"M":34,"id":44}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":45,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0714,"pathLen":2345.9506,"msgsPerDroneTick":26.6067,"tableEntries":34,"conflicts":607,"swaps":127,"upgrades":35,"stuck":0,"bvcCompromise":0,"T":118,"fill":0.9706,"ratio":1.066,"chamferEx":0.2917,"N":34,"M":34,"id":45}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":46,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0779,"pathLen":2481.691,"msgsPerDroneTick":26.3562,"tableEntries":34,"conflicts":659,"swaps":146,"upgrades":42,"stuck":0,"bvcCompromise":0,"T":144,"fill":0.9706,"ratio":1.063,"chamferEx":0.2472,"N":34,"M":34,"id":46}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":47,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0565,"pathLen":2616.714,"msgsPerDroneTick":26.4869,"tableEntries":34,"conflicts":714,"swaps":160,"upgrades":64,"stuck":0,"bvcCompromise":2,"T":137,"fill":0.9706,"ratio":1.1422,"chamferEx":0.3271,"N":34,"M":34,"id":47}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":48,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0906,"pathLen":2147.3357,"msgsPerDroneTick":26.931,"tableEntries":34,"conflicts":351,"swaps":48,"upgrades":1,"stuck":0,"bvcCompromise":2,"T":110,"fill":0.9706,"ratio":1.008,"chamferEx":0.187,"N":34,"M":34,"id":48}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":49,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0786,"pathLen":2366.7388,"msgsPerDroneTick":26.6054,"tableEntries":34,"conflicts":618,"swaps":112,"upgrades":34,"stuck":0,"bvcCompromise":2,"T":127,"fill":0.9706,"ratio":1.0549,"chamferEx":0.3393,"N":34,"M":34,"id":49}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":50,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0802,"pathLen":2352.7546,"msgsPerDroneTick":26.5309,"tableEntries":34,"conflicts":662,"swaps":131,"upgrades":23,"stuck":0,"bvcCompromise":1,"T":121,"fill":0.9706,"ratio":1.0556,"chamferEx":0.2698,"N":34,"M":34,"id":50}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":51,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0692,"pathLen":2134.529,"msgsPerDroneTick":27.5248,"tableEntries":34,"conflicts":277,"swaps":43,"upgrades":0,"stuck":1,"bvcCompromise":0,"T":101,"fill":0.9706,"ratio":1.0057,"chamferEx":0.2563,"N":34,"M":34,"id":51}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":52,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0523,"pathLen":2378.0209,"msgsPerDroneTick":26.9697,"tableEntries":34,"conflicts":582,"swaps":105,"upgrades":34,"stuck":0,"bvcCompromise":0,"T":128,"fill":1,"ratio":1.0826,"chamferEx":0.1348,"N":34,"M":34,"id":52}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":53,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0841,"pathLen":2799.7683,"msgsPerDroneTick":26.1293,"tableEntries":34,"conflicts":1000,"swaps":203,"upgrades":69,"stuck":0,"bvcCompromise":4,"T":166,"fill":0.9706,"ratio":1.2592,"chamferEx":0.2795,"N":34,"M":34,"id":53}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":54,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0529,"pathLen":2649.6575,"msgsPerDroneTick":26.2991,"tableEntries":34,"conflicts":786,"swaps":176,"upgrades":71,"stuck":0,"bvcCompromise":2,"T":143,"fill":0.9706,"ratio":1.0737,"chamferEx":0.3063,"N":34,"M":34,"id":54}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":55,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0774,"pathLen":2502.2264,"msgsPerDroneTick":26.1322,"tableEntries":34,"conflicts":736,"swaps":151,"upgrades":55,"stuck":0,"bvcCompromise":1,"T":133,"fill":1,"ratio":1.0549,"chamferEx":0.1501,"N":34,"M":34,"id":55}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":56,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0568,"pathLen":2758.5915,"msgsPerDroneTick":25.8062,"tableEntries":34,"conflicts":888,"swaps":195,"upgrades":79,"stuck":0,"bvcCompromise":2,"T":156,"fill":0.9706,"ratio":1.0707,"chamferEx":0.2449,"N":34,"M":34,"id":56}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":57,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0751,"pathLen":2670.5093,"msgsPerDroneTick":26.1872,"tableEntries":34,"conflicts":851,"swaps":190,"upgrades":71,"stuck":0,"bvcCompromise":3,"T":153,"fill":1,"ratio":1.0965,"chamferEx":0.1742,"N":34,"M":34,"id":57}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":58,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0863,"pathLen":2550.4661,"msgsPerDroneTick":26.5075,"tableEntries":34,"conflicts":829,"swaps":156,"upgrades":56,"stuck":0,"bvcCompromise":0,"T":134,"fill":1,"ratio":1.1183,"chamferEx":0.1481,"N":34,"M":34,"id":58}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"easy","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":59,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0868,"pathLen":2881.1141,"msgsPerDroneTick":25.7896,"tableEntries":34,"conflicts":873,"swaps":190,"upgrades":68,"stuck":0,"bvcCompromise":0,"T":168,"fill":0.9706,"ratio":1.1074,"chamferEx":0.2724,"N":34,"M":34,"id":59}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":60,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1605,"pathLen":2565.3507,"msgsPerDroneTick":20.317,"tableEntries":34,"conflicts":797,"swaps":138,"upgrades":38,"stuck":0,"bvcCompromise":1,"T":136,"fill":0.9706,"ratio":1.0518,"chamferEx":0.3082,"N":34,"M":34,"id":60}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":61,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1843,"pathLen":2300.9717,"msgsPerDroneTick":19.4341,"tableEntries":34,"conflicts":460,"swaps":74,"upgrades":13,"stuck":0,"bvcCompromise":3,"T":121,"fill":0.9706,"ratio":1.0211,"chamferEx":0.2828,"N":34,"M":34,"id":61}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":62,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1872,"pathLen":2255.8816,"msgsPerDroneTick":20.1056,"tableEntries":34,"conflicts":518,"swaps":96,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0168,"chamferEx":0.3278,"N":34,"M":34,"id":62}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":63,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1467,"pathLen":2176.0441,"msgsPerDroneTick":20.4455,"tableEntries":34,"conflicts":272,"swaps":33,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0026,"chamferEx":0.2542,"N":34,"M":34,"id":63}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":64,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1528,"pathLen":2501.0798,"msgsPerDroneTick":19.5052,"tableEntries":34,"conflicts":625,"swaps":122,"upgrades":39,"stuck":0,"bvcCompromise":2,"T":130,"fill":0.9706,"ratio":1.0564,"chamferEx":0.3955,"N":34,"M":34,"id":64}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":65,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1034,"pathLen":2337.0303,"msgsPerDroneTick":19.3091,"tableEntries":34,"conflicts":461,"swaps":73,"upgrades":21,"stuck":0,"bvcCompromise":0,"T":122,"fill":0.9706,"ratio":1.0332,"chamferEx":0.3059,"N":34,"M":34,"id":65}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":66,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1283,"pathLen":2182.3441,"msgsPerDroneTick":20.3152,"tableEntries":34,"conflicts":366,"swaps":56,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":109,"fill":0.9706,"ratio":1.0034,"chamferEx":0.316,"N":34,"M":34,"id":66}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":67,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.157,"pathLen":2301.148,"msgsPerDroneTick":20.2224,"tableEntries":34,"conflicts":660,"swaps":124,"upgrades":19,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0354,"chamferEx":0.3182,"N":34,"M":34,"id":67}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":68,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1593,"pathLen":2359.3181,"msgsPerDroneTick":19.662,"tableEntries":34,"conflicts":619,"swaps":102,"upgrades":25,"stuck":0,"bvcCompromise":0,"T":120,"fill":0.9706,"ratio":1.0323,"chamferEx":0.312,"N":34,"M":34,"id":68}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":69,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1754,"pathLen":2176.0194,"msgsPerDroneTick":20.7024,"tableEntries":34,"conflicts":388,"swaps":62,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":101,"fill":0.9706,"ratio":1.0045,"chamferEx":0.2732,"N":34,"M":34,"id":69}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":70,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1113,"pathLen":2857.6715,"msgsPerDroneTick":19.0877,"tableEntries":34,"conflicts":923,"swaps":169,"upgrades":69,"stuck":0,"bvcCompromise":0,"T":154,"fill":0.9706,"ratio":1.1701,"chamferEx":0.3439,"N":34,"M":34,"id":70}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":71,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1354,"pathLen":2173.5629,"msgsPerDroneTick":21.0778,"tableEntries":34,"conflicts":351,"swaps":53,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":101,"fill":0.9706,"ratio":1.0051,"chamferEx":0.295,"N":34,"M":34,"id":71}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":72,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0805,"pathLen":2551.5744,"msgsPerDroneTick":19.4751,"tableEntries":34,"conflicts":624,"swaps":111,"upgrades":43,"stuck":0,"bvcCompromise":1,"T":145,"fill":0.9706,"ratio":1.0339,"chamferEx":0.3033,"N":34,"M":34,"id":72}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":73,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1023,"pathLen":2520.3965,"msgsPerDroneTick":19.7963,"tableEntries":34,"conflicts":727,"swaps":134,"upgrades":36,"stuck":0,"bvcCompromise":3,"T":132,"fill":0.9706,"ratio":1.085,"chamferEx":0.3126,"N":34,"M":34,"id":73}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":74,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.157,"pathLen":2784.2574,"msgsPerDroneTick":19.1376,"tableEntries":34,"conflicts":817,"swaps":141,"upgrades":53,"stuck":0,"bvcCompromise":2,"T":168,"fill":0.9706,"ratio":1.077,"chamferEx":0.3058,"N":34,"M":34,"id":74}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":75,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1781,"pathLen":2525.178,"msgsPerDroneTick":19.6122,"tableEntries":34,"conflicts":643,"swaps":113,"upgrades":45,"stuck":0,"bvcCompromise":1,"T":118,"fill":0.9706,"ratio":1.0871,"chamferEx":0.3775,"N":34,"M":34,"id":75}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":76,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1617,"pathLen":2781.9543,"msgsPerDroneTick":19.1282,"tableEntries":34,"conflicts":921,"swaps":183,"upgrades":40,"stuck":0,"bvcCompromise":2,"T":159,"fill":0.9706,"ratio":1.0656,"chamferEx":0.4225,"N":34,"M":34,"id":76}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":77,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1751,"pathLen":2277.772,"msgsPerDroneTick":20.3952,"tableEntries":34,"conflicts":661,"swaps":113,"upgrades":22,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.0486,"chamferEx":0.3404,"N":34,"M":34,"id":77}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":78,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1202,"pathLen":2183.7276,"msgsPerDroneTick":20.5894,"tableEntries":34,"conflicts":323,"swaps":45,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.0059,"chamferEx":0.2298,"N":34,"M":34,"id":78}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":79,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2023,"pathLen":2236.0055,"msgsPerDroneTick":20.3446,"tableEntries":34,"conflicts":423,"swaps":66,"upgrades":2,"stuck":0,"bvcCompromise":0,"T":116,"fill":0.9706,"ratio":1.0128,"chamferEx":0.3055,"N":34,"M":34,"id":79}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":80,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1725,"pathLen":2696.7123,"msgsPerDroneTick":19.2251,"tableEntries":34,"conflicts":836,"swaps":160,"upgrades":46,"stuck":0,"bvcCompromise":1,"T":147,"fill":0.9706,"ratio":1.0687,"chamferEx":0.3183,"N":34,"M":34,"id":80}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":81,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1384,"pathLen":2665.8136,"msgsPerDroneTick":19.0015,"tableEntries":34,"conflicts":621,"swaps":116,"upgrades":44,"stuck":0,"bvcCompromise":2,"T":155,"fill":1,"ratio":1.0656,"chamferEx":0.2127,"N":34,"M":34,"id":81}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":82,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1093,"pathLen":2670.7322,"msgsPerDroneTick":19.5854,"tableEntries":34,"conflicts":883,"swaps":153,"upgrades":48,"stuck":0,"bvcCompromise":0,"T":146,"fill":0.9706,"ratio":1.1383,"chamferEx":0.3055,"N":34,"M":34,"id":82}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":83,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1659,"pathLen":3004.4958,"msgsPerDroneTick":18.6104,"tableEntries":34,"conflicts":857,"swaps":165,"upgrades":84,"stuck":0,"bvcCompromise":4,"T":194,"fill":0.9706,"ratio":1.1199,"chamferEx":0.327,"N":34,"M":34,"id":83}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":84,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.16,"pathLen":2502.8327,"msgsPerDroneTick":19.9147,"tableEntries":34,"conflicts":781,"swaps":142,"upgrades":45,"stuck":0,"bvcCompromise":1,"T":121,"fill":0.9706,"ratio":1.0566,"chamferEx":0.3533,"N":34,"M":34,"id":84}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":85,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2028,"pathLen":2126.163,"msgsPerDroneTick":21.148,"tableEntries":34,"conflicts":254,"swaps":32,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":91,"fill":0.9706,"ratio":1.0061,"chamferEx":0.3423,"N":34,"M":34,"id":85}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":86,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1119,"pathLen":2172.3558,"msgsPerDroneTick":20.827,"tableEntries":34,"conflicts":312,"swaps":41,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":101,"fill":0.9706,"ratio":1.0059,"chamferEx":0.3364,"N":34,"M":34,"id":86}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":87,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1579,"pathLen":2704.9816,"msgsPerDroneTick":19.075,"tableEntries":34,"conflicts":833,"swaps":158,"upgrades":56,"stuck":0,"bvcCompromise":1,"T":156,"fill":0.9706,"ratio":1.0835,"chamferEx":0.2795,"N":34,"M":34,"id":87}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":88,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1175,"pathLen":2757.0164,"msgsPerDroneTick":18.7995,"tableEntries":34,"conflicts":889,"swaps":166,"upgrades":35,"stuck":0,"bvcCompromise":2,"T":170,"fill":0.9706,"ratio":1.0274,"chamferEx":0.3025,"N":34,"M":34,"id":88}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":89,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1553,"pathLen":2246.7095,"msgsPerDroneTick":20.7687,"tableEntries":34,"conflicts":509,"swaps":92,"upgrades":11,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.9706,"ratio":1.0174,"chamferEx":0.3237,"N":34,"M":34,"id":89}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":90,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1551,"pathLen":2501.7683,"msgsPerDroneTick":19.6208,"tableEntries":34,"conflicts":766,"swaps":141,"upgrades":32,"stuck":0,"bvcCompromise":2,"T":132,"fill":0.9706,"ratio":1.0621,"chamferEx":0.2951,"N":34,"M":34,"id":90}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":91,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1256,"pathLen":2365.4497,"msgsPerDroneTick":19.8997,"tableEntries":34,"conflicts":686,"swaps":123,"upgrades":30,"stuck":0,"bvcCompromise":2,"T":115,"fill":0.9706,"ratio":1.0367,"chamferEx":0.3624,"N":34,"M":34,"id":91}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":92,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1581,"pathLen":2219.3798,"msgsPerDroneTick":19.9761,"tableEntries":34,"conflicts":301,"swaps":46,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":113,"fill":0.9706,"ratio":1.0133,"chamferEx":0.2571,"N":34,"M":34,"id":92}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":93,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1227,"pathLen":2448.8229,"msgsPerDroneTick":19.7751,"tableEntries":34,"conflicts":631,"swaps":121,"upgrades":37,"stuck":0,"bvcCompromise":0,"T":119,"fill":0.9706,"ratio":1.0813,"chamferEx":0.3325,"N":34,"M":34,"id":93}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":94,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0845,"pathLen":2603.0324,"msgsPerDroneTick":19.588,"tableEntries":34,"conflicts":609,"swaps":118,"upgrades":55,"stuck":0,"bvcCompromise":2,"T":145,"fill":0.9706,"ratio":1.0653,"chamferEx":0.4054,"N":34,"M":34,"id":94}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":95,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1055,"pathLen":2202.5776,"msgsPerDroneTick":20.5314,"tableEntries":34,"conflicts":476,"swaps":67,"upgrades":3,"stuck":0,"bvcCompromise":0,"T":104,"fill":0.9706,"ratio":1.0172,"chamferEx":0.309,"N":34,"M":34,"id":95}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":96,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1606,"pathLen":2737.298,"msgsPerDroneTick":19.2966,"tableEntries":34,"conflicts":719,"swaps":150,"upgrades":66,"stuck":0,"bvcCompromise":2,"T":156,"fill":0.9706,"ratio":1.0413,"chamferEx":0.2985,"N":34,"M":34,"id":96}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":97,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.181,"pathLen":2647.6589,"msgsPerDroneTick":19.1673,"tableEntries":34,"conflicts":615,"swaps":106,"upgrades":41,"stuck":0,"bvcCompromise":0,"T":160,"fill":0.9706,"ratio":1.0418,"chamferEx":0.262,"N":34,"M":34,"id":97}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":98,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1462,"pathLen":2238.5562,"msgsPerDroneTick":20.0744,"tableEntries":34,"conflicts":436,"swaps":57,"upgrades":2,"stuck":0,"bvcCompromise":0,"T":123,"fill":0.9706,"ratio":1.0068,"chamferEx":0.2935,"N":34,"M":34,"id":98}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":99,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1048,"pathLen":2655.881,"msgsPerDroneTick":19.67,"tableEntries":34,"conflicts":867,"swaps":157,"upgrades":44,"stuck":0,"bvcCompromise":0,"T":146,"fill":0.9706,"ratio":1.0788,"chamferEx":0.3445,"N":34,"M":34,"id":99}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":100,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1781,"pathLen":2216.0814,"msgsPerDroneTick":21.2133,"tableEntries":34,"conflicts":390,"swaps":56,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":111,"fill":0.9706,"ratio":1.0097,"chamferEx":0.2363,"N":34,"M":34,"id":100}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":101,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1568,"pathLen":2275.5785,"msgsPerDroneTick":20.553,"tableEntries":34,"conflicts":441,"swaps":71,"upgrades":16,"stuck":0,"bvcCompromise":1,"T":111,"fill":0.9706,"ratio":1.0269,"chamferEx":0.3832,"N":34,"M":34,"id":101}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":102,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1008,"pathLen":2811.0662,"msgsPerDroneTick":19.6532,"tableEntries":34,"conflicts":1006,"swaps":183,"upgrades":61,"stuck":0,"bvcCompromise":3,"T":157,"fill":0.9706,"ratio":1.19,"chamferEx":0.2794,"N":34,"M":34,"id":102}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":103,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1468,"pathLen":2612.0029,"msgsPerDroneTick":19.867,"tableEntries":34,"conflicts":838,"swaps":162,"upgrades":39,"stuck":0,"bvcCompromise":2,"T":134,"fill":0.9706,"ratio":1.0853,"chamferEx":0.2747,"N":34,"M":34,"id":103}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":104,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1623,"pathLen":2186.3124,"msgsPerDroneTick":20.6784,"tableEntries":34,"conflicts":333,"swaps":50,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":105,"fill":0.9706,"ratio":1.0027,"chamferEx":0.3321,"N":34,"M":34,"id":104}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":105,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1353,"pathLen":2425.3491,"msgsPerDroneTick":20.2538,"tableEntries":34,"conflicts":691,"swaps":131,"upgrades":39,"stuck":0,"bvcCompromise":0,"T":113,"fill":0.9706,"ratio":1.0828,"chamferEx":0.3344,"N":34,"M":34,"id":105}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":106,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1799,"pathLen":2165.6065,"msgsPerDroneTick":21.0941,"tableEntries":34,"conflicts":296,"swaps":39,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1.0055,"chamferEx":0.3541,"N":34,"M":34,"id":106}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":107,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1477,"pathLen":2239.9307,"msgsPerDroneTick":20.4445,"tableEntries":34,"conflicts":473,"swaps":69,"upgrades":6,"stuck":0,"bvcCompromise":2,"T":105,"fill":0.9706,"ratio":1.0216,"chamferEx":0.2063,"N":34,"M":34,"id":107}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":108,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1548,"pathLen":2198.3655,"msgsPerDroneTick":20.3282,"tableEntries":34,"conflicts":298,"swaps":40,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0052,"chamferEx":0.2137,"N":34,"M":34,"id":108}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":109,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1597,"pathLen":2201.8697,"msgsPerDroneTick":20.8434,"tableEntries":34,"conflicts":377,"swaps":53,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0062,"chamferEx":0.2386,"N":34,"M":34,"id":109}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":110,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1402,"pathLen":2773.0741,"msgsPerDroneTick":18.8859,"tableEntries":34,"conflicts":877,"swaps":176,"upgrades":60,"stuck":0,"bvcCompromise":1,"T":174,"fill":0.9706,"ratio":1.1195,"chamferEx":0.2824,"N":34,"M":34,"id":110}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":111,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1506,"pathLen":2554.2458,"msgsPerDroneTick":19.2401,"tableEntries":34,"conflicts":634,"swaps":116,"upgrades":48,"stuck":0,"bvcCompromise":0,"T":136,"fill":0.9706,"ratio":1.0647,"chamferEx":0.3129,"N":34,"M":34,"id":111}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":112,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1416,"pathLen":2200.3392,"msgsPerDroneTick":20.2909,"tableEntries":34,"conflicts":383,"swaps":52,"upgrades":6,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1.016,"chamferEx":0.2961,"N":34,"M":34,"id":112}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":113,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1576,"pathLen":2266.7016,"msgsPerDroneTick":19.9934,"tableEntries":34,"conflicts":426,"swaps":70,"upgrades":9,"stuck":0,"bvcCompromise":0,"T":115,"fill":0.9706,"ratio":1.0134,"chamferEx":0.3248,"N":34,"M":34,"id":113}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":114,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.168,"pathLen":2231.6666,"msgsPerDroneTick":20.66,"tableEntries":34,"conflicts":532,"swaps":79,"upgrades":12,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0272,"chamferEx":0.2926,"N":34,"M":34,"id":114}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":115,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0999,"pathLen":2424.2364,"msgsPerDroneTick":19.9746,"tableEntries":34,"conflicts":644,"swaps":110,"upgrades":31,"stuck":0,"bvcCompromise":3,"T":124,"fill":0.9706,"ratio":1.0283,"chamferEx":0.3059,"N":34,"M":34,"id":115}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":116,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2049,"pathLen":2731.4128,"msgsPerDroneTick":19.2989,"tableEntries":34,"conflicts":647,"swaps":107,"upgrades":54,"stuck":0,"bvcCompromise":2,"T":166,"fill":0.9706,"ratio":1.0937,"chamferEx":0.3276,"N":34,"M":34,"id":116}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":117,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1321,"pathLen":2502.4249,"msgsPerDroneTick":20.1286,"tableEntries":34,"conflicts":620,"swaps":112,"upgrades":44,"stuck":0,"bvcCompromise":0,"T":132,"fill":0.9706,"ratio":1.0967,"chamferEx":0.326,"N":34,"M":34,"id":117}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":118,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1274,"pathLen":2598.7496,"msgsPerDroneTick":19.4863,"tableEntries":34,"conflicts":659,"swaps":128,"upgrades":47,"stuck":0,"bvcCompromise":5,"T":142,"fill":0.9706,"ratio":1.0767,"chamferEx":0.3455,"N":34,"M":34,"id":118}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"normal","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":119,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1335,"pathLen":2218.639,"msgsPerDroneTick":19.8159,"tableEntries":34,"conflicts":306,"swaps":41,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":116,"fill":0.9706,"ratio":1.0056,"chamferEx":0.2301,"N":34,"M":34,"id":119}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":120,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3015,"pathLen":2432.8274,"msgsPerDroneTick":8.7502,"tableEntries":34,"conflicts":1171,"swaps":95,"upgrades":11,"stuck":0,"bvcCompromise":1,"T":122,"fill":0.9706,"ratio":1.0421,"chamferEx":0.3678,"N":34,"M":34,"id":120}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":121,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2458,"pathLen":2681.4844,"msgsPerDroneTick":8.3562,"tableEntries":34,"conflicts":1249,"swaps":116,"upgrades":21,"stuck":0,"bvcCompromise":2,"T":145,"fill":0.9706,"ratio":1.0595,"chamferEx":0.366,"N":34,"M":34,"id":121}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":122,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2535,"pathLen":2388.4253,"msgsPerDroneTick":9.2983,"tableEntries":34,"conflicts":1100,"swaps":103,"upgrades":10,"stuck":0,"bvcCompromise":5,"T":112,"fill":0.9706,"ratio":1.0418,"chamferEx":0.4437,"N":34,"M":34,"id":122}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":123,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2776,"pathLen":2465.835,"msgsPerDroneTick":8.9746,"tableEntries":34,"conflicts":1157,"swaps":106,"upgrades":21,"stuck":0,"bvcCompromise":5,"T":116,"fill":0.9706,"ratio":1.0918,"chamferEx":0.4853,"N":34,"M":34,"id":123}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":124,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2673,"pathLen":2793.8287,"msgsPerDroneTick":8.4883,"tableEntries":34,"conflicts":1312,"swaps":132,"upgrades":42,"stuck":0,"bvcCompromise":4,"T":148,"fill":0.9706,"ratio":1.1219,"chamferEx":0.4649,"N":34,"M":34,"id":124}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":125,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3122,"pathLen":2370.1913,"msgsPerDroneTick":9.2968,"tableEntries":34,"conflicts":1148,"swaps":118,"upgrades":11,"stuck":0,"bvcCompromise":4,"T":111,"fill":0.9706,"ratio":1.0511,"chamferEx":0.4171,"N":34,"M":34,"id":125}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":126,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2741,"pathLen":2617.5585,"msgsPerDroneTick":8.5923,"tableEntries":34,"conflicts":1245,"swaps":133,"upgrades":24,"stuck":0,"bvcCompromise":5,"T":129,"fill":0.9706,"ratio":1.0854,"chamferEx":0.3506,"N":34,"M":34,"id":126}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":127,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2553,"pathLen":2397.3571,"msgsPerDroneTick":9.3047,"tableEntries":34,"conflicts":1186,"swaps":110,"upgrades":17,"stuck":0,"bvcCompromise":3,"T":108,"fill":0.9706,"ratio":1.0565,"chamferEx":0.4426,"N":34,"M":34,"id":127}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":128,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3074,"pathLen":2511.1621,"msgsPerDroneTick":8.6735,"tableEntries":34,"conflicts":1208,"swaps":115,"upgrades":24,"stuck":0,"bvcCompromise":3,"T":120,"fill":0.9706,"ratio":1.0845,"chamferEx":0.5108,"N":34,"M":34,"id":128}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":129,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2459,"pathLen":2389.0387,"msgsPerDroneTick":8.91,"tableEntries":34,"conflicts":1090,"swaps":97,"upgrades":7,"stuck":0,"bvcCompromise":6,"T":115,"fill":0.9706,"ratio":1.0518,"chamferEx":0.4137,"N":34,"M":34,"id":129}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":130,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2097,"pathLen":2452.3772,"msgsPerDroneTick":8.6949,"tableEntries":34,"conflicts":1164,"swaps":120,"upgrades":16,"stuck":0,"bvcCompromise":5,"T":120,"fill":0.9706,"ratio":1.0313,"chamferEx":0.3819,"N":34,"M":34,"id":130}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":131,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.276,"pathLen":2687.9093,"msgsPerDroneTick":8.4099,"tableEntries":34,"conflicts":1209,"swaps":117,"upgrades":34,"stuck":0,"bvcCompromise":1,"T":144,"fill":0.9706,"ratio":1.1011,"chamferEx":0.3657,"N":34,"M":34,"id":131}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":132,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3067,"pathLen":2645.3166,"msgsPerDroneTick":8.7237,"tableEntries":34,"conflicts":1296,"swaps":125,"upgrades":30,"stuck":0,"bvcCompromise":4,"T":132,"fill":0.9706,"ratio":1.0995,"chamferEx":0.4789,"N":34,"M":34,"id":132}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":133,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2566,"pathLen":2397.4045,"msgsPerDroneTick":9.362,"tableEntries":34,"conflicts":965,"swaps":73,"upgrades":6,"stuck":0,"bvcCompromise":7,"T":117,"fill":0.9706,"ratio":1.0422,"chamferEx":0.4545,"N":34,"M":34,"id":133}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":134,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3317,"pathLen":2420.7311,"msgsPerDroneTick":9.2996,"tableEntries":34,"conflicts":1165,"swaps":131,"upgrades":8,"stuck":0,"bvcCompromise":1,"T":118,"fill":0.9706,"ratio":1.0463,"chamferEx":0.4302,"N":34,"M":34,"id":134}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":135,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2581,"pathLen":2454.8435,"msgsPerDroneTick":9.0328,"tableEntries":34,"conflicts":1071,"swaps":86,"upgrades":11,"stuck":0,"bvcCompromise":3,"T":121,"fill":0.9706,"ratio":1.0391,"chamferEx":0.3993,"N":34,"M":34,"id":135}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":136,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2794,"pathLen":3017.2306,"msgsPerDroneTick":8.1845,"tableEntries":34,"conflicts":1525,"swaps":169,"upgrades":54,"stuck":0,"bvcCompromise":5,"T":158,"fill":0.9706,"ratio":1.1566,"chamferEx":0.338,"N":34,"M":34,"id":136}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":137,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1958,"pathLen":2590.4895,"msgsPerDroneTick":8.7824,"tableEntries":34,"conflicts":1203,"swaps":120,"upgrades":8,"stuck":0,"bvcCompromise":7,"T":141,"fill":0.9706,"ratio":1.0517,"chamferEx":0.4716,"N":34,"M":34,"id":137}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":138,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2866,"pathLen":2471.1237,"msgsPerDroneTick":9.1289,"tableEntries":34,"conflicts":1122,"swaps":103,"upgrades":15,"stuck":0,"bvcCompromise":5,"T":118,"fill":0.9706,"ratio":1.0808,"chamferEx":0.3565,"N":34,"M":34,"id":138}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":139,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3046,"pathLen":2496.4548,"msgsPerDroneTick":9.1255,"tableEntries":34,"conflicts":1223,"swaps":130,"upgrades":23,"stuck":0,"bvcCompromise":3,"T":116,"fill":0.9706,"ratio":1.0977,"chamferEx":0.4158,"N":34,"M":34,"id":139}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":140,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2878,"pathLen":2937.8236,"msgsPerDroneTick":7.9235,"tableEntries":34,"conflicts":1367,"swaps":151,"upgrades":40,"stuck":0,"bvcCompromise":3,"T":166,"fill":0.9706,"ratio":1.0659,"chamferEx":0.3328,"N":34,"M":34,"id":140}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":141,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2178,"pathLen":3134.6108,"msgsPerDroneTick":8.0187,"tableEntries":34,"conflicts":1492,"swaps":170,"upgrades":64,"stuck":0,"bvcCompromise":7,"T":181,"fill":0.9706,"ratio":1.0794,"chamferEx":0.3698,"N":34,"M":34,"id":141}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":142,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2374,"pathLen":2557.8202,"msgsPerDroneTick":8.5287,"tableEntries":34,"conflicts":1201,"swaps":112,"upgrades":25,"stuck":0,"bvcCompromise":4,"T":130,"fill":0.9706,"ratio":1.0984,"chamferEx":0.3548,"N":34,"M":34,"id":142}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":143,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2843,"pathLen":2369.8543,"msgsPerDroneTick":9.4807,"tableEntries":34,"conflicts":1125,"swaps":110,"upgrades":11,"stuck":0,"bvcCompromise":3,"T":110,"fill":0.9706,"ratio":1.0351,"chamferEx":0.3964,"N":34,"M":34,"id":143}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":144,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3132,"pathLen":2597.9465,"msgsPerDroneTick":8.8023,"tableEntries":34,"conflicts":1303,"swaps":140,"upgrades":31,"stuck":0,"bvcCompromise":1,"T":126,"fill":0.9706,"ratio":1.1,"chamferEx":0.3973,"N":34,"M":34,"id":144}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":145,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2507,"pathLen":2697.675,"msgsPerDroneTick":8.5792,"tableEntries":34,"conflicts":1324,"swaps":141,"upgrades":34,"stuck":0,"bvcCompromise":5,"T":136,"fill":0.9706,"ratio":1.0869,"chamferEx":0.4527,"N":34,"M":34,"id":145}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":146,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3046,"pathLen":2488.4768,"msgsPerDroneTick":9.0657,"tableEntries":34,"conflicts":1133,"swaps":121,"upgrades":22,"stuck":0,"bvcCompromise":3,"T":116,"fill":0.9706,"ratio":1.088,"chamferEx":0.4534,"N":34,"M":34,"id":146}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":147,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.337,"pathLen":2419.977,"msgsPerDroneTick":9.1727,"tableEntries":34,"conflicts":1134,"swaps":105,"upgrades":13,"stuck":0,"bvcCompromise":5,"T":117,"fill":0.9706,"ratio":1.0473,"chamferEx":0.4799,"N":34,"M":34,"id":147}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":148,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3018,"pathLen":2450.5067,"msgsPerDroneTick":9.3919,"tableEntries":34,"conflicts":1127,"swaps":102,"upgrades":11,"stuck":0,"bvcCompromise":7,"T":120,"fill":0.9706,"ratio":1.056,"chamferEx":0.4473,"N":34,"M":34,"id":148}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":149,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2736,"pathLen":2484.8908,"msgsPerDroneTick":8.7744,"tableEntries":34,"conflicts":1162,"swaps":103,"upgrades":19,"stuck":0,"bvcCompromise":3,"T":125,"fill":0.9706,"ratio":1.0336,"chamferEx":0.4308,"N":34,"M":34,"id":149}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":150,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.241,"pathLen":2428.544,"msgsPerDroneTick":9.1333,"tableEntries":34,"conflicts":1154,"swaps":96,"upgrades":17,"stuck":0,"bvcCompromise":1,"T":118,"fill":0.9706,"ratio":1.038,"chamferEx":0.3881,"N":34,"M":34,"id":150}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":151,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2424,"pathLen":2354.5686,"msgsPerDroneTick":9.1561,"tableEntries":34,"conflicts":1080,"swaps":96,"upgrades":9,"stuck":0,"bvcCompromise":6,"T":110,"fill":0.9706,"ratio":1.0499,"chamferEx":0.3304,"N":34,"M":34,"id":151}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":152,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2664,"pathLen":2481.4985,"msgsPerDroneTick":9.499,"tableEntries":34,"conflicts":1169,"swaps":96,"upgrades":14,"stuck":0,"bvcCompromise":4,"T":121,"fill":0.9706,"ratio":1.0404,"chamferEx":0.4221,"N":34,"M":34,"id":152}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":153,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1673,"pathLen":2763.0209,"msgsPerDroneTick":8.5578,"tableEntries":34,"conflicts":1284,"swaps":110,"upgrades":46,"stuck":0,"bvcCompromise":5,"T":138,"fill":0.9706,"ratio":1.0993,"chamferEx":0.4425,"N":34,"M":34,"id":153}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":154,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3096,"pathLen":2392.5551,"msgsPerDroneTick":8.9414,"tableEntries":34,"conflicts":1017,"swaps":70,"upgrades":10,"stuck":0,"bvcCompromise":1,"T":111,"fill":1,"ratio":1.0466,"chamferEx":0.3317,"N":34,"M":34,"id":154}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":155,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3058,"pathLen":2401.1245,"msgsPerDroneTick":9.4899,"tableEntries":34,"conflicts":1203,"swaps":124,"upgrades":17,"stuck":0,"bvcCompromise":5,"T":108,"fill":0.9706,"ratio":1.0681,"chamferEx":0.4361,"N":34,"M":34,"id":155}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":156,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2641,"pathLen":2376.9448,"msgsPerDroneTick":9.3924,"tableEntries":34,"conflicts":1171,"swaps":113,"upgrades":9,"stuck":0,"bvcCompromise":5,"T":111,"fill":0.9706,"ratio":1.052,"chamferEx":0.4782,"N":34,"M":34,"id":156}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":157,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2387,"pathLen":3043.886,"msgsPerDroneTick":8.0255,"tableEntries":34,"conflicts":1413,"swaps":158,"upgrades":50,"stuck":0,"bvcCompromise":2,"T":171,"fill":0.9706,"ratio":1.1467,"chamferEx":0.3264,"N":34,"M":34,"id":157}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":158,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2943,"pathLen":2479.2203,"msgsPerDroneTick":9.2665,"tableEntries":34,"conflicts":1096,"swaps":103,"upgrades":23,"stuck":0,"bvcCompromise":2,"T":113,"fill":0.9706,"ratio":1.069,"chamferEx":0.4584,"N":34,"M":34,"id":158}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":159,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.172,"pathLen":2657.6582,"msgsPerDroneTick":8.6555,"tableEntries":34,"conflicts":1367,"swaps":137,"upgrades":22,"stuck":0,"bvcCompromise":5,"T":133,"fill":0.9706,"ratio":1.1003,"chamferEx":0.4178,"N":34,"M":34,"id":159}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":160,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.27,"pathLen":2339.8652,"msgsPerDroneTick":9.2622,"tableEntries":34,"conflicts":999,"swaps":93,"upgrades":7,"stuck":0,"bvcCompromise":6,"T":105,"fill":0.9706,"ratio":1.0439,"chamferEx":0.3903,"N":34,"M":34,"id":160}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":161,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2382,"pathLen":2459.9137,"msgsPerDroneTick":8.7455,"tableEntries":34,"conflicts":1121,"swaps":94,"upgrades":14,"stuck":0,"bvcCompromise":4,"T":124,"fill":0.9706,"ratio":1.0411,"chamferEx":0.4851,"N":34,"M":34,"id":161}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":162,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2025,"pathLen":2502.2629,"msgsPerDroneTick":9.0093,"tableEntries":34,"conflicts":1199,"swaps":108,"upgrades":13,"stuck":0,"bvcCompromise":5,"T":124,"fill":0.9706,"ratio":1.0429,"chamferEx":0.4427,"N":34,"M":34,"id":162}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":163,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2344,"pathLen":2513.0486,"msgsPerDroneTick":9.2078,"tableEntries":34,"conflicts":1123,"swaps":93,"upgrades":21,"stuck":0,"bvcCompromise":2,"T":120,"fill":0.9706,"ratio":1.0977,"chamferEx":0.3476,"N":34,"M":34,"id":163}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":164,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2213,"pathLen":2864.8836,"msgsPerDroneTick":8.2703,"tableEntries":34,"conflicts":1328,"swaps":113,"upgrades":38,"stuck":0,"bvcCompromise":8,"T":159,"fill":0.9706,"ratio":1.1673,"chamferEx":0.4382,"N":34,"M":34,"id":164}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":165,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2781,"pathLen":2892.2909,"msgsPerDroneTick":8.6016,"tableEntries":34,"conflicts":1457,"swaps":183,"upgrades":46,"stuck":0,"bvcCompromise":4,"T":143,"fill":0.9706,"ratio":1.2299,"chamferEx":0.3602,"N":34,"M":34,"id":165}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":166,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3132,"pathLen":2311.9215,"msgsPerDroneTick":9.5911,"tableEntries":34,"conflicts":998,"swaps":74,"upgrades":6,"stuck":0,"bvcCompromise":3,"T":102,"fill":0.9706,"ratio":1.0387,"chamferEx":0.4422,"N":34,"M":34,"id":166}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":167,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1781,"pathLen":2605.6498,"msgsPerDroneTick":9.1925,"tableEntries":34,"conflicts":1335,"swaps":163,"upgrades":24,"stuck":0,"bvcCompromise":4,"T":134,"fill":0.9706,"ratio":1.0915,"chamferEx":0.4806,"N":34,"M":34,"id":167}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":168,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1933,"pathLen":2692.8063,"msgsPerDroneTick":8.4462,"tableEntries":34,"conflicts":1318,"swaps":134,"upgrades":32,"stuck":0,"bvcCompromise":6,"T":140,"fill":0.9706,"ratio":1.1005,"chamferEx":0.4153,"N":34,"M":34,"id":168}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":169,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3073,"pathLen":2481.1267,"msgsPerDroneTick":9.071,"tableEntries":34,"conflicts":1119,"swaps":101,"upgrades":25,"stuck":0,"bvcCompromise":4,"T":121,"fill":0.9706,"ratio":1.0758,"chamferEx":0.5252,"N":34,"M":34,"id":169}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":170,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2344,"pathLen":2424.8075,"msgsPerDroneTick":9.2426,"tableEntries":34,"conflicts":1172,"swaps":121,"upgrades":12,"stuck":0,"bvcCompromise":4,"T":112,"fill":0.9706,"ratio":1.0659,"chamferEx":0.4553,"N":34,"M":34,"id":170}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":171,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1944,"pathLen":2645.2005,"msgsPerDroneTick":8.3092,"tableEntries":34,"conflicts":1212,"swaps":96,"upgrades":22,"stuck":0,"bvcCompromise":1,"T":140,"fill":0.9706,"ratio":1.0807,"chamferEx":0.4336,"N":34,"M":34,"id":171}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":172,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1557,"pathLen":2481.3315,"msgsPerDroneTick":9.3076,"tableEntries":34,"conflicts":1193,"swaps":109,"upgrades":17,"stuck":0,"bvcCompromise":4,"T":122,"fill":0.9706,"ratio":1.0369,"chamferEx":0.4377,"N":34,"M":34,"id":172}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":173,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2421,"pathLen":2370.9607,"msgsPerDroneTick":8.7518,"tableEntries":34,"conflicts":1044,"swaps":81,"upgrades":8,"stuck":0,"bvcCompromise":7,"T":114,"fill":0.9706,"ratio":1.0298,"chamferEx":0.4258,"N":34,"M":34,"id":173}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":174,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2384,"pathLen":2444.1875,"msgsPerDroneTick":8.9703,"tableEntries":34,"conflicts":1104,"swaps":96,"upgrades":17,"stuck":0,"bvcCompromise":4,"T":116,"fill":0.9706,"ratio":1.058,"chamferEx":0.3363,"N":34,"M":34,"id":174}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":175,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2182,"pathLen":2844.4178,"msgsPerDroneTick":8.4975,"tableEntries":34,"conflicts":1417,"swaps":152,"upgrades":46,"stuck":0,"bvcCompromise":4,"T":151,"fill":0.9706,"ratio":1.1167,"chamferEx":0.3375,"N":34,"M":34,"id":175}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":176,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2644,"pathLen":2418.4007,"msgsPerDroneTick":9.336,"tableEntries":34,"conflicts":1084,"swaps":98,"upgrades":9,"stuck":0,"bvcCompromise":8,"T":118,"fill":0.9706,"ratio":1.042,"chamferEx":0.5215,"N":34,"M":34,"id":176}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":177,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3011,"pathLen":2773.1992,"msgsPerDroneTick":8.3457,"tableEntries":34,"conflicts":1383,"swaps":139,"upgrades":45,"stuck":0,"bvcCompromise":3,"T":147,"fill":0.9706,"ratio":1.0993,"chamferEx":0.423,"N":34,"M":34,"id":177}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":178,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1902,"pathLen":2479.6308,"msgsPerDroneTick":9.2561,"tableEntries":34,"conflicts":1131,"swaps":97,"upgrades":17,"stuck":0,"bvcCompromise":3,"T":120,"fill":0.9706,"ratio":1.0815,"chamferEx":0.385,"N":34,"M":34,"id":178}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"hard","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":179,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2987,"pathLen":2849.0459,"msgsPerDroneTick":8.4196,"tableEntries":34,"conflicts":1383,"swaps":172,"upgrades":50,"stuck":0,"bvcCompromise":2,"T":153,"fill":0.9706,"ratio":1.1516,"chamferEx":0.4836,"N":34,"M":34,"id":179}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":180,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.311,"pathLen":2842.4581,"msgsPerDroneTick":3.9791,"tableEntries":32.9118,"conflicts":1731,"swaps":77,"upgrades":29,"stuck":0,"bvcCompromise":9,"T":141,"fill":0.9706,"ratio":1.1487,"chamferEx":0.5923,"N":34,"M":34,"id":180}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":181,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3787,"pathLen":3028.8811,"msgsPerDroneTick":3.8488,"tableEntries":33.9118,"conflicts":1815,"swaps":64,"upgrades":35,"stuck":0,"bvcCompromise":21,"T":157,"fill":0.9706,"ratio":1.1477,"chamferEx":0.5847,"N":34,"M":34,"id":181}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":182,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3681,"pathLen":3092.4026,"msgsPerDroneTick":3.7841,"tableEntries":34,"conflicts":1698,"swaps":58,"upgrades":33,"stuck":0,"bvcCompromise":20,"T":164,"fill":0.9706,"ratio":1.1536,"chamferEx":0.5794,"N":34,"M":34,"id":182}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":183,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4023,"pathLen":3124.2096,"msgsPerDroneTick":3.8177,"tableEntries":33.9706,"conflicts":1836,"swaps":85,"upgrades":38,"stuck":0,"bvcCompromise":7,"T":166,"fill":0.9706,"ratio":1.158,"chamferEx":0.5351,"N":34,"M":34,"id":183}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":184,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2746,"pathLen":2910.0818,"msgsPerDroneTick":3.9329,"tableEntries":34,"conflicts":1716,"swaps":72,"upgrades":30,"stuck":0,"bvcCompromise":10,"T":145,"fill":0.9706,"ratio":1.1879,"chamferEx":0.6046,"N":34,"M":34,"id":184}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":185,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2457,"pathLen":3009.5874,"msgsPerDroneTick":3.9952,"tableEntries":34,"conflicts":1771,"swaps":69,"upgrades":34,"stuck":0,"bvcCompromise":15,"T":146,"fill":0.9706,"ratio":1.2738,"chamferEx":0.5397,"N":34,"M":34,"id":185}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":186,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2813,"pathLen":3327.7566,"msgsPerDroneTick":3.5531,"tableEntries":34,"conflicts":1785,"swaps":76,"upgrades":46,"stuck":0,"bvcCompromise":10,"T":180,"fill":0.9706,"ratio":1.2101,"chamferEx":0.5256,"N":34,"M":34,"id":186}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":187,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2988,"pathLen":3015.9931,"msgsPerDroneTick":3.8845,"tableEntries":34,"conflicts":1623,"swaps":62,"upgrades":33,"stuck":0,"bvcCompromise":10,"T":153,"fill":0.9706,"ratio":1.2234,"chamferEx":0.5912,"N":34,"M":34,"id":187}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":188,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3216,"pathLen":3505.416,"msgsPerDroneTick":3.4691,"tableEntries":34,"conflicts":1910,"swaps":76,"upgrades":53,"stuck":0,"bvcCompromise":27,"T":184,"fill":1,"ratio":1.3198,"chamferEx":0.4193,"N":34,"M":34,"id":188}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":189,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2606,"pathLen":3074.5376,"msgsPerDroneTick":3.7303,"tableEntries":33.9118,"conflicts":1696,"swaps":79,"upgrades":24,"stuck":0,"bvcCompromise":6,"T":166,"fill":0.9706,"ratio":1.1657,"chamferEx":0.539,"N":34,"M":34,"id":189}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":190,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3504,"pathLen":3143.0996,"msgsPerDroneTick":3.7094,"tableEntries":34,"conflicts":1854,"swaps":88,"upgrades":41,"stuck":0,"bvcCompromise":22,"T":167,"fill":0.9706,"ratio":1.1269,"chamferEx":0.5045,"N":34,"M":34,"id":190}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":191,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.419,"pathLen":3834.7236,"msgsPerDroneTick":3.4155,"tableEntries":34,"conflicts":2024,"swaps":101,"upgrades":67,"stuck":0,"bvcCompromise":10,"T":210,"fill":1,"ratio":1.2038,"chamferEx":0.3446,"N":34,"M":34,"id":191}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":192,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3719,"pathLen":3010.2343,"msgsPerDroneTick":3.7713,"tableEntries":33.7647,"conflicts":1733,"swaps":72,"upgrades":31,"stuck":0,"bvcCompromise":13,"T":157,"fill":0.9706,"ratio":1.1246,"chamferEx":0.554,"N":34,"M":34,"id":192}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":193,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3317,"pathLen":3225.5507,"msgsPerDroneTick":3.7285,"tableEntries":34,"conflicts":1853,"swaps":68,"upgrades":40,"stuck":0,"bvcCompromise":11,"T":170,"fill":0.9706,"ratio":1.4296,"chamferEx":0.5224,"N":34,"M":34,"id":193}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":194,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3878,"pathLen":3419.3905,"msgsPerDroneTick":3.6244,"tableEntries":34,"conflicts":1951,"swaps":96,"upgrades":56,"stuck":0,"bvcCompromise":12,"T":179,"fill":0.9706,"ratio":1.1124,"chamferEx":0.5274,"N":34,"M":34,"id":194}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":195,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3027,"pathLen":3159.297,"msgsPerDroneTick":3.6581,"tableEntries":32.8235,"conflicts":1766,"swaps":86,"upgrades":43,"stuck":0,"bvcCompromise":5,"T":162,"fill":0.9706,"ratio":1.1935,"chamferEx":0.5847,"N":34,"M":34,"id":195}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":196,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2893,"pathLen":3457.1405,"msgsPerDroneTick":3.4876,"tableEntries":34,"conflicts":1926,"swaps":78,"upgrades":45,"stuck":0,"bvcCompromise":11,"T":190,"fill":0.9706,"ratio":1.2144,"chamferEx":0.5371,"N":34,"M":34,"id":196}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":197,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3098,"pathLen":3035.1377,"msgsPerDroneTick":3.8182,"tableEntries":34,"conflicts":1760,"swaps":77,"upgrades":34,"stuck":0,"bvcCompromise":13,"T":155,"fill":0.9706,"ratio":1.1505,"chamferEx":0.5039,"N":34,"M":34,"id":197}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":198,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2708,"pathLen":3079.8362,"msgsPerDroneTick":3.9273,"tableEntries":34,"conflicts":1872,"swaps":83,"upgrades":40,"stuck":0,"bvcCompromise":12,"T":157,"fill":0.9706,"ratio":1.256,"chamferEx":0.5877,"N":34,"M":34,"id":198}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":199,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3926,"pathLen":3032.718,"msgsPerDroneTick":3.866,"tableEntries":32.9706,"conflicts":1853,"swaps":99,"upgrades":34,"stuck":0,"bvcCompromise":26,"T":162,"fill":0.9706,"ratio":1.1643,"chamferEx":0.6154,"N":34,"M":34,"id":199}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":200,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3651,"pathLen":3161.1487,"msgsPerDroneTick":3.8032,"tableEntries":34,"conflicts":1814,"swaps":75,"upgrades":43,"stuck":0,"bvcCompromise":24,"T":162,"fill":0.9706,"ratio":1.296,"chamferEx":0.6432,"N":34,"M":34,"id":200}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":201,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.346,"pathLen":3100.817,"msgsPerDroneTick":3.8691,"tableEntries":34,"conflicts":1901,"swaps":82,"upgrades":35,"stuck":0,"bvcCompromise":38,"T":158,"fill":0.9706,"ratio":1.2081,"chamferEx":0.5402,"N":34,"M":34,"id":201}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":202,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2755,"pathLen":3164.2204,"msgsPerDroneTick":3.7412,"tableEntries":34,"conflicts":1775,"swaps":74,"upgrades":34,"stuck":0,"bvcCompromise":27,"T":169,"fill":0.9706,"ratio":1.2036,"chamferEx":0.6018,"N":34,"M":34,"id":202}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":203,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3822,"pathLen":4469.2113,"msgsPerDroneTick":3.0183,"tableEntries":34,"conflicts":2056,"swaps":95,"upgrades":65,"stuck":0,"bvcCompromise":24,"T":299,"fill":1,"ratio":1.2678,"chamferEx":0.4553,"N":34,"M":34,"id":203}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":204,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2989,"pathLen":3114.6407,"msgsPerDroneTick":3.8204,"tableEntries":34,"conflicts":1745,"swaps":77,"upgrades":27,"stuck":0,"bvcCompromise":25,"T":162,"fill":0.9706,"ratio":1.2597,"chamferEx":0.5403,"N":34,"M":34,"id":204}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":205,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3863,"pathLen":3008.5354,"msgsPerDroneTick":3.8668,"tableEntries":32.9412,"conflicts":1864,"swaps":83,"upgrades":35,"stuck":0,"bvcCompromise":17,"T":157,"fill":0.9706,"ratio":1.2082,"chamferEx":0.6113,"N":34,"M":34,"id":205}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":206,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3844,"pathLen":2871.8412,"msgsPerDroneTick":3.7195,"tableEntries":32.8824,"conflicts":1662,"swaps":47,"upgrades":22,"stuck":0,"bvcCompromise":12,"T":149,"fill":0.9706,"ratio":1.1244,"chamferEx":0.5394,"N":34,"M":34,"id":206}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":207,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2348,"pathLen":3249.6008,"msgsPerDroneTick":3.6789,"tableEntries":34,"conflicts":1864,"swaps":89,"upgrades":40,"stuck":0,"bvcCompromise":12,"T":167,"fill":0.9706,"ratio":1.1569,"chamferEx":0.5125,"N":34,"M":34,"id":207}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":208,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2792,"pathLen":3218.0381,"msgsPerDroneTick":3.7194,"tableEntries":34,"conflicts":1827,"swaps":74,"upgrades":50,"stuck":0,"bvcCompromise":13,"T":163,"fill":0.9706,"ratio":1.2799,"chamferEx":0.5031,"N":34,"M":34,"id":208}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":209,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2427,"pathLen":3073.7377,"msgsPerDroneTick":3.8983,"tableEntries":33.8824,"conflicts":1825,"swaps":67,"upgrades":26,"stuck":0,"bvcCompromise":19,"T":160,"fill":0.9706,"ratio":1.2597,"chamferEx":0.5658,"N":34,"M":34,"id":209}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":210,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.335,"pathLen":3382.8455,"msgsPerDroneTick":3.5372,"tableEntries":34,"conflicts":1845,"swaps":66,"upgrades":53,"stuck":0,"bvcCompromise":13,"T":185,"fill":0.9706,"ratio":1.2364,"chamferEx":0.5722,"N":34,"M":34,"id":210}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":211,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3217,"pathLen":3269.1374,"msgsPerDroneTick":3.5731,"tableEntries":33.9706,"conflicts":1828,"swaps":69,"upgrades":28,"stuck":0,"bvcCompromise":14,"T":185,"fill":0.9706,"ratio":1.1973,"chamferEx":0.4587,"N":34,"M":34,"id":211}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":212,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.255,"pathLen":3268.1477,"msgsPerDroneTick":3.7209,"tableEntries":34,"conflicts":1981,"swaps":88,"upgrades":52,"stuck":0,"bvcCompromise":15,"T":176,"fill":0.9706,"ratio":1.279,"chamferEx":0.5263,"N":34,"M":34,"id":212}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":213,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4197,"pathLen":2891.4338,"msgsPerDroneTick":3.8708,"tableEntries":34,"conflicts":1688,"swaps":90,"upgrades":34,"stuck":0,"bvcCompromise":12,"T":142,"fill":0.9706,"ratio":1.155,"chamferEx":0.5297,"N":34,"M":34,"id":213}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":214,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3386,"pathLen":3352.7765,"msgsPerDroneTick":3.6571,"tableEntries":34,"conflicts":1819,"swaps":87,"upgrades":44,"stuck":0,"bvcCompromise":14,"T":181,"fill":0.9706,"ratio":1.11,"chamferEx":0.4848,"N":34,"M":34,"id":214}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":215,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3185,"pathLen":3391.1699,"msgsPerDroneTick":3.5833,"tableEntries":34,"conflicts":1909,"swaps":78,"upgrades":41,"stuck":0,"bvcCompromise":13,"T":179,"fill":0.9706,"ratio":1.2243,"chamferEx":0.5039,"N":34,"M":34,"id":215}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":216,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2763,"pathLen":2955.2893,"msgsPerDroneTick":3.8964,"tableEntries":33.9118,"conflicts":1725,"swaps":87,"upgrades":25,"stuck":0,"bvcCompromise":17,"T":147,"fill":0.9706,"ratio":1.2122,"chamferEx":0.4978,"N":34,"M":34,"id":216}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":217,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3305,"pathLen":3236.7372,"msgsPerDroneTick":3.6932,"tableEntries":34,"conflicts":1891,"swaps":90,"upgrades":38,"stuck":0,"bvcCompromise":17,"T":165,"fill":0.9706,"ratio":1.2841,"chamferEx":0.5626,"N":34,"M":34,"id":217}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":218,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3414,"pathLen":2915.6279,"msgsPerDroneTick":4.015,"tableEntries":34,"conflicts":1767,"swaps":66,"upgrades":23,"stuck":0,"bvcCompromise":38,"T":145,"fill":0.9706,"ratio":1.1755,"chamferEx":0.5919,"N":34,"M":34,"id":218}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":219,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3459,"pathLen":3104.3944,"msgsPerDroneTick":3.7989,"tableEntries":33.9706,"conflicts":1774,"swaps":79,"upgrades":38,"stuck":0,"bvcCompromise":13,"T":161,"fill":0.9706,"ratio":1.2759,"chamferEx":0.5445,"N":34,"M":34,"id":219}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":220,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.32,"pathLen":2979.1408,"msgsPerDroneTick":4.0636,"tableEntries":32.9706,"conflicts":1825,"swaps":95,"upgrades":31,"stuck":0,"bvcCompromise":12,"T":153,"fill":0.9706,"ratio":1.1722,"chamferEx":0.5168,"N":34,"M":34,"id":220}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":221,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2732,"pathLen":2920.308,"msgsPerDroneTick":3.952,"tableEntries":34,"conflicts":1753,"swaps":83,"upgrades":31,"stuck":0,"bvcCompromise":10,"T":144,"fill":0.9706,"ratio":1.132,"chamferEx":0.5352,"N":34,"M":34,"id":221}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":222,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3612,"pathLen":2954.2596,"msgsPerDroneTick":3.9404,"tableEntries":32.8824,"conflicts":1769,"swaps":69,"upgrades":31,"stuck":0,"bvcCompromise":19,"T":149,"fill":0.9706,"ratio":1.16,"chamferEx":0.5307,"N":34,"M":34,"id":222}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":223,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2302,"pathLen":2875.5864,"msgsPerDroneTick":3.8438,"tableEntries":33.8824,"conflicts":1610,"swaps":67,"upgrades":24,"stuck":0,"bvcCompromise":16,"T":144,"fill":0.9706,"ratio":1.2249,"chamferEx":0.5742,"N":34,"M":34,"id":223}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":224,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1889,"pathLen":3230.0803,"msgsPerDroneTick":3.6323,"tableEntries":33.8235,"conflicts":1808,"swaps":87,"upgrades":27,"stuck":0,"bvcCompromise":11,"T":187,"fill":0.9706,"ratio":1.1581,"chamferEx":0.4791,"N":34,"M":34,"id":224}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":225,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2423,"pathLen":2923.7334,"msgsPerDroneTick":3.895,"tableEntries":32.9412,"conflicts":1678,"swaps":79,"upgrades":21,"stuck":0,"bvcCompromise":12,"T":151,"fill":0.9706,"ratio":1.1431,"chamferEx":0.5729,"N":34,"M":34,"id":225}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":226,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.349,"pathLen":3179.277,"msgsPerDroneTick":3.8224,"tableEntries":34,"conflicts":1850,"swaps":90,"upgrades":37,"stuck":0,"bvcCompromise":16,"T":163,"fill":0.9706,"ratio":1.2249,"chamferEx":0.5069,"N":34,"M":34,"id":226}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":227,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3418,"pathLen":3006.5363,"msgsPerDroneTick":3.864,"tableEntries":33.9706,"conflicts":1714,"swaps":88,"upgrades":29,"stuck":0,"bvcCompromise":13,"T":149,"fill":0.9706,"ratio":1.306,"chamferEx":0.5606,"N":34,"M":34,"id":227}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":228,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4098,"pathLen":2948.5351,"msgsPerDroneTick":3.9331,"tableEntries":34,"conflicts":1764,"swaps":71,"upgrades":28,"stuck":0,"bvcCompromise":18,"T":150,"fill":0.9706,"ratio":1.1246,"chamferEx":0.5774,"N":34,"M":34,"id":228}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":229,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4067,"pathLen":3105.4191,"msgsPerDroneTick":3.736,"tableEntries":34,"conflicts":1748,"swaps":78,"upgrades":30,"stuck":0,"bvcCompromise":17,"T":162,"fill":0.9706,"ratio":1.1335,"chamferEx":0.5524,"N":34,"M":34,"id":229}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":230,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3428,"pathLen":3112.3243,"msgsPerDroneTick":3.8497,"tableEntries":34,"conflicts":1850,"swaps":83,"upgrades":41,"stuck":0,"bvcCompromise":7,"T":163,"fill":0.9706,"ratio":1.1668,"chamferEx":0.5628,"N":34,"M":34,"id":230}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":231,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3494,"pathLen":3091.3404,"msgsPerDroneTick":3.6824,"tableEntries":33.0588,"conflicts":1778,"swaps":69,"upgrades":31,"stuck":0,"bvcCompromise":34,"T":163,"fill":0.9706,"ratio":1.2004,"chamferEx":0.5361,"N":34,"M":34,"id":231}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":232,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.265,"pathLen":3133.9088,"msgsPerDroneTick":3.7401,"tableEntries":34,"conflicts":1789,"swaps":89,"upgrades":43,"stuck":0,"bvcCompromise":18,"T":158,"fill":0.9706,"ratio":1.2841,"chamferEx":0.4587,"N":34,"M":34,"id":232}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":233,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3411,"pathLen":2836.2541,"msgsPerDroneTick":4.0819,"tableEntries":32.8824,"conflicts":1791,"swaps":84,"upgrades":27,"stuck":0,"bvcCompromise":21,"T":143,"fill":0.9706,"ratio":1.1034,"chamferEx":0.5039,"N":34,"M":34,"id":233}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":234,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3964,"pathLen":2874.1763,"msgsPerDroneTick":3.9788,"tableEntries":32.9412,"conflicts":1773,"swaps":62,"upgrades":27,"stuck":0,"bvcCompromise":18,"T":144,"fill":0.9706,"ratio":1.1591,"chamferEx":0.5347,"N":34,"M":34,"id":234}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":235,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3996,"pathLen":2973.9491,"msgsPerDroneTick":3.8762,"tableEntries":34,"conflicts":1668,"swaps":76,"upgrades":33,"stuck":0,"bvcCompromise":11,"T":147,"fill":0.9706,"ratio":1.2035,"chamferEx":0.5488,"N":34,"M":34,"id":235}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":236,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3522,"pathLen":3040.6725,"msgsPerDroneTick":3.9076,"tableEntries":34,"conflicts":1820,"swaps":76,"upgrades":35,"stuck":0,"bvcCompromise":15,"T":155,"fill":0.9706,"ratio":1.1919,"chamferEx":0.5346,"N":34,"M":34,"id":236}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":237,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2828,"pathLen":3141.195,"msgsPerDroneTick":3.7206,"tableEntries":32.9706,"conflicts":1874,"swaps":79,"upgrades":31,"stuck":0,"bvcCompromise":11,"T":172,"fill":0.9706,"ratio":1.1971,"chamferEx":0.5353,"N":34,"M":34,"id":237}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":238,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4021,"pathLen":2833.7112,"msgsPerDroneTick":4.0252,"tableEntries":32.8529,"conflicts":1715,"swaps":69,"upgrades":22,"stuck":0,"bvcCompromise":17,"T":145,"fill":0.9706,"ratio":1.1293,"chamferEx":0.5393,"N":34,"M":34,"id":238}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"star","preset":"brutal","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":239,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.296,"pathLen":2925.1966,"msgsPerDroneTick":4.0266,"tableEntries":34,"conflicts":1814,"swaps":72,"upgrades":33,"stuck":0,"bvcCompromise":16,"T":145,"fill":0.9706,"ratio":1.1412,"chamferEx":0.569,"N":34,"M":34,"id":239}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":240,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0511,"pathLen":3054.3947,"msgsPerDroneTick":22.4862,"tableEntries":34,"conflicts":1067,"swaps":227,"upgrades":82,"stuck":0,"bvcCompromise":4,"T":185,"fill":0.9706,"ratio":1.067,"chamferEx":0.2466,"N":34,"M":34,"id":240}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":241,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0598,"pathLen":3045.4028,"msgsPerDroneTick":22.3228,"tableEntries":34,"conflicts":991,"swaps":228,"upgrades":104,"stuck":0,"bvcCompromise":3,"T":170,"fill":0.9706,"ratio":1.0823,"chamferEx":0.3926,"N":34,"M":34,"id":241}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":242,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0425,"pathLen":3143.7172,"msgsPerDroneTick":22.101,"tableEntries":34,"conflicts":1027,"swaps":235,"upgrades":110,"stuck":0,"bvcCompromise":1,"T":166,"fill":0.9706,"ratio":1.0991,"chamferEx":0.233,"N":34,"M":34,"id":242}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":243,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0703,"pathLen":2931.0109,"msgsPerDroneTick":22.6533,"tableEntries":34,"conflicts":934,"swaps":203,"upgrades":75,"stuck":0,"bvcCompromise":1,"T":171,"fill":0.9706,"ratio":1.066,"chamferEx":0.3001,"N":34,"M":34,"id":243}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":244,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0888,"pathLen":2226.5611,"msgsPerDroneTick":24.801,"tableEntries":34,"conflicts":212,"swaps":35,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0063,"chamferEx":0.2622,"N":34,"M":34,"id":244}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":245,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0489,"pathLen":2752.0957,"msgsPerDroneTick":21.9264,"tableEntries":34,"conflicts":763,"swaps":173,"upgrades":58,"stuck":0,"bvcCompromise":2,"T":159,"fill":0.9706,"ratio":1.0591,"chamferEx":0.1356,"N":34,"M":34,"id":245}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":246,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0826,"pathLen":2574.5533,"msgsPerDroneTick":23.7124,"tableEntries":34,"conflicts":617,"swaps":130,"upgrades":42,"stuck":0,"bvcCompromise":0,"T":136,"fill":0.9706,"ratio":1.0573,"chamferEx":0.3431,"N":34,"M":34,"id":246}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":247,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0741,"pathLen":3003.5352,"msgsPerDroneTick":22.6003,"tableEntries":34,"conflicts":987,"swaps":211,"upgrades":57,"stuck":0,"bvcCompromise":1,"T":175,"fill":0.9706,"ratio":1.152,"chamferEx":0.2948,"N":34,"M":34,"id":247}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":248,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0607,"pathLen":2748.5023,"msgsPerDroneTick":23.4571,"tableEntries":34,"conflicts":844,"swaps":184,"upgrades":73,"stuck":0,"bvcCompromise":1,"T":140,"fill":0.9706,"ratio":1.0389,"chamferEx":0.3575,"N":34,"M":34,"id":248}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":249,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0393,"pathLen":2570.478,"msgsPerDroneTick":23.6204,"tableEntries":34,"conflicts":600,"swaps":142,"upgrades":55,"stuck":0,"bvcCompromise":2,"T":126,"fill":0.9706,"ratio":1.1267,"chamferEx":0.2688,"N":34,"M":34,"id":249}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":250,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0718,"pathLen":2525.8651,"msgsPerDroneTick":23.428,"tableEntries":34,"conflicts":672,"swaps":149,"upgrades":38,"stuck":0,"bvcCompromise":2,"T":134,"fill":0.9706,"ratio":1.047,"chamferEx":0.1797,"N":34,"M":34,"id":250}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":251,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0632,"pathLen":2902.924,"msgsPerDroneTick":22.8906,"tableEntries":34,"conflicts":908,"swaps":208,"upgrades":69,"stuck":0,"bvcCompromise":3,"T":178,"fill":0.9706,"ratio":1.0757,"chamferEx":0.2854,"N":34,"M":34,"id":251}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":252,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0907,"pathLen":3101.4989,"msgsPerDroneTick":23.1558,"tableEntries":34,"conflicts":994,"swaps":226,"upgrades":88,"stuck":0,"bvcCompromise":1,"T":168,"fill":0.9706,"ratio":1.1032,"chamferEx":0.3819,"N":34,"M":34,"id":252}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":253,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.067,"pathLen":2235.8185,"msgsPerDroneTick":24.8251,"tableEntries":34,"conflicts":313,"swaps":67,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0049,"chamferEx":0.2962,"N":34,"M":34,"id":253}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":254,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0433,"pathLen":3093.0213,"msgsPerDroneTick":22.2003,"tableEntries":34,"conflicts":938,"swaps":204,"upgrades":85,"stuck":0,"bvcCompromise":0,"T":185,"fill":0.9706,"ratio":1.1374,"chamferEx":0.2784,"N":34,"M":34,"id":254}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":255,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0736,"pathLen":2902.5812,"msgsPerDroneTick":21.8663,"tableEntries":34,"conflicts":788,"swaps":186,"upgrades":73,"stuck":0,"bvcCompromise":1,"T":187,"fill":0.9706,"ratio":1.122,"chamferEx":0.2749,"N":34,"M":34,"id":255}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":256,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0779,"pathLen":2234.238,"msgsPerDroneTick":25.1261,"tableEntries":34,"conflicts":276,"swaps":49,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":105,"fill":0.9706,"ratio":1.0031,"chamferEx":0.1793,"N":34,"M":34,"id":256}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":257,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0683,"pathLen":2649.3735,"msgsPerDroneTick":23.3538,"tableEntries":34,"conflicts":705,"swaps":143,"upgrades":48,"stuck":0,"bvcCompromise":1,"T":143,"fill":0.9706,"ratio":1.0744,"chamferEx":0.4275,"N":34,"M":34,"id":257}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":258,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0565,"pathLen":2889.9717,"msgsPerDroneTick":22.6275,"tableEntries":34,"conflicts":913,"swaps":212,"upgrades":76,"stuck":0,"bvcCompromise":0,"T":165,"fill":0.9706,"ratio":1.0827,"chamferEx":0.3287,"N":34,"M":34,"id":258}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":259,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0381,"pathLen":2880.8585,"msgsPerDroneTick":22.3723,"tableEntries":34,"conflicts":906,"swaps":195,"upgrades":87,"stuck":0,"bvcCompromise":1,"T":167,"fill":0.9706,"ratio":1.0809,"chamferEx":0.1795,"N":34,"M":34,"id":259}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":260,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1099,"pathLen":2531.1845,"msgsPerDroneTick":23.3911,"tableEntries":34,"conflicts":580,"swaps":127,"upgrades":33,"stuck":0,"bvcCompromise":1,"T":128,"fill":0.9706,"ratio":1.0651,"chamferEx":0.2296,"N":34,"M":34,"id":260}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":261,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0579,"pathLen":2738.5741,"msgsPerDroneTick":22.8785,"tableEntries":34,"conflicts":828,"swaps":186,"upgrades":57,"stuck":0,"bvcCompromise":1,"T":138,"fill":0.9706,"ratio":1.0648,"chamferEx":0.3422,"N":34,"M":34,"id":261}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":262,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0748,"pathLen":2222.2888,"msgsPerDroneTick":24.6136,"tableEntries":34,"conflicts":378,"swaps":68,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0043,"chamferEx":0.3338,"N":34,"M":34,"id":262}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":263,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0577,"pathLen":2774.4364,"msgsPerDroneTick":23.1251,"tableEntries":34,"conflicts":869,"swaps":200,"upgrades":70,"stuck":0,"bvcCompromise":2,"T":150,"fill":0.9706,"ratio":1.1383,"chamferEx":0.3291,"N":34,"M":34,"id":263}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":264,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.081,"pathLen":2537.2026,"msgsPerDroneTick":24.0319,"tableEntries":34,"conflicts":660,"swaps":133,"upgrades":29,"stuck":0,"bvcCompromise":1,"T":120,"fill":0.9706,"ratio":1.1141,"chamferEx":0.32,"N":34,"M":34,"id":264}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":265,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0828,"pathLen":2235.3754,"msgsPerDroneTick":24.0112,"tableEntries":34,"conflicts":280,"swaps":41,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0054,"chamferEx":0.3174,"N":34,"M":34,"id":265}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":266,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0959,"pathLen":2604.5144,"msgsPerDroneTick":22.407,"tableEntries":34,"conflicts":615,"swaps":120,"upgrades":30,"stuck":0,"bvcCompromise":1,"T":160,"fill":0.9706,"ratio":1.0306,"chamferEx":0.2052,"N":34,"M":34,"id":266}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":267,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0979,"pathLen":2243.7643,"msgsPerDroneTick":24.4266,"tableEntries":34,"conflicts":260,"swaps":48,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0087,"chamferEx":0.2133,"N":34,"M":34,"id":267}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":268,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0656,"pathLen":2476.6847,"msgsPerDroneTick":22.7249,"tableEntries":34,"conflicts":521,"swaps":94,"upgrades":28,"stuck":0,"bvcCompromise":2,"T":136,"fill":0.9706,"ratio":1.0368,"chamferEx":0.2548,"N":34,"M":34,"id":268}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":269,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0721,"pathLen":2738.5883,"msgsPerDroneTick":23.1032,"tableEntries":34,"conflicts":814,"swaps":165,"upgrades":43,"stuck":0,"bvcCompromise":1,"T":151,"fill":0.9706,"ratio":1.0902,"chamferEx":0.2633,"N":34,"M":34,"id":269}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":270,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0884,"pathLen":2471.9123,"msgsPerDroneTick":23.6353,"tableEntries":34,"conflicts":574,"swaps":103,"upgrades":33,"stuck":0,"bvcCompromise":1,"T":125,"fill":0.9706,"ratio":1.0435,"chamferEx":0.3671,"N":34,"M":34,"id":270}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":271,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0977,"pathLen":2986.1588,"msgsPerDroneTick":23.3599,"tableEntries":34,"conflicts":1000,"swaps":204,"upgrades":52,"stuck":1,"bvcCompromise":0,"T":160,"fill":0.9706,"ratio":1.0799,"chamferEx":0.3638,"N":34,"M":34,"id":271}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":272,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0461,"pathLen":2489.2062,"msgsPerDroneTick":24.4811,"tableEntries":34,"conflicts":736,"swaps":152,"upgrades":25,"stuck":0,"bvcCompromise":3,"T":118,"fill":0.9706,"ratio":1.0903,"chamferEx":0.3024,"N":34,"M":34,"id":272}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":273,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0457,"pathLen":2757.9852,"msgsPerDroneTick":22.912,"tableEntries":34,"conflicts":789,"swaps":172,"upgrades":71,"stuck":0,"bvcCompromise":1,"T":151,"fill":0.9706,"ratio":1.0865,"chamferEx":0.3823,"N":34,"M":34,"id":273}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":274,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0577,"pathLen":2821.5242,"msgsPerDroneTick":22.1033,"tableEntries":34,"conflicts":839,"swaps":189,"upgrades":72,"stuck":0,"bvcCompromise":1,"T":152,"fill":0.9706,"ratio":1.0345,"chamferEx":0.321,"N":34,"M":34,"id":274}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":275,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.054,"pathLen":2698.8114,"msgsPerDroneTick":23.1624,"tableEntries":34,"conflicts":748,"swaps":167,"upgrades":47,"stuck":0,"bvcCompromise":1,"T":142,"fill":0.9706,"ratio":1.0688,"chamferEx":0.3135,"N":34,"M":34,"id":275}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":276,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0778,"pathLen":2493.2521,"msgsPerDroneTick":23.6018,"tableEntries":34,"conflicts":558,"swaps":114,"upgrades":36,"stuck":0,"bvcCompromise":1,"T":126,"fill":0.9706,"ratio":1.0613,"chamferEx":0.2934,"N":34,"M":34,"id":276}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":277,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0989,"pathLen":2904.0613,"msgsPerDroneTick":24.3418,"tableEntries":34,"conflicts":1022,"swaps":215,"upgrades":54,"stuck":0,"bvcCompromise":1,"T":143,"fill":0.9706,"ratio":1.194,"chamferEx":0.336,"N":34,"M":34,"id":277}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":278,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0623,"pathLen":2617.0776,"msgsPerDroneTick":24.0777,"tableEntries":34,"conflicts":755,"swaps":170,"upgrades":34,"stuck":0,"bvcCompromise":1,"T":128,"fill":0.9706,"ratio":1.064,"chamferEx":0.3038,"N":34,"M":34,"id":278}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":279,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.055,"pathLen":3084.0952,"msgsPerDroneTick":23.532,"tableEntries":34,"conflicts":1233,"swaps":252,"upgrades":81,"stuck":0,"bvcCompromise":1,"T":158,"fill":0.9706,"ratio":1.1151,"chamferEx":0.3293,"N":34,"M":34,"id":279}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":280,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0613,"pathLen":3233.6638,"msgsPerDroneTick":21.9473,"tableEntries":34,"conflicts":1013,"swaps":213,"upgrades":92,"stuck":0,"bvcCompromise":0,"T":203,"fill":0.9706,"ratio":1.0623,"chamferEx":0.3153,"N":34,"M":34,"id":280}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":281,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0693,"pathLen":2721.8545,"msgsPerDroneTick":22.9369,"tableEntries":34,"conflicts":660,"swaps":159,"upgrades":74,"stuck":0,"bvcCompromise":0,"T":137,"fill":0.9706,"ratio":1.0657,"chamferEx":0.3725,"N":34,"M":34,"id":281}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":282,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.062,"pathLen":2577.2539,"msgsPerDroneTick":22.8794,"tableEntries":34,"conflicts":664,"swaps":131,"upgrades":37,"stuck":0,"bvcCompromise":1,"T":141,"fill":0.9706,"ratio":1.0396,"chamferEx":0.2692,"N":34,"M":34,"id":282}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":283,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0484,"pathLen":2626.683,"msgsPerDroneTick":23.6426,"tableEntries":34,"conflicts":683,"swaps":146,"upgrades":59,"stuck":0,"bvcCompromise":1,"T":133,"fill":0.9706,"ratio":1.0991,"chamferEx":0.3392,"N":34,"M":34,"id":283}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":284,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1031,"pathLen":2223.9324,"msgsPerDroneTick":24.8235,"tableEntries":34,"conflicts":253,"swaps":47,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1.0048,"chamferEx":0.2701,"N":34,"M":34,"id":284}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":285,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0478,"pathLen":2719.0607,"msgsPerDroneTick":23.3763,"tableEntries":34,"conflicts":675,"swaps":147,"upgrades":56,"stuck":0,"bvcCompromise":1,"T":136,"fill":0.9706,"ratio":1.0963,"chamferEx":0.2875,"N":34,"M":34,"id":285}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":286,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0599,"pathLen":2999.9317,"msgsPerDroneTick":23.1765,"tableEntries":34,"conflicts":1030,"swaps":219,"upgrades":72,"stuck":0,"bvcCompromise":0,"T":155,"fill":0.9706,"ratio":1.1424,"chamferEx":0.297,"N":34,"M":34,"id":286}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":287,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0785,"pathLen":2493.7056,"msgsPerDroneTick":23.7446,"tableEntries":34,"conflicts":638,"swaps":142,"upgrades":40,"stuck":0,"bvcCompromise":1,"T":120,"fill":0.9706,"ratio":1.0719,"chamferEx":0.3294,"N":34,"M":34,"id":287}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":288,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0653,"pathLen":2467.6848,"msgsPerDroneTick":24.19,"tableEntries":34,"conflicts":572,"swaps":117,"upgrades":16,"stuck":0,"bvcCompromise":1,"T":122,"fill":0.9706,"ratio":1.0458,"chamferEx":0.2962,"N":34,"M":34,"id":288}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":289,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0845,"pathLen":2681.5363,"msgsPerDroneTick":23.2205,"tableEntries":34,"conflicts":765,"swaps":151,"upgrades":43,"stuck":0,"bvcCompromise":1,"T":147,"fill":0.9706,"ratio":1.0579,"chamferEx":0.1809,"N":34,"M":34,"id":289}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":290,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0549,"pathLen":2547.2794,"msgsPerDroneTick":23.3585,"tableEntries":34,"conflicts":597,"swaps":146,"upgrades":44,"stuck":0,"bvcCompromise":0,"T":126,"fill":0.9706,"ratio":1.0676,"chamferEx":0.3048,"N":34,"M":34,"id":290}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":291,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0918,"pathLen":2691.2248,"msgsPerDroneTick":23.0242,"tableEntries":34,"conflicts":848,"swaps":175,"upgrades":44,"stuck":0,"bvcCompromise":2,"T":146,"fill":0.9706,"ratio":1.0515,"chamferEx":0.3139,"N":34,"M":34,"id":291}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":292,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1068,"pathLen":2216.8603,"msgsPerDroneTick":25.0784,"tableEntries":34,"conflicts":234,"swaps":34,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":102,"fill":0.9706,"ratio":1.0041,"chamferEx":0.3209,"N":34,"M":34,"id":292}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":293,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0466,"pathLen":2866.4225,"msgsPerDroneTick":22.2447,"tableEntries":34,"conflicts":855,"swaps":200,"upgrades":62,"stuck":0,"bvcCompromise":0,"T":169,"fill":0.9706,"ratio":1.0889,"chamferEx":0.3903,"N":34,"M":34,"id":293}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":294,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0791,"pathLen":3173.1424,"msgsPerDroneTick":22.2292,"tableEntries":34,"conflicts":1025,"swaps":232,"upgrades":100,"stuck":0,"bvcCompromise":3,"T":194,"fill":1,"ratio":1.1287,"chamferEx":0.1891,"N":34,"M":34,"id":294}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":295,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.098,"pathLen":2608.9819,"msgsPerDroneTick":23.1116,"tableEntries":34,"conflicts":583,"swaps":125,"upgrades":41,"stuck":0,"bvcCompromise":0,"T":137,"fill":0.9706,"ratio":1.0714,"chamferEx":0.2904,"N":34,"M":34,"id":295}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":296,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0563,"pathLen":2860.2992,"msgsPerDroneTick":22.6453,"tableEntries":34,"conflicts":951,"swaps":186,"upgrades":52,"stuck":0,"bvcCompromise":2,"T":172,"fill":0.9706,"ratio":1.1147,"chamferEx":0.3262,"N":34,"M":34,"id":296}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":297,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1051,"pathLen":2583.8186,"msgsPerDroneTick":23.7045,"tableEntries":34,"conflicts":683,"swaps":154,"upgrades":44,"stuck":0,"bvcCompromise":1,"T":125,"fill":0.9706,"ratio":1.0809,"chamferEx":0.2816,"N":34,"M":34,"id":297}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":298,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0809,"pathLen":2722.5898,"msgsPerDroneTick":24.2583,"tableEntries":34,"conflicts":938,"swaps":190,"upgrades":55,"stuck":0,"bvcCompromise":0,"T":143,"fill":0.9706,"ratio":1.0923,"chamferEx":0.3469,"N":34,"M":34,"id":298}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"easy","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":299,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0658,"pathLen":2780.9221,"msgsPerDroneTick":22.2619,"tableEntries":34,"conflicts":828,"swaps":171,"upgrades":73,"stuck":0,"bvcCompromise":0,"T":159,"fill":0.9706,"ratio":1.1431,"chamferEx":0.2808,"N":34,"M":34,"id":299}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":300,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1185,"pathLen":2903.5648,"msgsPerDroneTick":15.692,"tableEntries":34,"conflicts":786,"swaps":166,"upgrades":54,"stuck":0,"bvcCompromise":1,"T":165,"fill":0.9706,"ratio":1.0816,"chamferEx":0.2939,"N":34,"M":34,"id":300}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":301,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1746,"pathLen":2824.4254,"msgsPerDroneTick":16.4448,"tableEntries":34,"conflicts":771,"swaps":149,"upgrades":44,"stuck":0,"bvcCompromise":2,"T":155,"fill":0.9706,"ratio":1.0627,"chamferEx":0.439,"N":34,"M":34,"id":301}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":302,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1696,"pathLen":3269.9991,"msgsPerDroneTick":15.4316,"tableEntries":34,"conflicts":1066,"swaps":220,"upgrades":93,"stuck":0,"bvcCompromise":1,"T":203,"fill":0.9706,"ratio":1.0827,"chamferEx":0.3552,"N":34,"M":34,"id":302}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":303,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1581,"pathLen":2817.7488,"msgsPerDroneTick":16.3674,"tableEntries":34,"conflicts":760,"swaps":143,"upgrades":42,"stuck":0,"bvcCompromise":2,"T":157,"fill":0.9706,"ratio":1.0697,"chamferEx":0.2609,"N":34,"M":34,"id":303}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":304,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0912,"pathLen":3357.0894,"msgsPerDroneTick":15.2424,"tableEntries":34,"conflicts":1008,"swaps":229,"upgrades":120,"stuck":0,"bvcCompromise":2,"T":199,"fill":0.9706,"ratio":1.0926,"chamferEx":0.3422,"N":34,"M":34,"id":304}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":305,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1389,"pathLen":2269.4463,"msgsPerDroneTick":19.4524,"tableEntries":34,"conflicts":348,"swaps":57,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":97,"fill":1,"ratio":1.0051,"chamferEx":0.2439,"N":34,"M":34,"id":305}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":306,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0859,"pathLen":2638.5836,"msgsPerDroneTick":16.2724,"tableEntries":34,"conflicts":589,"swaps":108,"upgrades":40,"stuck":0,"bvcCompromise":2,"T":149,"fill":0.9706,"ratio":1.0403,"chamferEx":0.3352,"N":34,"M":34,"id":306}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":307,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.09,"pathLen":2724.4589,"msgsPerDroneTick":17.9507,"tableEntries":34,"conflicts":885,"swaps":184,"upgrades":24,"stuck":0,"bvcCompromise":1,"T":139,"fill":0.9706,"ratio":1.0825,"chamferEx":0.3505,"N":34,"M":34,"id":307}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":308,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1564,"pathLen":2887.7353,"msgsPerDroneTick":16.4254,"tableEntries":34,"conflicts":846,"swaps":179,"upgrades":62,"stuck":0,"bvcCompromise":1,"T":158,"fill":0.9706,"ratio":1.1037,"chamferEx":0.2326,"N":34,"M":34,"id":308}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":309,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1553,"pathLen":2446.3356,"msgsPerDroneTick":18.094,"tableEntries":34,"conflicts":546,"swaps":106,"upgrades":20,"stuck":0,"bvcCompromise":0,"T":112,"fill":0.9706,"ratio":1.0257,"chamferEx":0.3394,"N":34,"M":34,"id":309}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":310,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1592,"pathLen":2283.6653,"msgsPerDroneTick":18.3577,"tableEntries":34,"conflicts":282,"swaps":51,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":105,"fill":1,"ratio":1.0041,"chamferEx":0.2018,"N":34,"M":34,"id":310}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":311,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1102,"pathLen":2946.183,"msgsPerDroneTick":15.5056,"tableEntries":34,"conflicts":678,"swaps":141,"upgrades":64,"stuck":0,"bvcCompromise":1,"T":183,"fill":0.9706,"ratio":1.0588,"chamferEx":0.359,"N":34,"M":34,"id":311}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":312,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1216,"pathLen":2718.6995,"msgsPerDroneTick":16.5828,"tableEntries":34,"conflicts":706,"swaps":143,"upgrades":40,"stuck":0,"bvcCompromise":1,"T":146,"fill":0.9706,"ratio":1.0801,"chamferEx":0.3546,"N":34,"M":34,"id":312}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":313,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1009,"pathLen":3037.4291,"msgsPerDroneTick":16.3932,"tableEntries":34,"conflicts":895,"swaps":208,"upgrades":72,"stuck":0,"bvcCompromise":0,"T":163,"fill":0.9706,"ratio":1.1546,"chamferEx":0.4256,"N":34,"M":34,"id":313}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":314,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2,"pathLen":2765.9467,"msgsPerDroneTick":16.4452,"tableEntries":34,"conflicts":616,"swaps":128,"upgrades":52,"stuck":0,"bvcCompromise":2,"T":152,"fill":0.9706,"ratio":1.053,"chamferEx":0.3189,"N":34,"M":34,"id":314}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":315,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1365,"pathLen":3275.4807,"msgsPerDroneTick":15.1249,"tableEntries":34,"conflicts":1073,"swaps":234,"upgrades":116,"stuck":0,"bvcCompromise":0,"T":206,"fill":0.9706,"ratio":1.0899,"chamferEx":0.419,"N":34,"M":34,"id":315}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":316,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1497,"pathLen":3054.8762,"msgsPerDroneTick":15.8285,"tableEntries":34,"conflicts":866,"swaps":176,"upgrades":78,"stuck":0,"bvcCompromise":1,"T":173,"fill":0.9706,"ratio":1.091,"chamferEx":0.3486,"N":34,"M":34,"id":316}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":317,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0764,"pathLen":2346.5106,"msgsPerDroneTick":18.3507,"tableEntries":34,"conflicts":481,"swaps":80,"upgrades":9,"stuck":0,"bvcCompromise":1,"T":106,"fill":0.9706,"ratio":1.0284,"chamferEx":0.3871,"N":34,"M":34,"id":317}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":318,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0896,"pathLen":2525.6145,"msgsPerDroneTick":16.701,"tableEntries":34,"conflicts":508,"swaps":91,"upgrades":23,"stuck":0,"bvcCompromise":2,"T":138,"fill":0.9706,"ratio":1.0401,"chamferEx":0.4322,"N":34,"M":34,"id":318}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":319,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1467,"pathLen":2840.8359,"msgsPerDroneTick":16.8025,"tableEntries":34,"conflicts":919,"swaps":175,"upgrades":49,"stuck":0,"bvcCompromise":0,"T":150,"fill":0.9706,"ratio":1.0544,"chamferEx":0.4211,"N":34,"M":34,"id":319}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":320,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1421,"pathLen":3315.2135,"msgsPerDroneTick":16.6011,"tableEntries":34,"conflicts":1289,"swaps":243,"upgrades":38,"stuck":0,"bvcCompromise":0,"T":187,"fill":0.9706,"ratio":1.1207,"chamferEx":0.4082,"N":34,"M":34,"id":320}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":321,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1551,"pathLen":2641.0784,"msgsPerDroneTick":17.0736,"tableEntries":34,"conflicts":732,"swaps":141,"upgrades":33,"stuck":0,"bvcCompromise":1,"T":143,"fill":0.9706,"ratio":1.0535,"chamferEx":0.4128,"N":34,"M":34,"id":321}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":322,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1535,"pathLen":2454.5934,"msgsPerDroneTick":17.4054,"tableEntries":34,"conflicts":476,"swaps":94,"upgrades":15,"stuck":0,"bvcCompromise":3,"T":120,"fill":0.9706,"ratio":1.0457,"chamferEx":0.3447,"N":34,"M":34,"id":322}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":323,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1904,"pathLen":2639.4169,"msgsPerDroneTick":17.4793,"tableEntries":34,"conflicts":744,"swaps":162,"upgrades":26,"stuck":0,"bvcCompromise":0,"T":131,"fill":0.9706,"ratio":1.0864,"chamferEx":0.3529,"N":34,"M":34,"id":323}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":324,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.19,"pathLen":2282.9944,"msgsPerDroneTick":18.4796,"tableEntries":34,"conflicts":295,"swaps":44,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":1,"ratio":1.0057,"chamferEx":0.1913,"N":34,"M":34,"id":324}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":325,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1522,"pathLen":2317.5275,"msgsPerDroneTick":18.3896,"tableEntries":34,"conflicts":436,"swaps":75,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0097,"chamferEx":0.3915,"N":34,"M":34,"id":325}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":326,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.125,"pathLen":2689.95,"msgsPerDroneTick":16.9763,"tableEntries":34,"conflicts":694,"swaps":126,"upgrades":28,"stuck":0,"bvcCompromise":2,"T":138,"fill":0.9706,"ratio":1.0473,"chamferEx":0.3635,"N":34,"M":34,"id":326}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":327,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1735,"pathLen":2269.9614,"msgsPerDroneTick":19.0862,"tableEntries":34,"conflicts":413,"swaps":76,"upgrades":3,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1.0073,"chamferEx":0.3962,"N":34,"M":34,"id":327}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":328,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1323,"pathLen":3014.1244,"msgsPerDroneTick":15.4963,"tableEntries":34,"conflicts":713,"swaps":133,"upgrades":68,"stuck":0,"bvcCompromise":0,"T":184,"fill":0.9706,"ratio":1.1052,"chamferEx":0.3303,"N":34,"M":34,"id":328}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":329,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1327,"pathLen":3180.2921,"msgsPerDroneTick":15.2537,"tableEntries":34,"conflicts":968,"swaps":218,"upgrades":110,"stuck":0,"bvcCompromise":1,"T":192,"fill":0.9706,"ratio":1.0437,"chamferEx":0.3571,"N":34,"M":34,"id":329}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":330,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1576,"pathLen":2694.7596,"msgsPerDroneTick":15.8674,"tableEntries":34,"conflicts":459,"swaps":67,"upgrades":38,"stuck":0,"bvcCompromise":7,"T":157,"fill":0.9706,"ratio":1.0994,"chamferEx":0.2131,"N":34,"M":34,"id":330}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":331,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1655,"pathLen":2845.188,"msgsPerDroneTick":16.3824,"tableEntries":34,"conflicts":826,"swaps":166,"upgrades":72,"stuck":0,"bvcCompromise":2,"T":150,"fill":0.9706,"ratio":1.0578,"chamferEx":0.4295,"N":34,"M":34,"id":331}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":332,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1451,"pathLen":2662.9382,"msgsPerDroneTick":16.7589,"tableEntries":34,"conflicts":721,"swaps":148,"upgrades":42,"stuck":0,"bvcCompromise":2,"T":141,"fill":0.9706,"ratio":1.1152,"chamferEx":0.3412,"N":34,"M":34,"id":332}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":333,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1633,"pathLen":3194.7349,"msgsPerDroneTick":15.333,"tableEntries":34,"conflicts":1011,"swaps":201,"upgrades":74,"stuck":0,"bvcCompromise":4,"T":204,"fill":1,"ratio":1.1059,"chamferEx":0.1993,"N":34,"M":34,"id":333}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":334,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1844,"pathLen":2307.6327,"msgsPerDroneTick":17.9984,"tableEntries":34,"conflicts":355,"swaps":68,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0068,"chamferEx":0.2692,"N":34,"M":34,"id":334}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":335,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.138,"pathLen":2283.0118,"msgsPerDroneTick":18.4118,"tableEntries":34,"conflicts":272,"swaps":48,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0057,"chamferEx":0.3327,"N":34,"M":34,"id":335}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":336,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1456,"pathLen":2296.903,"msgsPerDroneTick":18.1573,"tableEntries":34,"conflicts":339,"swaps":62,"upgrades":6,"stuck":0,"bvcCompromise":3,"T":98,"fill":0.9706,"ratio":1.0086,"chamferEx":0.3312,"N":34,"M":34,"id":336}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":337,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1645,"pathLen":2508.1308,"msgsPerDroneTick":17.5289,"tableEntries":34,"conflicts":670,"swaps":124,"upgrades":25,"stuck":0,"bvcCompromise":2,"T":121,"fill":0.9706,"ratio":1.0603,"chamferEx":0.3722,"N":34,"M":34,"id":337}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":338,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1435,"pathLen":2704.4315,"msgsPerDroneTick":17.1016,"tableEntries":34,"conflicts":772,"swaps":153,"upgrades":39,"stuck":0,"bvcCompromise":2,"T":132,"fill":0.9706,"ratio":1.106,"chamferEx":0.3465,"N":34,"M":34,"id":338}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":339,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1471,"pathLen":2348.445,"msgsPerDroneTick":18.0915,"tableEntries":34,"conflicts":464,"swaps":68,"upgrades":8,"stuck":0,"bvcCompromise":6,"T":116,"fill":0.9706,"ratio":1.0127,"chamferEx":0.375,"N":34,"M":34,"id":339}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":340,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1769,"pathLen":3081.9801,"msgsPerDroneTick":16.0018,"tableEntries":34,"conflicts":815,"swaps":153,"upgrades":40,"stuck":0,"bvcCompromise":2,"T":177,"fill":0.9706,"ratio":1.1754,"chamferEx":0.3003,"N":34,"M":34,"id":340}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":341,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.194,"pathLen":2650.8425,"msgsPerDroneTick":16.7649,"tableEntries":34,"conflicts":617,"swaps":110,"upgrades":30,"stuck":0,"bvcCompromise":1,"T":138,"fill":0.9706,"ratio":1.0586,"chamferEx":0.3732,"N":34,"M":34,"id":341}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":342,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1471,"pathLen":2440.6729,"msgsPerDroneTick":17.1787,"tableEntries":34,"conflicts":470,"swaps":72,"upgrades":9,"stuck":0,"bvcCompromise":1,"T":131,"fill":0.9706,"ratio":1.0266,"chamferEx":0.2909,"N":34,"M":34,"id":342}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":343,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.101,"pathLen":2526.8758,"msgsPerDroneTick":17.098,"tableEntries":34,"conflicts":573,"swaps":106,"upgrades":24,"stuck":0,"bvcCompromise":0,"T":132,"fill":0.9706,"ratio":1.0423,"chamferEx":0.3336,"N":34,"M":34,"id":343}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":344,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.151,"pathLen":3307.5942,"msgsPerDroneTick":15.4181,"tableEntries":34,"conflicts":846,"swaps":181,"upgrades":104,"stuck":0,"bvcCompromise":1,"T":201,"fill":0.9706,"ratio":1.1547,"chamferEx":0.3519,"N":34,"M":34,"id":344}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":345,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1864,"pathLen":2997.5429,"msgsPerDroneTick":16.1684,"tableEntries":34,"conflicts":890,"swaps":190,"upgrades":68,"stuck":0,"bvcCompromise":1,"T":160,"fill":0.9706,"ratio":1.0861,"chamferEx":0.3693,"N":34,"M":34,"id":345}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":346,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1236,"pathLen":2725.9725,"msgsPerDroneTick":16.4203,"tableEntries":34,"conflicts":747,"swaps":152,"upgrades":42,"stuck":0,"bvcCompromise":1,"T":141,"fill":0.9706,"ratio":1.0529,"chamferEx":0.4559,"N":34,"M":34,"id":346}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":347,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1464,"pathLen":2836.2789,"msgsPerDroneTick":16.7813,"tableEntries":34,"conflicts":753,"swaps":158,"upgrades":51,"stuck":0,"bvcCompromise":1,"T":156,"fill":0.9706,"ratio":1.0667,"chamferEx":0.3476,"N":34,"M":34,"id":347}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":348,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2112,"pathLen":2322.6608,"msgsPerDroneTick":18.1155,"tableEntries":34,"conflicts":404,"swaps":92,"upgrades":3,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0133,"chamferEx":0.3468,"N":34,"M":34,"id":348}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":349,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1432,"pathLen":3138.5139,"msgsPerDroneTick":15.3293,"tableEntries":34,"conflicts":846,"swaps":182,"upgrades":93,"stuck":0,"bvcCompromise":0,"T":189,"fill":0.9706,"ratio":1.1033,"chamferEx":0.3718,"N":34,"M":34,"id":349}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":350,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1463,"pathLen":3525.8373,"msgsPerDroneTick":14.8869,"tableEntries":34,"conflicts":1067,"swaps":230,"upgrades":116,"stuck":0,"bvcCompromise":0,"T":222,"fill":0.9706,"ratio":1.1075,"chamferEx":0.4632,"N":34,"M":34,"id":350}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":351,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1623,"pathLen":2842.744,"msgsPerDroneTick":16.2887,"tableEntries":34,"conflicts":660,"swaps":123,"upgrades":52,"stuck":0,"bvcCompromise":1,"T":168,"fill":0.9706,"ratio":1.0662,"chamferEx":0.3486,"N":34,"M":34,"id":351}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":352,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1492,"pathLen":2263.276,"msgsPerDroneTick":19.0807,"tableEntries":34,"conflicts":382,"swaps":64,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":101,"fill":0.9706,"ratio":1.0048,"chamferEx":0.3814,"N":34,"M":34,"id":352}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":353,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1854,"pathLen":2792.7387,"msgsPerDroneTick":16.1652,"tableEntries":34,"conflicts":717,"swaps":143,"upgrades":57,"stuck":0,"bvcCompromise":3,"T":154,"fill":0.9706,"ratio":1.1383,"chamferEx":0.3701,"N":34,"M":34,"id":353}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":354,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0723,"pathLen":2285.8497,"msgsPerDroneTick":18.2972,"tableEntries":34,"conflicts":316,"swaps":57,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":105,"fill":0.9706,"ratio":1.004,"chamferEx":0.3343,"N":34,"M":34,"id":354}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":355,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1233,"pathLen":3591.9757,"msgsPerDroneTick":14.8688,"tableEntries":34,"conflicts":1095,"swaps":231,"upgrades":106,"stuck":0,"bvcCompromise":0,"T":230,"fill":0.9706,"ratio":1.148,"chamferEx":0.3871,"N":34,"M":34,"id":355}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":356,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1742,"pathLen":2306.0952,"msgsPerDroneTick":18.0934,"tableEntries":34,"conflicts":379,"swaps":57,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":113,"fill":0.9706,"ratio":1.0079,"chamferEx":0.3425,"N":34,"M":34,"id":356}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":357,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1236,"pathLen":2633.4025,"msgsPerDroneTick":16.6979,"tableEntries":34,"conflicts":635,"swaps":119,"upgrades":22,"stuck":0,"bvcCompromise":1,"T":147,"fill":0.9706,"ratio":1.0562,"chamferEx":0.3373,"N":34,"M":34,"id":357}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":358,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1479,"pathLen":2989.1702,"msgsPerDroneTick":15.2324,"tableEntries":34,"conflicts":741,"swaps":148,"upgrades":68,"stuck":0,"bvcCompromise":2,"T":192,"fill":0.9706,"ratio":1.0347,"chamferEx":0.2625,"N":34,"M":34,"id":358}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"normal","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":359,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.167,"pathLen":3213.0948,"msgsPerDroneTick":15.4485,"tableEntries":34,"conflicts":848,"swaps":186,"upgrades":100,"stuck":0,"bvcCompromise":2,"T":189,"fill":0.9706,"ratio":1.1554,"chamferEx":0.4305,"N":34,"M":34,"id":359}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":360,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2914,"pathLen":3062.9717,"msgsPerDroneTick":6.8434,"tableEntries":34,"conflicts":1432,"swaps":180,"upgrades":48,"stuck":0,"bvcCompromise":1,"T":158,"fill":0.9706,"ratio":1.0854,"chamferEx":0.3443,"N":34,"M":34,"id":360}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":361,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2231,"pathLen":2854.995,"msgsPerDroneTick":7.2848,"tableEntries":34,"conflicts":1363,"swaps":148,"upgrades":36,"stuck":0,"bvcCompromise":4,"T":142,"fill":0.9706,"ratio":1.0777,"chamferEx":0.5035,"N":34,"M":34,"id":361}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":362,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2588,"pathLen":2480.7952,"msgsPerDroneTick":8.8009,"tableEntries":34,"conflicts":1133,"swaps":134,"upgrades":8,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.051,"chamferEx":0.443,"N":34,"M":34,"id":362}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":363,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2459,"pathLen":3167.7341,"msgsPerDroneTick":6.5376,"tableEntries":34,"conflicts":1516,"swaps":217,"upgrades":49,"stuck":0,"bvcCompromise":3,"T":179,"fill":0.9706,"ratio":1.1213,"chamferEx":0.3497,"N":34,"M":34,"id":363}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":364,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3405,"pathLen":2716.3739,"msgsPerDroneTick":7.5851,"tableEntries":34,"conflicts":1320,"swaps":170,"upgrades":23,"stuck":0,"bvcCompromise":1,"T":130,"fill":0.9706,"ratio":1.0842,"chamferEx":0.4781,"N":34,"M":34,"id":364}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":365,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.296,"pathLen":2655.0142,"msgsPerDroneTick":8.0688,"tableEntries":34,"conflicts":1264,"swaps":153,"upgrades":19,"stuck":0,"bvcCompromise":1,"T":121,"fill":0.9706,"ratio":1.0858,"chamferEx":0.5129,"N":34,"M":34,"id":365}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":366,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3089,"pathLen":2849.7666,"msgsPerDroneTick":7.2669,"tableEntries":34,"conflicts":1418,"swaps":193,"upgrades":22,"stuck":0,"bvcCompromise":5,"T":150,"fill":0.9706,"ratio":1.0934,"chamferEx":0.4984,"N":34,"M":34,"id":366}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":367,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2439,"pathLen":3571.8532,"msgsPerDroneTick":6.524,"tableEntries":34,"conflicts":1556,"swaps":209,"upgrades":78,"stuck":0,"bvcCompromise":2,"T":197,"fill":0.9706,"ratio":1.1876,"chamferEx":0.3781,"N":34,"M":34,"id":367}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":368,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2707,"pathLen":2803.1215,"msgsPerDroneTick":7.7806,"tableEntries":34,"conflicts":1432,"swaps":187,"upgrades":31,"stuck":0,"bvcCompromise":3,"T":133,"fill":0.9706,"ratio":1.164,"chamferEx":0.4554,"N":34,"M":34,"id":368}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":369,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.302,"pathLen":2642.809,"msgsPerDroneTick":7.5938,"tableEntries":34,"conflicts":1279,"swaps":151,"upgrades":18,"stuck":0,"bvcCompromise":7,"T":127,"fill":0.9706,"ratio":1.0678,"chamferEx":0.4599,"N":34,"M":34,"id":369}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":370,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2642,"pathLen":2564.6075,"msgsPerDroneTick":7.7418,"tableEntries":34,"conflicts":1200,"swaps":152,"upgrades":10,"stuck":0,"bvcCompromise":1,"T":122,"fill":0.9706,"ratio":1.0532,"chamferEx":0.4967,"N":34,"M":34,"id":370}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":371,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1711,"pathLen":2720.9533,"msgsPerDroneTick":7.8944,"tableEntries":34,"conflicts":1316,"swaps":157,"upgrades":27,"stuck":0,"bvcCompromise":1,"T":124,"fill":0.9706,"ratio":1.0767,"chamferEx":0.4231,"N":34,"M":34,"id":371}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":372,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.27,"pathLen":2606.437,"msgsPerDroneTick":7.9721,"tableEntries":34,"conflicts":1215,"swaps":149,"upgrades":24,"stuck":0,"bvcCompromise":1,"T":118,"fill":0.9706,"ratio":1.0577,"chamferEx":0.5047,"N":34,"M":34,"id":372}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":373,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2592,"pathLen":2727.7778,"msgsPerDroneTick":7.9476,"tableEntries":34,"conflicts":1348,"swaps":169,"upgrades":33,"stuck":0,"bvcCompromise":1,"T":124,"fill":0.9706,"ratio":1.0769,"chamferEx":0.4857,"N":34,"M":34,"id":373}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":374,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3083,"pathLen":2967.3773,"msgsPerDroneTick":6.9299,"tableEntries":34,"conflicts":1311,"swaps":166,"upgrades":31,"stuck":0,"bvcCompromise":1,"T":159,"fill":0.9706,"ratio":1.0743,"chamferEx":0.4823,"N":34,"M":34,"id":374}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":375,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3425,"pathLen":2805.0168,"msgsPerDroneTick":7.2526,"tableEntries":34,"conflicts":1285,"swaps":158,"upgrades":30,"stuck":0,"bvcCompromise":0,"T":141,"fill":0.9706,"ratio":1.1044,"chamferEx":0.526,"N":34,"M":34,"id":375}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":376,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2625,"pathLen":2788.9143,"msgsPerDroneTick":7.6181,"tableEntries":34,"conflicts":1404,"swaps":195,"upgrades":30,"stuck":0,"bvcCompromise":1,"T":132,"fill":0.9706,"ratio":1.1641,"chamferEx":0.4545,"N":34,"M":34,"id":376}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":377,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2231,"pathLen":3327.4617,"msgsPerDroneTick":6.864,"tableEntries":34,"conflicts":1634,"swaps":220,"upgrades":52,"stuck":0,"bvcCompromise":2,"T":173,"fill":0.9706,"ratio":1.1062,"chamferEx":0.3899,"N":34,"M":34,"id":377}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":378,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3433,"pathLen":2755.7081,"msgsPerDroneTick":7.5167,"tableEntries":34,"conflicts":1309,"swaps":162,"upgrades":31,"stuck":0,"bvcCompromise":1,"T":132,"fill":0.9706,"ratio":1.0387,"chamferEx":0.3281,"N":34,"M":34,"id":378}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":379,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2402,"pathLen":2762.4965,"msgsPerDroneTick":7.871,"tableEntries":34,"conflicts":1417,"swaps":189,"upgrades":25,"stuck":0,"bvcCompromise":2,"T":127,"fill":0.9706,"ratio":1.0781,"chamferEx":0.5249,"N":34,"M":34,"id":379}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":380,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.252,"pathLen":2552.8612,"msgsPerDroneTick":8.2907,"tableEntries":34,"conflicts":1162,"swaps":153,"upgrades":11,"stuck":0,"bvcCompromise":1,"T":119,"fill":0.9706,"ratio":1.0205,"chamferEx":0.3775,"N":34,"M":34,"id":380}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":381,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2314,"pathLen":2540.3723,"msgsPerDroneTick":8.1602,"tableEntries":34,"conflicts":1250,"swaps":171,"upgrades":16,"stuck":0,"bvcCompromise":2,"T":114,"fill":0.9706,"ratio":1.0603,"chamferEx":0.4845,"N":34,"M":34,"id":381}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":382,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.206,"pathLen":3288.6509,"msgsPerDroneTick":6.5578,"tableEntries":34,"conflicts":1480,"swaps":181,"upgrades":64,"stuck":0,"bvcCompromise":1,"T":170,"fill":0.9706,"ratio":1.2565,"chamferEx":0.4575,"N":34,"M":34,"id":382}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":383,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1828,"pathLen":2733.6721,"msgsPerDroneTick":7.9347,"tableEntries":34,"conflicts":1315,"swaps":172,"upgrades":28,"stuck":0,"bvcCompromise":0,"T":132,"fill":0.9706,"ratio":1.0533,"chamferEx":0.5087,"N":34,"M":34,"id":383}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":384,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2386,"pathLen":2754.8556,"msgsPerDroneTick":7.4343,"tableEntries":34,"conflicts":1271,"swaps":164,"upgrades":27,"stuck":0,"bvcCompromise":4,"T":136,"fill":0.9706,"ratio":1.0683,"chamferEx":0.436,"N":34,"M":34,"id":384}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":385,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2355,"pathLen":3146.9176,"msgsPerDroneTick":6.8233,"tableEntries":34,"conflicts":1400,"swaps":164,"upgrades":58,"stuck":0,"bvcCompromise":1,"T":163,"fill":0.9706,"ratio":1.1201,"chamferEx":0.523,"N":34,"M":34,"id":385}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":386,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2849,"pathLen":2875.0385,"msgsPerDroneTick":7.2746,"tableEntries":34,"conflicts":1362,"swaps":168,"upgrades":38,"stuck":0,"bvcCompromise":0,"T":142,"fill":0.9706,"ratio":1.1147,"chamferEx":0.4374,"N":34,"M":34,"id":386}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":387,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2833,"pathLen":2678.3661,"msgsPerDroneTick":7.8262,"tableEntries":34,"conflicts":1214,"swaps":140,"upgrades":24,"stuck":0,"bvcCompromise":3,"T":130,"fill":0.9706,"ratio":1.0772,"chamferEx":0.505,"N":34,"M":34,"id":387}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":388,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2541,"pathLen":2687.7649,"msgsPerDroneTick":8.0397,"tableEntries":34,"conflicts":1278,"swaps":162,"upgrades":22,"stuck":0,"bvcCompromise":1,"T":126,"fill":0.9706,"ratio":1.0915,"chamferEx":0.4637,"N":34,"M":34,"id":388}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":389,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1979,"pathLen":2593.4066,"msgsPerDroneTick":8.0873,"tableEntries":34,"conflicts":1296,"swaps":155,"upgrades":13,"stuck":0,"bvcCompromise":1,"T":122,"fill":0.9706,"ratio":1.038,"chamferEx":0.4748,"N":34,"M":34,"id":389}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":390,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2152,"pathLen":2901.9045,"msgsPerDroneTick":7.4948,"tableEntries":34,"conflicts":1246,"swaps":158,"upgrades":26,"stuck":0,"bvcCompromise":4,"T":146,"fill":1,"ratio":1.1114,"chamferEx":0.2696,"N":34,"M":34,"id":390}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":391,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2585,"pathLen":2718.8478,"msgsPerDroneTick":8.015,"tableEntries":34,"conflicts":1344,"swaps":176,"upgrades":20,"stuck":0,"bvcCompromise":6,"T":129,"fill":0.9706,"ratio":1.0914,"chamferEx":0.4481,"N":34,"M":34,"id":391}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":392,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2611,"pathLen":2741.9017,"msgsPerDroneTick":8.1273,"tableEntries":34,"conflicts":1348,"swaps":183,"upgrades":26,"stuck":0,"bvcCompromise":2,"T":122,"fill":0.9706,"ratio":1.0936,"chamferEx":0.4657,"N":34,"M":34,"id":392}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":393,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2139,"pathLen":2759.8658,"msgsPerDroneTick":7.3915,"tableEntries":34,"conflicts":1266,"swaps":144,"upgrades":18,"stuck":0,"bvcCompromise":2,"T":142,"fill":0.9706,"ratio":1.0782,"chamferEx":0.4847,"N":34,"M":34,"id":393}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":394,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3285,"pathLen":3093.7331,"msgsPerDroneTick":6.9533,"tableEntries":34,"conflicts":1469,"swaps":208,"upgrades":56,"stuck":0,"bvcCompromise":2,"T":155,"fill":0.9706,"ratio":1.087,"chamferEx":0.5093,"N":34,"M":34,"id":394}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":395,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2179,"pathLen":2945.3601,"msgsPerDroneTick":7.2966,"tableEntries":34,"conflicts":1376,"swaps":158,"upgrades":34,"stuck":0,"bvcCompromise":3,"T":152,"fill":0.9706,"ratio":1.0941,"chamferEx":0.4705,"N":34,"M":34,"id":395}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":396,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2337,"pathLen":2956.379,"msgsPerDroneTick":6.9177,"tableEntries":34,"conflicts":1432,"swaps":178,"upgrades":25,"stuck":0,"bvcCompromise":1,"T":159,"fill":0.9706,"ratio":1.0787,"chamferEx":0.4628,"N":34,"M":34,"id":396}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":397,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2718,"pathLen":2902.8715,"msgsPerDroneTick":6.7592,"tableEntries":34,"conflicts":1319,"swaps":156,"upgrades":25,"stuck":0,"bvcCompromise":3,"T":154,"fill":0.9706,"ratio":1.0439,"chamferEx":0.4623,"N":34,"M":34,"id":397}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":398,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3061,"pathLen":2680.9964,"msgsPerDroneTick":7.9787,"tableEntries":34,"conflicts":1189,"swaps":161,"upgrades":22,"stuck":0,"bvcCompromise":1,"T":123,"fill":0.9706,"ratio":1.0471,"chamferEx":0.4066,"N":34,"M":34,"id":398}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":399,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1858,"pathLen":2819.5033,"msgsPerDroneTick":7.3633,"tableEntries":34,"conflicts":1253,"swaps":143,"upgrades":29,"stuck":0,"bvcCompromise":0,"T":147,"fill":0.9706,"ratio":1.077,"chamferEx":0.4801,"N":34,"M":34,"id":399}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":400,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3314,"pathLen":2926.2607,"msgsPerDroneTick":7.646,"tableEntries":34,"conflicts":1396,"swaps":190,"upgrades":44,"stuck":0,"bvcCompromise":1,"T":142,"fill":0.9706,"ratio":1.072,"chamferEx":0.3955,"N":34,"M":34,"id":400}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":401,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2965,"pathLen":2703.3679,"msgsPerDroneTick":7.847,"tableEntries":34,"conflicts":1227,"swaps":150,"upgrades":21,"stuck":0,"bvcCompromise":2,"T":129,"fill":0.9706,"ratio":1.099,"chamferEx":0.4911,"N":34,"M":34,"id":401}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":402,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3036,"pathLen":2592.6877,"msgsPerDroneTick":8.5168,"tableEntries":34,"conflicts":1216,"swaps":157,"upgrades":12,"stuck":0,"bvcCompromise":1,"T":117,"fill":0.9706,"ratio":1.0756,"chamferEx":0.4831,"N":34,"M":34,"id":402}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":403,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1663,"pathLen":2518.639,"msgsPerDroneTick":8.0735,"tableEntries":34,"conflicts":1138,"swaps":133,"upgrades":12,"stuck":0,"bvcCompromise":1,"T":116,"fill":0.9706,"ratio":1.0378,"chamferEx":0.5539,"N":34,"M":34,"id":403}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":404,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2656,"pathLen":2731.0492,"msgsPerDroneTick":7.6521,"tableEntries":34,"conflicts":1253,"swaps":157,"upgrades":25,"stuck":0,"bvcCompromise":2,"T":129,"fill":0.9706,"ratio":1.0524,"chamferEx":0.5108,"N":34,"M":34,"id":404}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":405,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2213,"pathLen":2962.487,"msgsPerDroneTick":7.2182,"tableEntries":34,"conflicts":1429,"swaps":189,"upgrades":41,"stuck":0,"bvcCompromise":2,"T":143,"fill":0.9706,"ratio":1.1855,"chamferEx":0.471,"N":34,"M":34,"id":405}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":406,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2586,"pathLen":2576.4105,"msgsPerDroneTick":8.3707,"tableEntries":34,"conflicts":1215,"swaps":150,"upgrades":22,"stuck":0,"bvcCompromise":1,"T":111,"fill":0.9706,"ratio":1.0541,"chamferEx":0.3869,"N":34,"M":34,"id":406}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":407,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2531,"pathLen":2725.4702,"msgsPerDroneTick":8.1241,"tableEntries":34,"conflicts":1312,"swaps":178,"upgrades":31,"stuck":0,"bvcCompromise":2,"T":127,"fill":0.9706,"ratio":1.0573,"chamferEx":0.4765,"N":34,"M":34,"id":407}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":408,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2917,"pathLen":3432.3691,"msgsPerDroneTick":6.7284,"tableEntries":34,"conflicts":1637,"swaps":229,"upgrades":64,"stuck":0,"bvcCompromise":2,"T":178,"fill":0.9706,"ratio":1.1814,"chamferEx":0.4882,"N":34,"M":34,"id":408}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":409,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2648,"pathLen":2771.5924,"msgsPerDroneTick":7.4051,"tableEntries":34,"conflicts":1313,"swaps":179,"upgrades":32,"stuck":0,"bvcCompromise":1,"T":136,"fill":0.9706,"ratio":1.1365,"chamferEx":0.5176,"N":34,"M":34,"id":409}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":410,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3333,"pathLen":3776.5548,"msgsPerDroneTick":6.0549,"tableEntries":34,"conflicts":1713,"swaps":217,"upgrades":94,"stuck":0,"bvcCompromise":7,"T":219,"fill":0.9706,"ratio":1.2803,"chamferEx":0.4648,"N":34,"M":34,"id":410}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":411,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2884,"pathLen":2982.058,"msgsPerDroneTick":7.3335,"tableEntries":34,"conflicts":1479,"swaps":212,"upgrades":50,"stuck":0,"bvcCompromise":0,"T":145,"fill":0.9706,"ratio":1.132,"chamferEx":0.3195,"N":34,"M":34,"id":411}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":412,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2123,"pathLen":3083.8543,"msgsPerDroneTick":7.204,"tableEntries":34,"conflicts":1535,"swaps":206,"upgrades":62,"stuck":0,"bvcCompromise":2,"T":156,"fill":0.9706,"ratio":1.0971,"chamferEx":0.5051,"N":34,"M":34,"id":412}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":413,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.281,"pathLen":3503.8739,"msgsPerDroneTick":6.3697,"tableEntries":34,"conflicts":1578,"swaps":207,"upgrades":71,"stuck":0,"bvcCompromise":2,"T":195,"fill":0.9706,"ratio":1.1986,"chamferEx":0.4985,"N":34,"M":34,"id":413}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":414,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2743,"pathLen":2643.0307,"msgsPerDroneTick":8.087,"tableEntries":34,"conflicts":1288,"swaps":175,"upgrades":24,"stuck":0,"bvcCompromise":2,"T":120,"fill":0.9706,"ratio":1.0568,"chamferEx":0.4802,"N":34,"M":34,"id":414}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":415,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3107,"pathLen":2625.6715,"msgsPerDroneTick":8.0135,"tableEntries":34,"conflicts":1167,"swaps":148,"upgrades":19,"stuck":0,"bvcCompromise":4,"T":126,"fill":0.9706,"ratio":1.0485,"chamferEx":0.5044,"N":34,"M":34,"id":415}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":416,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1477,"pathLen":2693.8107,"msgsPerDroneTick":7.7948,"tableEntries":34,"conflicts":1256,"swaps":155,"upgrades":25,"stuck":0,"bvcCompromise":1,"T":128,"fill":0.9706,"ratio":1.0784,"chamferEx":0.3954,"N":34,"M":34,"id":416}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":417,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2264,"pathLen":3084.8834,"msgsPerDroneTick":6.986,"tableEntries":34,"conflicts":1473,"swaps":187,"upgrades":41,"stuck":0,"bvcCompromise":0,"T":156,"fill":0.9706,"ratio":1.1559,"chamferEx":0.4414,"N":34,"M":34,"id":417}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":418,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2932,"pathLen":3296.3355,"msgsPerDroneTick":6.5804,"tableEntries":34,"conflicts":1466,"swaps":182,"upgrades":60,"stuck":0,"bvcCompromise":3,"T":180,"fill":0.9706,"ratio":1.1828,"chamferEx":0.4807,"N":34,"M":34,"id":418}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"hard","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":419,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2148,"pathLen":3151.0486,"msgsPerDroneTick":7.0177,"tableEntries":34,"conflicts":1462,"swaps":179,"upgrades":55,"stuck":0,"bvcCompromise":0,"T":153,"fill":1,"ratio":1.263,"chamferEx":0.3593,"N":34,"M":34,"id":419}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":420,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3208,"pathLen":3598.8523,"msgsPerDroneTick":2.5302,"tableEntries":34,"conflicts":1589,"swaps":84,"upgrades":34,"stuck":0,"bvcCompromise":15,"T":186,"fill":0.9706,"ratio":1.2719,"chamferEx":0.5279,"N":34,"M":34,"id":420}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":421,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3235,"pathLen":3761.7368,"msgsPerDroneTick":2.5156,"tableEntries":33.9118,"conflicts":1693,"swaps":123,"upgrades":40,"stuck":0,"bvcCompromise":4,"T":194,"fill":0.9706,"ratio":1.4079,"chamferEx":0.5919,"N":34,"M":34,"id":421}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":422,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4264,"pathLen":3831.2342,"msgsPerDroneTick":2.1992,"tableEntries":33.7647,"conflicts":1573,"swaps":105,"upgrades":24,"stuck":0,"bvcCompromise":6,"T":217,"fill":0.9706,"ratio":1.2706,"chamferEx":0.663,"N":34,"M":34,"id":422}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":423,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4692,"pathLen":3683.9452,"msgsPerDroneTick":2.6085,"tableEntries":34,"conflicts":1656,"swaps":116,"upgrades":56,"stuck":0,"bvcCompromise":2,"T":173,"fill":0.9706,"ratio":1.4974,"chamferEx":0.617,"N":34,"M":34,"id":423}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":424,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.228,"pathLen":4682.6536,"msgsPerDroneTick":1.8368,"tableEntries":34,"conflicts":1711,"swaps":109,"upgrades":59,"stuck":0,"bvcCompromise":14,"T":279,"fill":0.9706,"ratio":1.5694,"chamferEx":0.6701,"N":34,"M":34,"id":424}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":425,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2374,"pathLen":3527.2727,"msgsPerDroneTick":2.6704,"tableEntries":33.8235,"conflicts":1628,"swaps":127,"upgrades":47,"stuck":0,"bvcCompromise":8,"T":173,"fill":0.9706,"ratio":1.3055,"chamferEx":0.6288,"N":34,"M":34,"id":425}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":426,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2372,"pathLen":3556.8648,"msgsPerDroneTick":2.3106,"tableEntries":33.5588,"conflicts":1495,"swaps":98,"upgrades":40,"stuck":0,"bvcCompromise":4,"T":180,"fill":0.9706,"ratio":1.289,"chamferEx":0.5478,"N":34,"M":34,"id":426}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":427,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4332,"pathLen":3290.3126,"msgsPerDroneTick":2.6899,"tableEntries":33.5882,"conflicts":1500,"swaps":112,"upgrades":33,"stuck":0,"bvcCompromise":4,"T":158,"fill":0.9706,"ratio":1.3304,"chamferEx":0.5187,"N":34,"M":34,"id":427}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":428,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3403,"pathLen":3354.4047,"msgsPerDroneTick":2.7656,"tableEntries":34,"conflicts":1540,"swaps":111,"upgrades":39,"stuck":0,"bvcCompromise":2,"T":160,"fill":0.9706,"ratio":1.4191,"chamferEx":0.5881,"N":34,"M":34,"id":428}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":429,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4302,"pathLen":3206.6105,"msgsPerDroneTick":3.0097,"tableEntries":33.8235,"conflicts":1537,"swaps":115,"upgrades":37,"stuck":0,"bvcCompromise":4,"T":145,"fill":0.9706,"ratio":1.2136,"chamferEx":0.653,"N":34,"M":34,"id":429}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":430,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3511,"pathLen":3593.4883,"msgsPerDroneTick":2.5684,"tableEntries":33.9412,"conflicts":1606,"swaps":120,"upgrades":50,"stuck":0,"bvcCompromise":9,"T":166,"fill":0.9706,"ratio":1.3347,"chamferEx":0.7369,"N":34,"M":34,"id":430}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":431,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3421,"pathLen":3176.6113,"msgsPerDroneTick":2.892,"tableEntries":33.5882,"conflicts":1574,"swaps":113,"upgrades":24,"stuck":0,"bvcCompromise":6,"T":153,"fill":0.9706,"ratio":1.1405,"chamferEx":0.6062,"N":34,"M":34,"id":431}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":432,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3702,"pathLen":3523.5798,"msgsPerDroneTick":2.4871,"tableEntries":33.6765,"conflicts":1428,"swaps":88,"upgrades":36,"stuck":0,"bvcCompromise":6,"T":178,"fill":0.9706,"ratio":1.1581,"chamferEx":0.5799,"N":34,"M":34,"id":432}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":433,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3067,"pathLen":3776.8949,"msgsPerDroneTick":2.4228,"tableEntries":33.8529,"conflicts":1717,"swaps":124,"upgrades":35,"stuck":0,"bvcCompromise":7,"T":195,"fill":0.9706,"ratio":1.3752,"chamferEx":0.6394,"N":34,"M":34,"id":433}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":434,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3141,"pathLen":4019.0103,"msgsPerDroneTick":2.1316,"tableEntries":34,"conflicts":1554,"swaps":124,"upgrades":39,"stuck":0,"bvcCompromise":4,"T":224,"fill":0.9706,"ratio":1.3468,"chamferEx":0.5305,"N":34,"M":34,"id":434}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":435,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3978,"pathLen":3329.7721,"msgsPerDroneTick":2.7607,"tableEntries":33.2353,"conflicts":1571,"swaps":109,"upgrades":32,"stuck":0,"bvcCompromise":8,"T":160,"fill":0.9706,"ratio":1.3509,"chamferEx":0.6235,"N":34,"M":34,"id":435}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":436,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3436,"pathLen":3873.9194,"msgsPerDroneTick":2.3537,"tableEntries":33.8824,"conflicts":1651,"swaps":124,"upgrades":43,"stuck":0,"bvcCompromise":8,"T":205,"fill":0.9706,"ratio":1.4064,"chamferEx":0.615,"N":34,"M":34,"id":436}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":437,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2613,"pathLen":3776.631,"msgsPerDroneTick":2.4164,"tableEntries":33.9412,"conflicts":1689,"swaps":114,"upgrades":41,"stuck":0,"bvcCompromise":5,"T":191,"fill":0.9706,"ratio":1.2949,"chamferEx":0.5741,"N":34,"M":34,"id":437}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":438,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2862,"pathLen":3879.152,"msgsPerDroneTick":2.3377,"tableEntries":33.8824,"conflicts":1742,"swaps":134,"upgrades":44,"stuck":0,"bvcCompromise":5,"T":214,"fill":0.9706,"ratio":1.3053,"chamferEx":0.5533,"N":34,"M":34,"id":438}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":439,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3648,"pathLen":3936.5127,"msgsPerDroneTick":2.3325,"tableEntries":34,"conflicts":1675,"swaps":135,"upgrades":45,"stuck":0,"bvcCompromise":10,"T":210,"fill":0.9706,"ratio":1.2059,"chamferEx":0.5707,"N":34,"M":34,"id":439}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":440,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3898,"pathLen":3658.1053,"msgsPerDroneTick":2.5488,"tableEntries":33.9706,"conflicts":1657,"swaps":108,"upgrades":42,"stuck":0,"bvcCompromise":7,"T":191,"fill":0.9706,"ratio":1.5806,"chamferEx":0.5026,"N":34,"M":34,"id":440}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":441,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3589,"pathLen":3633.4931,"msgsPerDroneTick":2.1731,"tableEntries":33.7647,"conflicts":1544,"swaps":122,"upgrades":43,"stuck":0,"bvcCompromise":2,"T":192,"fill":0.9706,"ratio":1.3538,"chamferEx":0.6001,"N":34,"M":34,"id":441}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":442,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2872,"pathLen":4379.7723,"msgsPerDroneTick":2.089,"tableEntries":33.9412,"conflicts":1799,"swaps":120,"upgrades":55,"stuck":0,"bvcCompromise":4,"T":245,"fill":0.9706,"ratio":1.4512,"chamferEx":0.6533,"N":34,"M":34,"id":442}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":443,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4622,"pathLen":3428.6214,"msgsPerDroneTick":2.5335,"tableEntries":33.6176,"conflicts":1526,"swaps":109,"upgrades":35,"stuck":0,"bvcCompromise":4,"T":166,"fill":0.9706,"ratio":1.4483,"chamferEx":0.5782,"N":34,"M":34,"id":443}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":444,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3873,"pathLen":3559.9871,"msgsPerDroneTick":2.5608,"tableEntries":33.8235,"conflicts":1603,"swaps":95,"upgrades":39,"stuck":0,"bvcCompromise":7,"T":178,"fill":0.9706,"ratio":1.341,"chamferEx":0.6426,"N":34,"M":34,"id":444}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":445,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4046,"pathLen":3873.8253,"msgsPerDroneTick":2.0892,"tableEntries":33.9706,"conflicts":1531,"swaps":102,"upgrades":41,"stuck":0,"bvcCompromise":8,"T":214,"fill":0.9706,"ratio":1.4788,"chamferEx":0.6776,"N":34,"M":34,"id":445}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":446,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3454,"pathLen":3444.3013,"msgsPerDroneTick":2.5465,"tableEntries":33.8235,"conflicts":1509,"swaps":112,"upgrades":33,"stuck":0,"bvcCompromise":1,"T":174,"fill":0.9706,"ratio":1.2353,"chamferEx":0.6079,"N":34,"M":34,"id":446}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":447,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3919,"pathLen":3424.0733,"msgsPerDroneTick":2.6703,"tableEntries":33.3529,"conflicts":1593,"swaps":110,"upgrades":39,"stuck":0,"bvcCompromise":7,"T":166,"fill":0.9706,"ratio":1.3741,"chamferEx":0.5708,"N":34,"M":34,"id":447}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":448,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4101,"pathLen":3933.3113,"msgsPerDroneTick":2.2512,"tableEntries":33.9706,"conflicts":1658,"swaps":128,"upgrades":57,"stuck":0,"bvcCompromise":5,"T":207,"fill":0.9706,"ratio":1.3421,"chamferEx":0.5921,"N":34,"M":34,"id":448}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":449,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2802,"pathLen":3730.0413,"msgsPerDroneTick":2.384,"tableEntries":34,"conflicts":1599,"swaps":88,"upgrades":38,"stuck":0,"bvcCompromise":9,"T":195,"fill":0.9706,"ratio":1.2231,"chamferEx":0.5981,"N":34,"M":34,"id":449}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":450,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4981,"pathLen":3584.8126,"msgsPerDroneTick":2.3568,"tableEntries":33.7941,"conflicts":1555,"swaps":121,"upgrades":32,"stuck":0,"bvcCompromise":4,"T":191,"fill":0.9706,"ratio":1.2139,"chamferEx":0.5899,"N":34,"M":34,"id":450}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":451,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2845,"pathLen":3468.902,"msgsPerDroneTick":2.6592,"tableEntries":33.7059,"conflicts":1622,"swaps":128,"upgrades":35,"stuck":0,"bvcCompromise":2,"T":172,"fill":0.9706,"ratio":1.2913,"chamferEx":0.5752,"N":34,"M":34,"id":451}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":452,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.332,"pathLen":3317.8764,"msgsPerDroneTick":2.8306,"tableEntries":33.4118,"conflicts":1527,"swaps":93,"upgrades":38,"stuck":0,"bvcCompromise":9,"T":155,"fill":0.9706,"ratio":1.3164,"chamferEx":0.5417,"N":34,"M":34,"id":452}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":453,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3696,"pathLen":3214.9612,"msgsPerDroneTick":2.7389,"tableEntries":33.5882,"conflicts":1480,"swaps":106,"upgrades":35,"stuck":0,"bvcCompromise":5,"T":154,"fill":0.9706,"ratio":1.3718,"chamferEx":0.634,"N":34,"M":34,"id":453}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":454,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2552,"pathLen":3803.0535,"msgsPerDroneTick":2.2326,"tableEntries":33.8824,"conflicts":1526,"swaps":101,"upgrades":35,"stuck":0,"bvcCompromise":4,"T":207,"fill":0.9706,"ratio":1.492,"chamferEx":0.6142,"N":34,"M":34,"id":454}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":455,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3535,"pathLen":4218.9466,"msgsPerDroneTick":2.1782,"tableEntries":34,"conflicts":1680,"swaps":149,"upgrades":59,"stuck":0,"bvcCompromise":12,"T":226,"fill":0.9706,"ratio":1.2656,"chamferEx":0.5448,"N":34,"M":34,"id":455}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":456,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3232,"pathLen":3543.0543,"msgsPerDroneTick":2.6208,"tableEntries":33.8235,"conflicts":1625,"swaps":101,"upgrades":41,"stuck":0,"bvcCompromise":8,"T":178,"fill":0.9706,"ratio":1.2837,"chamferEx":0.6012,"N":34,"M":34,"id":456}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":457,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4181,"pathLen":3861.8022,"msgsPerDroneTick":2.1195,"tableEntries":34,"conflicts":1559,"swaps":106,"upgrades":33,"stuck":0,"bvcCompromise":6,"T":212,"fill":0.9706,"ratio":1.3385,"chamferEx":0.581,"N":34,"M":34,"id":457}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":458,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3459,"pathLen":3450.7175,"msgsPerDroneTick":2.569,"tableEntries":33.2941,"conflicts":1520,"swaps":89,"upgrades":32,"stuck":0,"bvcCompromise":10,"T":176,"fill":0.9706,"ratio":1.4864,"chamferEx":0.6012,"N":34,"M":34,"id":458}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":459,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3111,"pathLen":3373.1251,"msgsPerDroneTick":2.776,"tableEntries":33.5,"conflicts":1519,"swaps":118,"upgrades":40,"stuck":0,"bvcCompromise":4,"T":166,"fill":0.9706,"ratio":1.3488,"chamferEx":0.6442,"N":34,"M":34,"id":459}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":460,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3139,"pathLen":3764.244,"msgsPerDroneTick":2.1772,"tableEntries":34,"conflicts":1489,"swaps":102,"upgrades":40,"stuck":0,"bvcCompromise":8,"T":205,"fill":0.9706,"ratio":1.1721,"chamferEx":0.658,"N":34,"M":34,"id":460}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":461,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3491,"pathLen":3542.989,"msgsPerDroneTick":2.3942,"tableEntries":33.9118,"conflicts":1431,"swaps":89,"upgrades":37,"stuck":0,"bvcCompromise":4,"T":183,"fill":0.9706,"ratio":1.4102,"chamferEx":0.6106,"N":34,"M":34,"id":461}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":462,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4181,"pathLen":3754.7446,"msgsPerDroneTick":2.3663,"tableEntries":33.8824,"conflicts":1552,"swaps":110,"upgrades":47,"stuck":0,"bvcCompromise":6,"T":192,"fill":0.9706,"ratio":1.477,"chamferEx":0.6439,"N":34,"M":34,"id":462}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":463,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3165,"pathLen":3620.0887,"msgsPerDroneTick":2.4203,"tableEntries":33.9706,"conflicts":1559,"swaps":112,"upgrades":39,"stuck":0,"bvcCompromise":2,"T":185,"fill":0.9706,"ratio":1.3372,"chamferEx":0.5362,"N":34,"M":34,"id":463}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":464,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4013,"pathLen":3783.9929,"msgsPerDroneTick":2.1945,"tableEntries":34,"conflicts":1604,"swaps":117,"upgrades":28,"stuck":0,"bvcCompromise":3,"T":210,"fill":0.9706,"ratio":1.3795,"chamferEx":0.5227,"N":34,"M":34,"id":464}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":465,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3461,"pathLen":3815.658,"msgsPerDroneTick":2.205,"tableEntries":34,"conflicts":1523,"swaps":107,"upgrades":46,"stuck":0,"bvcCompromise":1,"T":207,"fill":0.9706,"ratio":1.2139,"chamferEx":0.5739,"N":34,"M":34,"id":465}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":466,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3862,"pathLen":3794.1723,"msgsPerDroneTick":2.2028,"tableEntries":34,"conflicts":1588,"swaps":113,"upgrades":55,"stuck":0,"bvcCompromise":6,"T":198,"fill":0.9706,"ratio":1.3583,"chamferEx":0.5467,"N":34,"M":34,"id":466}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":467,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2402,"pathLen":3294.6019,"msgsPerDroneTick":2.7444,"tableEntries":33.1765,"conflicts":1504,"swaps":120,"upgrades":34,"stuck":0,"bvcCompromise":8,"T":159,"fill":0.9706,"ratio":1.1985,"chamferEx":0.5912,"N":34,"M":34,"id":467}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":468,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2093,"pathLen":3722.9398,"msgsPerDroneTick":2.542,"tableEntries":33.9118,"conflicts":1665,"swaps":127,"upgrades":39,"stuck":0,"bvcCompromise":9,"T":194,"fill":0.9706,"ratio":1.4799,"chamferEx":0.5956,"N":34,"M":34,"id":468}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":469,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4253,"pathLen":3905.3104,"msgsPerDroneTick":2.3099,"tableEntries":34,"conflicts":1710,"swaps":128,"upgrades":51,"stuck":0,"bvcCompromise":2,"T":212,"fill":0.9706,"ratio":1.373,"chamferEx":0.5749,"N":34,"M":34,"id":469}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":470,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4016,"pathLen":3704.1348,"msgsPerDroneTick":2.2952,"tableEntries":34,"conflicts":1558,"swaps":93,"upgrades":31,"stuck":0,"bvcCompromise":6,"T":199,"fill":0.9706,"ratio":1.5079,"chamferEx":0.6039,"N":34,"M":34,"id":470}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":471,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4035,"pathLen":4138.971,"msgsPerDroneTick":2.0078,"tableEntries":34,"conflicts":1600,"swaps":121,"upgrades":49,"stuck":0,"bvcCompromise":5,"T":231,"fill":0.9706,"ratio":1.4671,"chamferEx":0.5856,"N":34,"M":34,"id":471}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":472,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3817,"pathLen":3694.1699,"msgsPerDroneTick":2.477,"tableEntries":33.6765,"conflicts":1600,"swaps":105,"upgrades":37,"stuck":0,"bvcCompromise":2,"T":192,"fill":0.9706,"ratio":1.4469,"chamferEx":0.5887,"N":34,"M":34,"id":472}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":473,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3695,"pathLen":3253.1562,"msgsPerDroneTick":2.6718,"tableEntries":33.0588,"conflicts":1427,"swaps":82,"upgrades":26,"stuck":0,"bvcCompromise":5,"T":158,"fill":0.9706,"ratio":1.1934,"chamferEx":0.58,"N":34,"M":34,"id":473}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":474,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3276,"pathLen":3322.4376,"msgsPerDroneTick":2.6635,"tableEntries":33.5882,"conflicts":1553,"swaps":88,"upgrades":34,"stuck":0,"bvcCompromise":10,"T":159,"fill":0.9706,"ratio":1.287,"chamferEx":0.5823,"N":34,"M":34,"id":474}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":475,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3677,"pathLen":4079.2424,"msgsPerDroneTick":2.1765,"tableEntries":34,"conflicts":1623,"swaps":84,"upgrades":56,"stuck":0,"bvcCompromise":5,"T":220,"fill":0.9706,"ratio":1.3302,"chamferEx":0.4933,"N":34,"M":34,"id":475}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":476,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1283,"pathLen":3625.2042,"msgsPerDroneTick":2.4801,"tableEntries":33.8235,"conflicts":1571,"swaps":93,"upgrades":41,"stuck":0,"bvcCompromise":3,"T":179,"fill":0.9706,"ratio":1.4553,"chamferEx":0.601,"N":34,"M":34,"id":476}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":477,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.36,"pathLen":3342.7463,"msgsPerDroneTick":2.9594,"tableEntries":33.6176,"conflicts":1604,"swaps":91,"upgrades":35,"stuck":0,"bvcCompromise":10,"T":161,"fill":0.9706,"ratio":1.3146,"chamferEx":0.5417,"N":34,"M":34,"id":477}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":478,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.347,"pathLen":3453.2142,"msgsPerDroneTick":2.6312,"tableEntries":33.5588,"conflicts":1590,"swaps":121,"upgrades":41,"stuck":0,"bvcCompromise":3,"T":163,"fill":0.9706,"ratio":1.4126,"chamferEx":0.6032,"N":34,"M":34,"id":478}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"heart","preset":"brutal","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":479,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.376,"pathLen":3204.9913,"msgsPerDroneTick":2.8471,"tableEntries":33.4118,"conflicts":1518,"swaps":117,"upgrades":26,"stuck":0,"bvcCompromise":3,"T":152,"fill":0.9706,"ratio":1.4607,"chamferEx":0.6144,"N":34,"M":34,"id":479}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":480,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0986,"pathLen":2077.949,"msgsPerDroneTick":21.5527,"tableEntries":34,"conflicts":329,"swaps":58,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0124,"chamferEx":0.2866,"N":34,"M":34,"id":480}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":481,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.06,"pathLen":2085.1511,"msgsPerDroneTick":20.6032,"tableEntries":34,"conflicts":370,"swaps":61,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0052,"chamferEx":0.2491,"N":34,"M":34,"id":481}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":482,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0487,"pathLen":2073.3614,"msgsPerDroneTick":20.9412,"tableEntries":34,"conflicts":259,"swaps":46,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":106,"fill":1,"ratio":1.0118,"chamferEx":0.1437,"N":34,"M":34,"id":482}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":483,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0471,"pathLen":2118.3484,"msgsPerDroneTick":19.8789,"tableEntries":34,"conflicts":453,"swaps":71,"upgrades":4,"stuck":0,"bvcCompromise":3,"T":119,"fill":0.9706,"ratio":1.0115,"chamferEx":0.3307,"N":34,"M":34,"id":483}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":484,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0536,"pathLen":2073.1972,"msgsPerDroneTick":21.0011,"tableEntries":34,"conflicts":385,"swaps":73,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":109,"fill":0.9706,"ratio":1.0078,"chamferEx":0.2431,"N":34,"M":34,"id":484}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":485,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0683,"pathLen":2178.4083,"msgsPerDroneTick":20.3653,"tableEntries":34,"conflicts":523,"swaps":102,"upgrades":15,"stuck":1,"bvcCompromise":1,"T":119,"fill":0.9706,"ratio":1.0195,"chamferEx":0.4011,"N":34,"M":34,"id":485}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":486,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0672,"pathLen":2098.2288,"msgsPerDroneTick":19.9462,"tableEntries":34,"conflicts":372,"swaps":74,"upgrades":2,"stuck":0,"bvcCompromise":3,"T":118,"fill":0.9706,"ratio":1.0072,"chamferEx":0.2748,"N":34,"M":34,"id":486}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":487,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.101,"pathLen":2147.0562,"msgsPerDroneTick":19.9975,"tableEntries":34,"conflicts":463,"swaps":86,"upgrades":9,"stuck":0,"bvcCompromise":2,"T":119,"fill":0.9706,"ratio":1.0304,"chamferEx":0.2992,"N":34,"M":34,"id":487}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":488,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0687,"pathLen":2331.1273,"msgsPerDroneTick":18.7303,"tableEntries":34,"conflicts":580,"swaps":111,"upgrades":34,"stuck":1,"bvcCompromise":4,"T":140,"fill":0.9706,"ratio":1.0325,"chamferEx":0.4575,"N":34,"M":34,"id":488}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":489,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0801,"pathLen":2105.6651,"msgsPerDroneTick":20.6517,"tableEntries":34,"conflicts":379,"swaps":65,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":114,"fill":0.9706,"ratio":1.0088,"chamferEx":0.2168,"N":34,"M":34,"id":489}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":490,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0756,"pathLen":2505.2969,"msgsPerDroneTick":17.8415,"tableEntries":34,"conflicts":687,"swaps":148,"upgrades":36,"stuck":0,"bvcCompromise":3,"T":170,"fill":0.9706,"ratio":1.0541,"chamferEx":0.3299,"N":34,"M":34,"id":490}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":491,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0693,"pathLen":2112.4447,"msgsPerDroneTick":20.8338,"tableEntries":34,"conflicts":488,"swaps":96,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":114,"fill":0.9706,"ratio":1.009,"chamferEx":0.1572,"N":34,"M":34,"id":491}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":492,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0987,"pathLen":2336.5051,"msgsPerDroneTick":19.2235,"tableEntries":34,"conflicts":635,"swaps":110,"upgrades":29,"stuck":0,"bvcCompromise":2,"T":135,"fill":0.9706,"ratio":1.0548,"chamferEx":0.4541,"N":34,"M":34,"id":492}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":493,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0911,"pathLen":2179.6258,"msgsPerDroneTick":19.0501,"tableEntries":34,"conflicts":431,"swaps":83,"upgrades":6,"stuck":0,"bvcCompromise":0,"T":128,"fill":0.9706,"ratio":1.0135,"chamferEx":0.1884,"N":34,"M":34,"id":493}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":494,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0841,"pathLen":2407.3927,"msgsPerDroneTick":18.7409,"tableEntries":34,"conflicts":636,"swaps":119,"upgrades":30,"stuck":0,"bvcCompromise":0,"T":141,"fill":0.9706,"ratio":1.0642,"chamferEx":0.3194,"N":34,"M":34,"id":494}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":495,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0711,"pathLen":2065.37,"msgsPerDroneTick":21.2161,"tableEntries":34,"conflicts":378,"swaps":77,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0101,"chamferEx":0.3142,"N":34,"M":34,"id":495}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":496,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0766,"pathLen":2103.0857,"msgsPerDroneTick":20.3896,"tableEntries":34,"conflicts":336,"swaps":61,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":114,"fill":0.9706,"ratio":1.0108,"chamferEx":0.1585,"N":34,"M":34,"id":496}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":497,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0605,"pathLen":2202.2341,"msgsPerDroneTick":19.2803,"tableEntries":34,"conflicts":439,"swaps":79,"upgrades":7,"stuck":0,"bvcCompromise":2,"T":128,"fill":0.9706,"ratio":1.0118,"chamferEx":0.3028,"N":34,"M":34,"id":497}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":498,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0659,"pathLen":2074.8694,"msgsPerDroneTick":20.7859,"tableEntries":34,"conflicts":386,"swaps":62,"upgrades":1,"stuck":0,"bvcCompromise":3,"T":111,"fill":0.9706,"ratio":1.0085,"chamferEx":0.4941,"N":34,"M":34,"id":498}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":499,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0871,"pathLen":2251.7442,"msgsPerDroneTick":18.5759,"tableEntries":34,"conflicts":524,"swaps":102,"upgrades":11,"stuck":0,"bvcCompromise":2,"T":138,"fill":0.9706,"ratio":1.0291,"chamferEx":0.2514,"N":34,"M":34,"id":499}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":500,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0834,"pathLen":2071.0114,"msgsPerDroneTick":21.1867,"tableEntries":34,"conflicts":348,"swaps":59,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.9706,"ratio":1.0105,"chamferEx":0.3585,"N":34,"M":34,"id":500}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":501,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0569,"pathLen":2112.0325,"msgsPerDroneTick":19.8943,"tableEntries":34,"conflicts":428,"swaps":82,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":113,"fill":0.9706,"ratio":1.0079,"chamferEx":0.4909,"N":34,"M":34,"id":501}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":502,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0887,"pathLen":2120.7814,"msgsPerDroneTick":20.1872,"tableEntries":34,"conflicts":380,"swaps":70,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":115,"fill":0.9706,"ratio":1.0051,"chamferEx":0.2695,"N":34,"M":34,"id":502}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":503,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0815,"pathLen":2497.7063,"msgsPerDroneTick":18.2908,"tableEntries":34,"conflicts":829,"swaps":170,"upgrades":26,"stuck":0,"bvcCompromise":3,"T":158,"fill":0.9706,"ratio":1.0709,"chamferEx":0.3355,"N":34,"M":34,"id":503}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":504,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0895,"pathLen":2150.6508,"msgsPerDroneTick":19.3411,"tableEntries":34,"conflicts":455,"swaps":72,"upgrades":11,"stuck":0,"bvcCompromise":1,"T":124,"fill":0.9706,"ratio":1.0156,"chamferEx":0.2903,"N":34,"M":34,"id":504}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":505,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0779,"pathLen":2098.9976,"msgsPerDroneTick":20.3967,"tableEntries":34,"conflicts":485,"swaps":82,"upgrades":6,"stuck":0,"bvcCompromise":3,"T":113,"fill":0.9706,"ratio":1.0098,"chamferEx":0.3656,"N":34,"M":34,"id":505}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":506,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0679,"pathLen":2909.7937,"msgsPerDroneTick":17.958,"tableEntries":34,"conflicts":1099,"swaps":249,"upgrades":59,"stuck":0,"bvcCompromise":2,"T":175,"fill":0.9706,"ratio":1.1242,"chamferEx":0.2694,"N":34,"M":34,"id":506}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":507,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0734,"pathLen":2119.4864,"msgsPerDroneTick":20.1171,"tableEntries":34,"conflicts":352,"swaps":65,"upgrades":3,"stuck":0,"bvcCompromise":2,"T":114,"fill":0.9706,"ratio":1.0107,"chamferEx":0.2486,"N":34,"M":34,"id":507}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":508,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0751,"pathLen":2079.8093,"msgsPerDroneTick":21.1997,"tableEntries":34,"conflicts":343,"swaps":66,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.9706,"ratio":1.0134,"chamferEx":0.2031,"N":34,"M":34,"id":508}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":509,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0561,"pathLen":2084.8416,"msgsPerDroneTick":20.5455,"tableEntries":34,"conflicts":349,"swaps":64,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":113,"fill":0.9706,"ratio":1.0083,"chamferEx":0.2623,"N":34,"M":34,"id":509}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":510,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0599,"pathLen":2136.8633,"msgsPerDroneTick":20.1176,"tableEntries":34,"conflicts":405,"swaps":75,"upgrades":4,"stuck":0,"bvcCompromise":3,"T":119,"fill":0.9706,"ratio":1.0106,"chamferEx":0.2735,"N":34,"M":34,"id":510}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":511,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0853,"pathLen":2188.7617,"msgsPerDroneTick":18.713,"tableEntries":34,"conflicts":551,"swaps":111,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":133,"fill":0.9706,"ratio":1.0111,"chamferEx":0.2732,"N":34,"M":34,"id":511}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":512,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0815,"pathLen":2078.6376,"msgsPerDroneTick":21.2206,"tableEntries":34,"conflicts":340,"swaps":62,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":100,"fill":0.9706,"ratio":1.01,"chamferEx":0.4816,"N":34,"M":34,"id":512}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":513,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0723,"pathLen":2085.4079,"msgsPerDroneTick":21.0096,"tableEntries":34,"conflicts":366,"swaps":72,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.01,"chamferEx":0.3842,"N":34,"M":34,"id":513}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":514,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0909,"pathLen":2235.4286,"msgsPerDroneTick":18.9784,"tableEntries":34,"conflicts":589,"swaps":122,"upgrades":10,"stuck":0,"bvcCompromise":1,"T":136,"fill":0.9706,"ratio":1.0229,"chamferEx":0.3069,"N":34,"M":34,"id":514}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":515,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0841,"pathLen":2083.0893,"msgsPerDroneTick":20.4191,"tableEntries":34,"conflicts":323,"swaps":56,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":112,"fill":0.9706,"ratio":1.0079,"chamferEx":0.3529,"N":34,"M":34,"id":515}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":516,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0851,"pathLen":2081.6453,"msgsPerDroneTick":21.2109,"tableEntries":34,"conflicts":439,"swaps":82,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":106,"fill":0.9706,"ratio":1.0131,"chamferEx":0.2683,"N":34,"M":34,"id":516}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":517,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0965,"pathLen":2070.154,"msgsPerDroneTick":21.1872,"tableEntries":34,"conflicts":322,"swaps":52,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0069,"chamferEx":0.2603,"N":34,"M":34,"id":517}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":518,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0779,"pathLen":2101.3611,"msgsPerDroneTick":20.8861,"tableEntries":34,"conflicts":427,"swaps":90,"upgrades":3,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0088,"chamferEx":0.4071,"N":34,"M":34,"id":518}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":519,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0673,"pathLen":2364.9623,"msgsPerDroneTick":18.2639,"tableEntries":34,"conflicts":580,"swaps":119,"upgrades":28,"stuck":0,"bvcCompromise":1,"T":148,"fill":0.9706,"ratio":1.0346,"chamferEx":0.1507,"N":34,"M":34,"id":519}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":520,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0843,"pathLen":2131.8176,"msgsPerDroneTick":19.4976,"tableEntries":34,"conflicts":414,"swaps":78,"upgrades":3,"stuck":0,"bvcCompromise":3,"T":124,"fill":0.9706,"ratio":1.0062,"chamferEx":0.2708,"N":34,"M":34,"id":520}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":521,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0777,"pathLen":2251.2181,"msgsPerDroneTick":18.4065,"tableEntries":34,"conflicts":532,"swaps":104,"upgrades":11,"stuck":0,"bvcCompromise":1,"T":145,"fill":0.9706,"ratio":1.0221,"chamferEx":0.3641,"N":34,"M":34,"id":521}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":522,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0608,"pathLen":2252.6094,"msgsPerDroneTick":19.4993,"tableEntries":34,"conflicts":527,"swaps":104,"upgrades":25,"stuck":0,"bvcCompromise":2,"T":129,"fill":0.9706,"ratio":1.0525,"chamferEx":0.3009,"N":34,"M":34,"id":522}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":523,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0828,"pathLen":2072.1151,"msgsPerDroneTick":21.3764,"tableEntries":34,"conflicts":348,"swaps":68,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.9706,"ratio":1.0032,"chamferEx":0.2413,"N":34,"M":34,"id":523}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":524,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0852,"pathLen":2069.1037,"msgsPerDroneTick":20.6737,"tableEntries":34,"conflicts":350,"swaps":66,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":106,"fill":0.9706,"ratio":1.0036,"chamferEx":0.2391,"N":34,"M":34,"id":524}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":525,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0526,"pathLen":2442.5879,"msgsPerDroneTick":19.1125,"tableEntries":34,"conflicts":723,"swaps":148,"upgrades":36,"stuck":0,"bvcCompromise":5,"T":136,"fill":0.9706,"ratio":1.0681,"chamferEx":0.2805,"N":34,"M":34,"id":525}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":526,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1099,"pathLen":2053.4753,"msgsPerDroneTick":21.4256,"tableEntries":34,"conflicts":335,"swaps":65,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":98,"fill":0.9706,"ratio":1.0061,"chamferEx":0.2619,"N":34,"M":34,"id":526}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":527,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0819,"pathLen":2094.5035,"msgsPerDroneTick":20.4425,"tableEntries":34,"conflicts":340,"swaps":69,"upgrades":1,"stuck":0,"bvcCompromise":2,"T":113,"fill":0.9706,"ratio":1.0117,"chamferEx":0.2476,"N":34,"M":34,"id":527}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":528,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0709,"pathLen":2122.9811,"msgsPerDroneTick":20.015,"tableEntries":34,"conflicts":384,"swaps":62,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":118,"fill":0.9706,"ratio":1.0072,"chamferEx":0.1354,"N":34,"M":34,"id":528}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":529,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0768,"pathLen":2204.3628,"msgsPerDroneTick":19.9932,"tableEntries":34,"conflicts":499,"swaps":103,"upgrades":8,"stuck":0,"bvcCompromise":1,"T":121,"fill":0.9706,"ratio":1.0575,"chamferEx":0.267,"N":34,"M":34,"id":529}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":530,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0652,"pathLen":3101.7442,"msgsPerDroneTick":15.7585,"tableEntries":34,"conflicts":1045,"swaps":231,"upgrades":94,"stuck":0,"bvcCompromise":2,"T":238,"fill":0.9706,"ratio":1.0877,"chamferEx":0.2711,"N":34,"M":34,"id":530}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":531,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.072,"pathLen":2081.3946,"msgsPerDroneTick":20.7374,"tableEntries":34,"conflicts":296,"swaps":60,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":112,"fill":0.9706,"ratio":1.0056,"chamferEx":0.2283,"N":34,"M":34,"id":531}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":532,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.055,"pathLen":2084.0392,"msgsPerDroneTick":19.9637,"tableEntries":34,"conflicts":364,"swaps":73,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":115,"fill":0.9706,"ratio":1.0062,"chamferEx":0.2167,"N":34,"M":34,"id":532}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":533,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0711,"pathLen":2298.5688,"msgsPerDroneTick":19.2417,"tableEntries":34,"conflicts":692,"swaps":129,"upgrades":7,"stuck":0,"bvcCompromise":1,"T":137,"fill":0.9706,"ratio":1.0243,"chamferEx":0.1849,"N":34,"M":34,"id":533}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":534,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0617,"pathLen":2345.0042,"msgsPerDroneTick":18.9239,"tableEntries":34,"conflicts":552,"swaps":99,"upgrades":33,"stuck":1,"bvcCompromise":0,"T":133,"fill":0.9706,"ratio":1.0375,"chamferEx":0.3626,"N":34,"M":34,"id":534}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":535,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.096,"pathLen":2118.8737,"msgsPerDroneTick":20.6003,"tableEntries":34,"conflicts":422,"swaps":80,"upgrades":7,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0091,"chamferEx":0.496,"N":34,"M":34,"id":535}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":536,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0452,"pathLen":2077.2872,"msgsPerDroneTick":22.0802,"tableEntries":34,"conflicts":357,"swaps":70,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.9706,"ratio":1.0083,"chamferEx":0.1924,"N":34,"M":34,"id":536}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":537,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0648,"pathLen":2170.4749,"msgsPerDroneTick":20.4905,"tableEntries":34,"conflicts":537,"swaps":96,"upgrades":10,"stuck":0,"bvcCompromise":0,"T":121,"fill":0.9706,"ratio":1.0149,"chamferEx":0.3401,"N":34,"M":34,"id":537}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":538,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0736,"pathLen":2083.2364,"msgsPerDroneTick":21.0297,"tableEntries":34,"conflicts":369,"swaps":58,"upgrades":1,"stuck":0,"bvcCompromise":4,"T":109,"fill":0.9706,"ratio":1.0077,"chamferEx":0.2825,"N":34,"M":34,"id":538}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"easy","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":539,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.085,"pathLen":2204.2019,"msgsPerDroneTick":18.7504,"tableEntries":34,"conflicts":426,"swaps":78,"upgrades":12,"stuck":0,"bvcCompromise":0,"T":136,"fill":0.9706,"ratio":1.0112,"chamferEx":0.4062,"N":34,"M":34,"id":539}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":540,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1336,"pathLen":2215.6358,"msgsPerDroneTick":15.1625,"tableEntries":34,"conflicts":381,"swaps":69,"upgrades":9,"stuck":0,"bvcCompromise":1,"T":116,"fill":0.9706,"ratio":1.0215,"chamferEx":0.3893,"N":34,"M":34,"id":540}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":541,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1626,"pathLen":2116.7152,"msgsPerDroneTick":16.4086,"tableEntries":34,"conflicts":302,"swaps":55,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.0048,"chamferEx":0.3947,"N":34,"M":34,"id":541}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":542,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1611,"pathLen":2156.1951,"msgsPerDroneTick":15.5814,"tableEntries":34,"conflicts":382,"swaps":62,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0114,"chamferEx":0.2152,"N":34,"M":34,"id":542}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":543,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1393,"pathLen":2936.8184,"msgsPerDroneTick":13.0709,"tableEntries":34,"conflicts":965,"swaps":193,"upgrades":74,"stuck":0,"bvcCompromise":2,"T":185,"fill":0.9706,"ratio":1.1084,"chamferEx":0.3219,"N":34,"M":34,"id":543}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":544,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1134,"pathLen":2216.2788,"msgsPerDroneTick":15.1727,"tableEntries":34,"conflicts":414,"swaps":67,"upgrades":7,"stuck":0,"bvcCompromise":2,"T":124,"fill":0.9706,"ratio":1.0129,"chamferEx":0.34,"N":34,"M":34,"id":544}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":545,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1272,"pathLen":2677.258,"msgsPerDroneTick":13.947,"tableEntries":34,"conflicts":891,"swaps":168,"upgrades":31,"stuck":0,"bvcCompromise":5,"T":173,"fill":1,"ratio":1.077,"chamferEx":0.197,"N":34,"M":34,"id":545}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":546,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1274,"pathLen":2133.5988,"msgsPerDroneTick":16.4695,"tableEntries":34,"conflicts":348,"swaps":50,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":109,"fill":0.9706,"ratio":1.0074,"chamferEx":0.3038,"N":34,"M":34,"id":546}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":547,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1213,"pathLen":2135.0732,"msgsPerDroneTick":16.538,"tableEntries":34,"conflicts":361,"swaps":67,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":110,"fill":0.9706,"ratio":1.0102,"chamferEx":0.3427,"N":34,"M":34,"id":547}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":548,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1337,"pathLen":2217.725,"msgsPerDroneTick":15.1103,"tableEntries":34,"conflicts":478,"swaps":89,"upgrades":3,"stuck":0,"bvcCompromise":1,"T":120,"fill":0.9706,"ratio":1.0113,"chamferEx":0.2235,"N":34,"M":34,"id":548}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":549,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1067,"pathLen":2341.0889,"msgsPerDroneTick":14.9045,"tableEntries":34,"conflicts":599,"swaps":97,"upgrades":23,"stuck":0,"bvcCompromise":0,"T":122,"fill":0.9706,"ratio":1.0313,"chamferEx":0.3572,"N":34,"M":34,"id":549}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":550,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1312,"pathLen":2119.1129,"msgsPerDroneTick":16.1779,"tableEntries":34,"conflicts":346,"swaps":60,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.009,"chamferEx":0.3566,"N":34,"M":34,"id":550}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":551,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1547,"pathLen":2360.1727,"msgsPerDroneTick":13.9823,"tableEntries":34,"conflicts":522,"swaps":85,"upgrades":12,"stuck":0,"bvcCompromise":4,"T":153,"fill":0.9706,"ratio":1.0109,"chamferEx":0.3522,"N":34,"M":34,"id":551}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":552,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1486,"pathLen":2522.6382,"msgsPerDroneTick":14.0266,"tableEntries":34,"conflicts":663,"swaps":119,"upgrades":36,"stuck":0,"bvcCompromise":3,"T":144,"fill":0.9706,"ratio":1.0343,"chamferEx":0.4189,"N":34,"M":34,"id":552}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":553,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.174,"pathLen":2318.5732,"msgsPerDroneTick":14.5845,"tableEntries":34,"conflicts":544,"swaps":101,"upgrades":13,"stuck":0,"bvcCompromise":3,"T":133,"fill":0.9706,"ratio":1.0208,"chamferEx":0.4306,"N":34,"M":34,"id":553}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":554,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1579,"pathLen":2210.4443,"msgsPerDroneTick":15.3609,"tableEntries":34,"conflicts":464,"swaps":76,"upgrades":12,"stuck":0,"bvcCompromise":0,"T":114,"fill":0.9706,"ratio":1.0247,"chamferEx":0.4154,"N":34,"M":34,"id":554}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":555,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1503,"pathLen":2106.8921,"msgsPerDroneTick":15.5714,"tableEntries":34,"conflicts":295,"swaps":55,"upgrades":2,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.0072,"chamferEx":0.3371,"N":34,"M":34,"id":555}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":556,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1576,"pathLen":2176.077,"msgsPerDroneTick":16.0712,"tableEntries":34,"conflicts":431,"swaps":88,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0092,"chamferEx":0.275,"N":34,"M":34,"id":556}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":557,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0944,"pathLen":2456.3252,"msgsPerDroneTick":15.3014,"tableEntries":34,"conflicts":721,"swaps":133,"upgrades":32,"stuck":0,"bvcCompromise":2,"T":133,"fill":0.9706,"ratio":1.0736,"chamferEx":0.6289,"N":34,"M":34,"id":557}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":558,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1332,"pathLen":2159.4908,"msgsPerDroneTick":15.8925,"tableEntries":34,"conflicts":408,"swaps":64,"upgrades":1,"stuck":0,"bvcCompromise":2,"T":110,"fill":0.9706,"ratio":1.0082,"chamferEx":0.2759,"N":34,"M":34,"id":558}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":559,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1862,"pathLen":2164.5352,"msgsPerDroneTick":15.7595,"tableEntries":34,"conflicts":395,"swaps":80,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0099,"chamferEx":0.3063,"N":34,"M":34,"id":559}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":560,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1134,"pathLen":3014.7717,"msgsPerDroneTick":13.2211,"tableEntries":34,"conflicts":959,"swaps":184,"upgrades":70,"stuck":0,"bvcCompromise":1,"T":185,"fill":0.9706,"ratio":1.1172,"chamferEx":0.3579,"N":34,"M":34,"id":560}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":561,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1784,"pathLen":2139.3452,"msgsPerDroneTick":15.9975,"tableEntries":34,"conflicts":338,"swaps":78,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":108,"fill":1,"ratio":1.0071,"chamferEx":0.1887,"N":34,"M":34,"id":561}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":562,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1912,"pathLen":2139.0429,"msgsPerDroneTick":15.8359,"tableEntries":34,"conflicts":267,"swaps":42,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0065,"chamferEx":0.3698,"N":34,"M":34,"id":562}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":563,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1091,"pathLen":2306.4069,"msgsPerDroneTick":15.1921,"tableEntries":34,"conflicts":559,"swaps":95,"upgrades":18,"stuck":0,"bvcCompromise":3,"T":126,"fill":0.9706,"ratio":1.0238,"chamferEx":0.4142,"N":34,"M":34,"id":563}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":564,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1684,"pathLen":2178.0248,"msgsPerDroneTick":16.6353,"tableEntries":34,"conflicts":440,"swaps":76,"upgrades":6,"stuck":0,"bvcCompromise":2,"T":113,"fill":0.9706,"ratio":1.0225,"chamferEx":0.2995,"N":34,"M":34,"id":564}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":565,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0771,"pathLen":2479.6511,"msgsPerDroneTick":13.6084,"tableEntries":34,"conflicts":610,"swaps":114,"upgrades":29,"stuck":0,"bvcCompromise":0,"T":156,"fill":0.9706,"ratio":1.0369,"chamferEx":0.3868,"N":34,"M":34,"id":565}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":566,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1433,"pathLen":2174.5175,"msgsPerDroneTick":16.025,"tableEntries":34,"conflicts":422,"swaps":79,"upgrades":3,"stuck":0,"bvcCompromise":2,"T":114,"fill":0.9706,"ratio":1.0132,"chamferEx":0.4185,"N":34,"M":34,"id":566}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":567,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1448,"pathLen":2329.89,"msgsPerDroneTick":14.977,"tableEntries":34,"conflicts":654,"swaps":122,"upgrades":18,"stuck":0,"bvcCompromise":2,"T":123,"fill":0.9706,"ratio":1.0406,"chamferEx":0.3789,"N":34,"M":34,"id":567}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":568,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1308,"pathLen":2571.7254,"msgsPerDroneTick":13.323,"tableEntries":34,"conflicts":685,"swaps":128,"upgrades":25,"stuck":0,"bvcCompromise":1,"T":163,"fill":0.9706,"ratio":1.0473,"chamferEx":0.4787,"N":34,"M":34,"id":568}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":569,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1123,"pathLen":2111.3207,"msgsPerDroneTick":15.9853,"tableEntries":34,"conflicts":338,"swaps":57,"upgrades":1,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.9706,"ratio":1.0085,"chamferEx":0.3641,"N":34,"M":34,"id":569}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":570,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1154,"pathLen":2142.3057,"msgsPerDroneTick":16.4918,"tableEntries":34,"conflicts":381,"swaps":71,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":111,"fill":0.9706,"ratio":1.0094,"chamferEx":0.2983,"N":34,"M":34,"id":570}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":571,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1739,"pathLen":2276.8751,"msgsPerDroneTick":14.9475,"tableEntries":34,"conflicts":448,"swaps":68,"upgrades":6,"stuck":0,"bvcCompromise":2,"T":134,"fill":0.9706,"ratio":1.0405,"chamferEx":0.2392,"N":34,"M":34,"id":571}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":572,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1649,"pathLen":2692.4114,"msgsPerDroneTick":13.5659,"tableEntries":34,"conflicts":824,"swaps":159,"upgrades":33,"stuck":0,"bvcCompromise":4,"T":166,"fill":0.9706,"ratio":1.0745,"chamferEx":0.3318,"N":34,"M":34,"id":572}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":573,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1142,"pathLen":2451.9352,"msgsPerDroneTick":14.4082,"tableEntries":34,"conflicts":644,"swaps":123,"upgrades":27,"stuck":0,"bvcCompromise":3,"T":142,"fill":0.9706,"ratio":1.0605,"chamferEx":0.4628,"N":34,"M":34,"id":573}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":574,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.142,"pathLen":2181.991,"msgsPerDroneTick":15.5583,"tableEntries":34,"conflicts":438,"swaps":74,"upgrades":6,"stuck":0,"bvcCompromise":2,"T":114,"fill":0.9706,"ratio":1.0145,"chamferEx":0.5376,"N":34,"M":34,"id":574}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":575,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1595,"pathLen":3022.4649,"msgsPerDroneTick":13.327,"tableEntries":34,"conflicts":1076,"swaps":197,"upgrades":59,"stuck":0,"bvcCompromise":1,"T":180,"fill":0.9706,"ratio":1.1251,"chamferEx":0.4202,"N":34,"M":34,"id":575}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":576,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1553,"pathLen":2191.2936,"msgsPerDroneTick":15.3197,"tableEntries":34,"conflicts":404,"swaps":86,"upgrades":2,"stuck":0,"bvcCompromise":0,"T":115,"fill":0.9706,"ratio":1.0057,"chamferEx":0.339,"N":34,"M":34,"id":576}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":577,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1519,"pathLen":2162.0126,"msgsPerDroneTick":15.8969,"tableEntries":34,"conflicts":323,"swaps":57,"upgrades":3,"stuck":0,"bvcCompromise":4,"T":111,"fill":0.9706,"ratio":1.0164,"chamferEx":0.2875,"N":34,"M":34,"id":577}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":578,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.144,"pathLen":2154.8328,"msgsPerDroneTick":16.442,"tableEntries":34,"conflicts":492,"swaps":92,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.0077,"chamferEx":0.3083,"N":34,"M":34,"id":578}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":579,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.161,"pathLen":2200.6234,"msgsPerDroneTick":15.5423,"tableEntries":34,"conflicts":416,"swaps":69,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":123,"fill":0.9706,"ratio":1.0099,"chamferEx":0.405,"N":34,"M":34,"id":579}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":580,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1488,"pathLen":2130.6913,"msgsPerDroneTick":16.1351,"tableEntries":34,"conflicts":321,"swaps":67,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0078,"chamferEx":0.3043,"N":34,"M":34,"id":580}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":581,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.127,"pathLen":3011.0072,"msgsPerDroneTick":12.8125,"tableEntries":34,"conflicts":976,"swaps":196,"upgrades":47,"stuck":0,"bvcCompromise":0,"T":198,"fill":0.9706,"ratio":1.1409,"chamferEx":0.4704,"N":34,"M":34,"id":581}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":582,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1674,"pathLen":2378.7974,"msgsPerDroneTick":14.526,"tableEntries":34,"conflicts":590,"swaps":115,"upgrades":24,"stuck":0,"bvcCompromise":0,"T":130,"fill":0.9706,"ratio":1.0513,"chamferEx":0.4305,"N":34,"M":34,"id":582}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":583,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1473,"pathLen":2159.8069,"msgsPerDroneTick":15.6246,"tableEntries":34,"conflicts":394,"swaps":70,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":118,"fill":0.9706,"ratio":1.0107,"chamferEx":0.351,"N":34,"M":34,"id":583}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":584,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1564,"pathLen":2241.3834,"msgsPerDroneTick":15.4694,"tableEntries":34,"conflicts":476,"swaps":77,"upgrades":5,"stuck":0,"bvcCompromise":0,"T":123,"fill":0.9706,"ratio":1.02,"chamferEx":0.3081,"N":34,"M":34,"id":584}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":585,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1568,"pathLen":2151.795,"msgsPerDroneTick":16.1229,"tableEntries":34,"conflicts":339,"swaps":66,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0119,"chamferEx":0.2421,"N":34,"M":34,"id":585}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":586,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1652,"pathLen":2125.5897,"msgsPerDroneTick":16.0968,"tableEntries":34,"conflicts":346,"swaps":59,"upgrades":1,"stuck":0,"bvcCompromise":3,"T":107,"fill":0.9706,"ratio":1.0083,"chamferEx":0.3713,"N":34,"M":34,"id":586}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":587,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1318,"pathLen":3016.5455,"msgsPerDroneTick":13.0268,"tableEntries":34,"conflicts":1102,"swaps":230,"upgrades":58,"stuck":0,"bvcCompromise":2,"T":193,"fill":0.9706,"ratio":1.0713,"chamferEx":0.2596,"N":34,"M":34,"id":587}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":588,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1555,"pathLen":2180.6215,"msgsPerDroneTick":15.6713,"tableEntries":34,"conflicts":387,"swaps":64,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":119,"fill":0.9706,"ratio":1.0069,"chamferEx":0.2203,"N":34,"M":34,"id":588}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":589,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1458,"pathLen":2178.5813,"msgsPerDroneTick":15.2452,"tableEntries":34,"conflicts":321,"swaps":55,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":122,"fill":0.9706,"ratio":1.0079,"chamferEx":0.3202,"N":34,"M":34,"id":589}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":590,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1726,"pathLen":2371.0617,"msgsPerDroneTick":14.1935,"tableEntries":34,"conflicts":581,"swaps":104,"upgrades":31,"stuck":0,"bvcCompromise":0,"T":135,"fill":0.9706,"ratio":1.057,"chamferEx":0.3613,"N":34,"M":34,"id":590}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":591,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0717,"pathLen":2411.808,"msgsPerDroneTick":14.4973,"tableEntries":34,"conflicts":557,"swaps":103,"upgrades":27,"stuck":0,"bvcCompromise":2,"T":131,"fill":0.9706,"ratio":1.0349,"chamferEx":0.353,"N":34,"M":34,"id":591}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":592,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1678,"pathLen":2185.4025,"msgsPerDroneTick":15.143,"tableEntries":34,"conflicts":421,"swaps":65,"upgrades":3,"stuck":0,"bvcCompromise":2,"T":123,"fill":0.9706,"ratio":1.0087,"chamferEx":0.322,"N":34,"M":34,"id":592}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":593,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0872,"pathLen":2473.7123,"msgsPerDroneTick":13.631,"tableEntries":34,"conflicts":643,"swaps":127,"upgrades":27,"stuck":0,"bvcCompromise":2,"T":158,"fill":0.9706,"ratio":1.0562,"chamferEx":0.3967,"N":34,"M":34,"id":593}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":594,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1297,"pathLen":2154.7594,"msgsPerDroneTick":16.2447,"tableEntries":34,"conflicts":419,"swaps":87,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":112,"fill":0.9706,"ratio":1.0091,"chamferEx":0.225,"N":34,"M":34,"id":594}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":595,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1793,"pathLen":2136.1522,"msgsPerDroneTick":15.7642,"tableEntries":34,"conflicts":352,"swaps":55,"upgrades":2,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0066,"chamferEx":0.4366,"N":34,"M":34,"id":595}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":596,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0986,"pathLen":2221.1957,"msgsPerDroneTick":15.2974,"tableEntries":34,"conflicts":488,"swaps":80,"upgrades":2,"stuck":0,"bvcCompromise":4,"T":124,"fill":0.9706,"ratio":1.0092,"chamferEx":0.2418,"N":34,"M":34,"id":596}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":597,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1716,"pathLen":2121.965,"msgsPerDroneTick":16.1451,"tableEntries":34,"conflicts":374,"swaps":74,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":106,"fill":0.9706,"ratio":1.011,"chamferEx":0.3306,"N":34,"M":34,"id":597}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":598,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.145,"pathLen":2131.8466,"msgsPerDroneTick":15.7849,"tableEntries":34,"conflicts":337,"swaps":58,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0088,"chamferEx":0.2443,"N":34,"M":34,"id":598}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"normal","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":599,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.14,"pathLen":2178.9337,"msgsPerDroneTick":15.8816,"tableEntries":34,"conflicts":416,"swaps":74,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":114,"fill":0.9706,"ratio":1.006,"chamferEx":0.4382,"N":34,"M":34,"id":599}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":600,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2322,"pathLen":2854.42,"msgsPerDroneTick":6.6817,"tableEntries":34,"conflicts":1548,"swaps":154,"upgrades":19,"stuck":0,"bvcCompromise":8,"T":168,"fill":0.9706,"ratio":1.1115,"chamferEx":0.5602,"N":34,"M":34,"id":600}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":601,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.283,"pathLen":3054.7369,"msgsPerDroneTick":6.3112,"tableEntries":34,"conflicts":1607,"swaps":176,"upgrades":23,"stuck":0,"bvcCompromise":6,"T":176,"fill":0.9706,"ratio":1.2164,"chamferEx":0.4691,"N":34,"M":34,"id":601}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":602,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2052,"pathLen":3336.8088,"msgsPerDroneTick":5.5918,"tableEntries":34,"conflicts":1681,"swaps":180,"upgrades":43,"stuck":0,"bvcCompromise":5,"T":214,"fill":0.9706,"ratio":1.096,"chamferEx":0.5403,"N":34,"M":34,"id":602}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":603,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2492,"pathLen":3197.2341,"msgsPerDroneTick":6.3993,"tableEntries":34,"conflicts":1787,"swaps":235,"upgrades":38,"stuck":0,"bvcCompromise":5,"T":186,"fill":0.9706,"ratio":1.1047,"chamferEx":0.4375,"N":34,"M":34,"id":603}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":604,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2756,"pathLen":2730.8496,"msgsPerDroneTick":6.9029,"tableEntries":34,"conflicts":1467,"swaps":193,"upgrades":20,"stuck":0,"bvcCompromise":7,"T":146,"fill":0.9706,"ratio":1.1033,"chamferEx":0.4819,"N":34,"M":34,"id":604}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":605,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1543,"pathLen":3547.6811,"msgsPerDroneTick":5.8691,"tableEntries":34,"conflicts":1904,"swaps":241,"upgrades":37,"stuck":0,"bvcCompromise":16,"T":229,"fill":0.9706,"ratio":1.2631,"chamferEx":0.3741,"N":34,"M":34,"id":605}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":606,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1823,"pathLen":2960.5787,"msgsPerDroneTick":6.4301,"tableEntries":34,"conflicts":1707,"swaps":200,"upgrades":25,"stuck":0,"bvcCompromise":13,"T":180,"fill":0.9706,"ratio":1.1246,"chamferEx":0.4967,"N":34,"M":34,"id":606}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":607,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1917,"pathLen":3230.7252,"msgsPerDroneTick":6.0521,"tableEntries":34,"conflicts":1715,"swaps":208,"upgrades":35,"stuck":0,"bvcCompromise":10,"T":192,"fill":0.9706,"ratio":1.1374,"chamferEx":0.4837,"N":34,"M":34,"id":607}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":608,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2444,"pathLen":3306.7219,"msgsPerDroneTick":5.4715,"tableEntries":34,"conflicts":1652,"swaps":166,"upgrades":27,"stuck":0,"bvcCompromise":8,"T":220,"fill":0.9706,"ratio":1.1183,"chamferEx":0.5305,"N":34,"M":34,"id":608}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":609,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1515,"pathLen":3338.6536,"msgsPerDroneTick":5.8911,"tableEntries":34,"conflicts":1812,"swaps":231,"upgrades":36,"stuck":0,"bvcCompromise":8,"T":214,"fill":0.9706,"ratio":1.0825,"chamferEx":0.3401,"N":34,"M":34,"id":609}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":610,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2547,"pathLen":3144.8772,"msgsPerDroneTick":6.0253,"tableEntries":34,"conflicts":1623,"swaps":184,"upgrades":26,"stuck":0,"bvcCompromise":3,"T":191,"fill":0.9706,"ratio":1.1482,"chamferEx":0.5193,"N":34,"M":34,"id":610}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":611,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2367,"pathLen":2874.993,"msgsPerDroneTick":6.6022,"tableEntries":34,"conflicts":1537,"swaps":174,"upgrades":32,"stuck":0,"bvcCompromise":4,"T":158,"fill":0.9706,"ratio":1.1355,"chamferEx":0.4665,"N":34,"M":34,"id":611}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":612,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1852,"pathLen":3439.611,"msgsPerDroneTick":5.6059,"tableEntries":33.9412,"conflicts":1825,"swaps":224,"upgrades":42,"stuck":0,"bvcCompromise":7,"T":218,"fill":0.9706,"ratio":1.1923,"chamferEx":0.661,"N":34,"M":34,"id":612}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":613,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1869,"pathLen":2893.11,"msgsPerDroneTick":6.187,"tableEntries":34,"conflicts":1485,"swaps":185,"upgrades":16,"stuck":0,"bvcCompromise":6,"T":178,"fill":0.9706,"ratio":1.0565,"chamferEx":0.4353,"N":34,"M":34,"id":613}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":614,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2415,"pathLen":3013.7494,"msgsPerDroneTick":6.1213,"tableEntries":34,"conflicts":1532,"swaps":191,"upgrades":29,"stuck":0,"bvcCompromise":6,"T":177,"fill":0.9706,"ratio":1.1164,"chamferEx":0.7032,"N":34,"M":34,"id":614}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":615,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2497,"pathLen":2946.8038,"msgsPerDroneTick":6.6224,"tableEntries":34,"conflicts":1592,"swaps":200,"upgrades":22,"stuck":0,"bvcCompromise":7,"T":167,"fill":0.9706,"ratio":1.1674,"chamferEx":0.7286,"N":34,"M":34,"id":615}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":616,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2855,"pathLen":2893.3435,"msgsPerDroneTick":6.4289,"tableEntries":34,"conflicts":1494,"swaps":147,"upgrades":17,"stuck":0,"bvcCompromise":4,"T":172,"fill":0.9706,"ratio":1.0856,"chamferEx":0.5432,"N":34,"M":34,"id":616}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":617,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2764,"pathLen":2561.7594,"msgsPerDroneTick":7.2124,"tableEntries":34,"conflicts":1340,"swaps":160,"upgrades":10,"stuck":0,"bvcCompromise":8,"T":136,"fill":0.9706,"ratio":1.0549,"chamferEx":0.551,"N":34,"M":34,"id":617}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":618,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1814,"pathLen":3186.1116,"msgsPerDroneTick":6.4188,"tableEntries":34,"conflicts":1777,"swaps":205,"upgrades":42,"stuck":0,"bvcCompromise":5,"T":196,"fill":0.9706,"ratio":1.2139,"chamferEx":0.4247,"N":34,"M":34,"id":618}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":619,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2099,"pathLen":2883.2968,"msgsPerDroneTick":6.7615,"tableEntries":34,"conflicts":1585,"swaps":201,"upgrades":24,"stuck":0,"bvcCompromise":3,"T":164,"fill":0.9706,"ratio":1.1069,"chamferEx":0.4525,"N":34,"M":34,"id":619}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":620,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2416,"pathLen":2700.554,"msgsPerDroneTick":6.674,"tableEntries":34,"conflicts":1432,"swaps":151,"upgrades":11,"stuck":0,"bvcCompromise":6,"T":153,"fill":0.9706,"ratio":1.0634,"chamferEx":0.6151,"N":34,"M":34,"id":620}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":621,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1361,"pathLen":3497.0369,"msgsPerDroneTick":5.4841,"tableEntries":34,"conflicts":1761,"swaps":189,"upgrades":37,"stuck":0,"bvcCompromise":2,"T":228,"fill":0.9706,"ratio":1.1802,"chamferEx":0.3922,"N":34,"M":34,"id":621}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":622,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1669,"pathLen":2866.6455,"msgsPerDroneTick":6.7504,"tableEntries":34,"conflicts":1656,"swaps":194,"upgrades":22,"stuck":0,"bvcCompromise":5,"T":168,"fill":0.9706,"ratio":1.061,"chamferEx":0.5907,"N":34,"M":34,"id":622}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":623,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2677,"pathLen":3038.5823,"msgsPerDroneTick":6.2343,"tableEntries":34,"conflicts":1719,"swaps":203,"upgrades":23,"stuck":0,"bvcCompromise":11,"T":181,"fill":0.9706,"ratio":1.0661,"chamferEx":0.649,"N":34,"M":34,"id":623}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":624,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1921,"pathLen":2808.0747,"msgsPerDroneTick":6.2604,"tableEntries":34,"conflicts":1405,"swaps":160,"upgrades":16,"stuck":0,"bvcCompromise":1,"T":165,"fill":0.9706,"ratio":1.0791,"chamferEx":0.4887,"N":34,"M":34,"id":624}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":625,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2758,"pathLen":2711.6061,"msgsPerDroneTick":6.7395,"tableEntries":34,"conflicts":1419,"swaps":169,"upgrades":21,"stuck":0,"bvcCompromise":2,"T":147,"fill":0.9706,"ratio":1.083,"chamferEx":0.4841,"N":34,"M":34,"id":625}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":626,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2388,"pathLen":3215.9441,"msgsPerDroneTick":6.4918,"tableEntries":34,"conflicts":1832,"swaps":199,"upgrades":35,"stuck":0,"bvcCompromise":20,"T":186,"fill":0.9706,"ratio":1.1581,"chamferEx":0.4907,"N":34,"M":34,"id":626}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":627,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.266,"pathLen":3163.6677,"msgsPerDroneTick":5.555,"tableEntries":34,"conflicts":1525,"swaps":172,"upgrades":25,"stuck":0,"bvcCompromise":6,"T":209,"fill":0.9706,"ratio":1.0754,"chamferEx":0.6223,"N":34,"M":34,"id":627}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":628,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2277,"pathLen":3088.2066,"msgsPerDroneTick":6.0062,"tableEntries":34,"conflicts":1505,"swaps":155,"upgrades":22,"stuck":0,"bvcCompromise":9,"T":194,"fill":0.9706,"ratio":1.1361,"chamferEx":0.4459,"N":34,"M":34,"id":628}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":629,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2633,"pathLen":2916.4233,"msgsPerDroneTick":6.2257,"tableEntries":34,"conflicts":1580,"swaps":197,"upgrades":30,"stuck":0,"bvcCompromise":6,"T":162,"fill":0.9706,"ratio":1.1828,"chamferEx":0.6413,"N":34,"M":34,"id":629}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":630,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.18,"pathLen":3083.8473,"msgsPerDroneTick":6.1888,"tableEntries":34,"conflicts":1624,"swaps":173,"upgrades":20,"stuck":0,"bvcCompromise":6,"T":194,"fill":0.9706,"ratio":1.1147,"chamferEx":0.5151,"N":34,"M":34,"id":630}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":631,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1661,"pathLen":2845.8986,"msgsPerDroneTick":6.3514,"tableEntries":34,"conflicts":1415,"swaps":164,"upgrades":17,"stuck":0,"bvcCompromise":3,"T":171,"fill":0.9706,"ratio":1.0602,"chamferEx":0.5801,"N":34,"M":34,"id":631}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":632,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3109,"pathLen":2927.895,"msgsPerDroneTick":6.4321,"tableEntries":34,"conflicts":1523,"swaps":179,"upgrades":27,"stuck":0,"bvcCompromise":1,"T":166,"fill":0.9706,"ratio":1.1434,"chamferEx":0.4267,"N":34,"M":34,"id":632}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":633,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2495,"pathLen":2736.442,"msgsPerDroneTick":6.7603,"tableEntries":34,"conflicts":1458,"swaps":181,"upgrades":9,"stuck":0,"bvcCompromise":13,"T":162,"fill":0.9706,"ratio":1.0629,"chamferEx":0.5245,"N":34,"M":34,"id":633}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":634,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.248,"pathLen":2850.3056,"msgsPerDroneTick":6.7885,"tableEntries":34,"conflicts":1507,"swaps":178,"upgrades":25,"stuck":0,"bvcCompromise":10,"T":161,"fill":0.9706,"ratio":1.145,"chamferEx":0.593,"N":34,"M":34,"id":634}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":635,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2654,"pathLen":2638.2174,"msgsPerDroneTick":6.8288,"tableEntries":34,"conflicts":1327,"swaps":176,"upgrades":5,"stuck":0,"bvcCompromise":4,"T":144,"fill":0.9706,"ratio":1.1322,"chamferEx":0.4376,"N":34,"M":34,"id":635}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":636,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1399,"pathLen":3071.0259,"msgsPerDroneTick":6.0351,"tableEntries":34,"conflicts":1595,"swaps":177,"upgrades":29,"stuck":0,"bvcCompromise":4,"T":187,"fill":0.9706,"ratio":1.1037,"chamferEx":0.5388,"N":34,"M":34,"id":636}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":637,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2272,"pathLen":3044.9422,"msgsPerDroneTick":6.1289,"tableEntries":34,"conflicts":1604,"swaps":185,"upgrades":27,"stuck":0,"bvcCompromise":3,"T":185,"fill":0.9706,"ratio":1.0857,"chamferEx":0.4913,"N":34,"M":34,"id":637}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":638,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2266,"pathLen":3525.5918,"msgsPerDroneTick":5.481,"tableEntries":34,"conflicts":1880,"swaps":220,"upgrades":31,"stuck":0,"bvcCompromise":2,"T":239,"fill":0.9706,"ratio":1.1625,"chamferEx":0.4824,"N":34,"M":34,"id":638}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":639,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2098,"pathLen":3804.4287,"msgsPerDroneTick":4.8201,"tableEntries":34,"conflicts":1956,"swaps":196,"upgrades":37,"stuck":0,"bvcCompromise":5,"T":301,"fill":0.9706,"ratio":1.1179,"chamferEx":0.5189,"N":34,"M":34,"id":639}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":640,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.268,"pathLen":3073.6289,"msgsPerDroneTick":6.4823,"tableEntries":34,"conflicts":1604,"swaps":195,"upgrades":37,"stuck":0,"bvcCompromise":5,"T":174,"fill":0.9706,"ratio":1.104,"chamferEx":0.5076,"N":34,"M":34,"id":640}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":641,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2769,"pathLen":2858.3827,"msgsPerDroneTick":6.0403,"tableEntries":34,"conflicts":1432,"swaps":152,"upgrades":23,"stuck":0,"bvcCompromise":6,"T":168,"fill":0.9706,"ratio":1.0556,"chamferEx":0.3442,"N":34,"M":34,"id":641}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":642,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.234,"pathLen":3257.3774,"msgsPerDroneTick":5.7385,"tableEntries":34,"conflicts":1616,"swaps":180,"upgrades":46,"stuck":0,"bvcCompromise":4,"T":201,"fill":0.9706,"ratio":1.1796,"chamferEx":0.455,"N":34,"M":34,"id":642}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":643,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2376,"pathLen":2700.0955,"msgsPerDroneTick":6.3362,"tableEntries":34,"conflicts":1338,"swaps":158,"upgrades":17,"stuck":0,"bvcCompromise":3,"T":155,"fill":0.9706,"ratio":1.0374,"chamferEx":0.4703,"N":34,"M":34,"id":643}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":644,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2628,"pathLen":3078.9784,"msgsPerDroneTick":6.2105,"tableEntries":34,"conflicts":1614,"swaps":171,"upgrades":29,"stuck":0,"bvcCompromise":9,"T":179,"fill":0.9706,"ratio":1.2613,"chamferEx":0.5138,"N":34,"M":34,"id":644}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":645,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2065,"pathLen":2905.6827,"msgsPerDroneTick":6.1395,"tableEntries":34,"conflicts":1456,"swaps":176,"upgrades":23,"stuck":0,"bvcCompromise":12,"T":171,"fill":0.9706,"ratio":1.0724,"chamferEx":0.4184,"N":34,"M":34,"id":645}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":646,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2417,"pathLen":2941.1604,"msgsPerDroneTick":6.137,"tableEntries":34,"conflicts":1516,"swaps":161,"upgrades":19,"stuck":0,"bvcCompromise":4,"T":182,"fill":0.9706,"ratio":1.1465,"chamferEx":0.6027,"N":34,"M":34,"id":646}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":647,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3134,"pathLen":2858.1602,"msgsPerDroneTick":6.5289,"tableEntries":34,"conflicts":1430,"swaps":165,"upgrades":23,"stuck":0,"bvcCompromise":7,"T":160,"fill":0.9706,"ratio":1.1844,"chamferEx":0.5953,"N":34,"M":34,"id":647}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":648,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1603,"pathLen":3207.5771,"msgsPerDroneTick":5.9159,"tableEntries":34,"conflicts":1687,"swaps":187,"upgrades":25,"stuck":0,"bvcCompromise":7,"T":205,"fill":0.9706,"ratio":1.1374,"chamferEx":0.4688,"N":34,"M":34,"id":648}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":649,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2559,"pathLen":3238.412,"msgsPerDroneTick":5.6919,"tableEntries":34,"conflicts":1668,"swaps":197,"upgrades":29,"stuck":0,"bvcCompromise":10,"T":212,"fill":0.9706,"ratio":1.1357,"chamferEx":0.4615,"N":34,"M":34,"id":649}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":650,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3179,"pathLen":3293.0489,"msgsPerDroneTick":5.472,"tableEntries":34,"conflicts":1561,"swaps":195,"upgrades":35,"stuck":0,"bvcCompromise":2,"T":213,"fill":0.9706,"ratio":1.3278,"chamferEx":0.4492,"N":34,"M":34,"id":650}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":651,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2126,"pathLen":2954.4525,"msgsPerDroneTick":6.6657,"tableEntries":34,"conflicts":1621,"swaps":194,"upgrades":25,"stuck":0,"bvcCompromise":5,"T":158,"fill":0.9706,"ratio":1.0758,"chamferEx":0.4698,"N":34,"M":34,"id":651}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":652,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2011,"pathLen":2763.1037,"msgsPerDroneTick":6.6411,"tableEntries":34,"conflicts":1425,"swaps":156,"upgrades":20,"stuck":0,"bvcCompromise":4,"T":149,"fill":0.9706,"ratio":1.1109,"chamferEx":0.4406,"N":34,"M":34,"id":652}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":653,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2288,"pathLen":2820.3182,"msgsPerDroneTick":6.5628,"tableEntries":33.9706,"conflicts":1599,"swaps":175,"upgrades":19,"stuck":0,"bvcCompromise":13,"T":162,"fill":0.9706,"ratio":1.1296,"chamferEx":0.5474,"N":34,"M":34,"id":653}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":654,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2925,"pathLen":2605.8604,"msgsPerDroneTick":6.8662,"tableEntries":34,"conflicts":1361,"swaps":177,"upgrades":9,"stuck":0,"bvcCompromise":3,"T":138,"fill":0.9706,"ratio":1.0615,"chamferEx":0.5746,"N":34,"M":34,"id":654}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":655,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2955,"pathLen":2896.666,"msgsPerDroneTick":6.0757,"tableEntries":34,"conflicts":1484,"swaps":170,"upgrades":16,"stuck":0,"bvcCompromise":4,"T":179,"fill":0.9706,"ratio":1.0826,"chamferEx":0.4926,"N":34,"M":34,"id":655}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":656,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2351,"pathLen":3047.7307,"msgsPerDroneTick":5.979,"tableEntries":34,"conflicts":1494,"swaps":162,"upgrades":19,"stuck":0,"bvcCompromise":8,"T":193,"fill":0.9706,"ratio":1.0966,"chamferEx":0.4337,"N":34,"M":34,"id":656}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":657,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2507,"pathLen":2828.5583,"msgsPerDroneTick":6.4592,"tableEntries":34,"conflicts":1529,"swaps":175,"upgrades":14,"stuck":0,"bvcCompromise":6,"T":168,"fill":0.9706,"ratio":1.0542,"chamferEx":0.5061,"N":34,"M":34,"id":657}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":658,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1369,"pathLen":2547.3034,"msgsPerDroneTick":7.0933,"tableEntries":34,"conflicts":1297,"swaps":153,"upgrades":13,"stuck":0,"bvcCompromise":4,"T":133,"fill":0.9706,"ratio":1.0315,"chamferEx":0.5888,"N":34,"M":34,"id":658}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"hard","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":659,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.251,"pathLen":2657.8787,"msgsPerDroneTick":7.007,"tableEntries":34,"conflicts":1375,"swaps":166,"upgrades":15,"stuck":0,"bvcCompromise":5,"T":138,"fill":0.9706,"ratio":1.1147,"chamferEx":0.4732,"N":34,"M":34,"id":659}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":660,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2312,"pathLen":4358.7026,"msgsPerDroneTick":3.5426,"tableEntries":33.9706,"conflicts":3438,"swaps":168,"upgrades":34,"stuck":0,"bvcCompromise":252,"T":288,"fill":0.9706,"ratio":1.2032,"chamferEx":0.5582,"N":34,"M":34,"id":660}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":661,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2724,"pathLen":5142.5849,"msgsPerDroneTick":2.4449,"tableEntries":34,"conflicts":2926,"swaps":167,"upgrades":38,"stuck":0,"bvcCompromise":40,"T":376,"fill":0.9706,"ratio":1.1886,"chamferEx":0.5598,"N":34,"M":34,"id":661}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":662,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3027,"pathLen":7268.3203,"msgsPerDroneTick":2.5161,"tableEntries":33,"conflicts":3834,"swaps":179,"upgrades":72,"stuck":0,"bvcCompromise":30,"T":556,"fill":0.9706,"ratio":1.561,"chamferEx":0.7025,"N":34,"M":34,"id":662}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":663,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3209,"pathLen":3732.6972,"msgsPerDroneTick":3.3846,"tableEntries":34,"conflicts":2700,"swaps":142,"upgrades":31,"stuck":0,"bvcCompromise":82,"T":227,"fill":0.9706,"ratio":1.3197,"chamferEx":0.5881,"N":34,"M":34,"id":663}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":664,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1632,"pathLen":5117.7919,"msgsPerDroneTick":3.0938,"tableEntries":34,"conflicts":3708,"swaps":223,"upgrades":42,"stuck":0,"bvcCompromise":69,"T":345,"fill":0.9706,"ratio":1.4504,"chamferEx":0.6397,"N":34,"M":34,"id":664}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":665,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3675,"pathLen":4775.0126,"msgsPerDroneTick":2.9569,"tableEntries":34,"conflicts":3265,"swaps":196,"upgrades":31,"stuck":0,"bvcCompromise":75,"T":338,"fill":0.9706,"ratio":1.3334,"chamferEx":0.6215,"N":34,"M":34,"id":665}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":666,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1819,"pathLen":5705.1975,"msgsPerDroneTick":3.1553,"tableEntries":32.7941,"conflicts":4306,"swaps":277,"upgrades":45,"stuck":0,"bvcCompromise":139,"T":415,"fill":0.9706,"ratio":1.4134,"chamferEx":0.5613,"N":34,"M":34,"id":666}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":667,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2308,"pathLen":3918.3605,"msgsPerDroneTick":3.1816,"tableEntries":34,"conflicts":2759,"swaps":161,"upgrades":23,"stuck":0,"bvcCompromise":35,"T":246,"fill":0.9706,"ratio":1.2801,"chamferEx":0.7095,"N":34,"M":34,"id":667}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":668,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3686,"pathLen":3322.4613,"msgsPerDroneTick":3.3103,"tableEntries":32.8824,"conflicts":2395,"swaps":117,"upgrades":22,"stuck":0,"bvcCompromise":25,"T":194,"fill":0.9706,"ratio":1.1815,"chamferEx":0.5474,"N":34,"M":34,"id":668}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":669,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3105,"pathLen":3397.9516,"msgsPerDroneTick":3.3015,"tableEntries":34,"conflicts":2385,"swaps":114,"upgrades":17,"stuck":0,"bvcCompromise":15,"T":204,"fill":0.9706,"ratio":1.1282,"chamferEx":0.6012,"N":34,"M":34,"id":669}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":670,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2381,"pathLen":3655.195,"msgsPerDroneTick":3.4458,"tableEntries":33.7941,"conflicts":2673,"swaps":174,"upgrades":31,"stuck":0,"bvcCompromise":49,"T":214,"fill":0.9706,"ratio":1.1705,"chamferEx":0.6044,"N":34,"M":34,"id":670}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":671,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.249,"pathLen":4825.2213,"msgsPerDroneTick":3.2039,"tableEntries":34,"conflicts":3535,"swaps":143,"upgrades":24,"stuck":0,"bvcCompromise":38,"T":333,"fill":0.9706,"ratio":1.248,"chamferEx":0.5962,"N":34,"M":34,"id":671}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":672,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3067,"pathLen":3992.3134,"msgsPerDroneTick":3.0284,"tableEntries":34,"conflicts":2545,"swaps":139,"upgrades":29,"stuck":0,"bvcCompromise":20,"T":258,"fill":0.9706,"ratio":1.4494,"chamferEx":0.5516,"N":34,"M":34,"id":672}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":673,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2208,"pathLen":5936.2612,"msgsPerDroneTick":3.0289,"tableEntries":34,"conflicts":4163,"swaps":244,"upgrades":52,"stuck":0,"bvcCompromise":66,"T":419,"fill":0.9706,"ratio":1.493,"chamferEx":0.6035,"N":34,"M":34,"id":673}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":674,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3219,"pathLen":4583.1788,"msgsPerDroneTick":3.5397,"tableEntries":34,"conflicts":3784,"swaps":206,"upgrades":23,"stuck":0,"bvcCompromise":128,"T":320,"fill":0.9706,"ratio":1.2816,"chamferEx":0.5333,"N":34,"M":34,"id":674}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":675,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2279,"pathLen":10511.4755,"msgsPerDroneTick":2.3132,"tableEntries":34,"conflicts":5311,"swaps":293,"upgrades":94,"stuck":0,"bvcCompromise":221,"T":889,"fill":0.9706,"ratio":1.6084,"chamferEx":0.5787,"N":34,"M":34,"id":675}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":676,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3422,"pathLen":4898.5649,"msgsPerDroneTick":2.8018,"tableEntries":34,"conflicts":3148,"swaps":203,"upgrades":27,"stuck":0,"bvcCompromise":59,"T":331,"fill":0.9706,"ratio":1.3387,"chamferEx":0.5295,"N":34,"M":34,"id":676}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":677,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3254,"pathLen":5168.5362,"msgsPerDroneTick":2.5962,"tableEntries":34,"conflicts":2861,"swaps":154,"upgrades":34,"stuck":0,"bvcCompromise":48,"T":364,"fill":0.9706,"ratio":1.3567,"chamferEx":0.5569,"N":34,"M":34,"id":677}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":678,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2496,"pathLen":3642.1776,"msgsPerDroneTick":3.2484,"tableEntries":34,"conflicts":2591,"swaps":123,"upgrades":22,"stuck":0,"bvcCompromise":33,"T":229,"fill":0.9706,"ratio":1.1772,"chamferEx":0.5853,"N":34,"M":34,"id":678}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":679,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3322,"pathLen":9751.0005,"msgsPerDroneTick":2.0841,"tableEntries":33,"conflicts":4206,"swaps":159,"upgrades":79,"stuck":0,"bvcCompromise":25,"T":817,"fill":0.9706,"ratio":1.3856,"chamferEx":0.6707,"N":34,"M":34,"id":679}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":680,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3231,"pathLen":3444.3812,"msgsPerDroneTick":3.2552,"tableEntries":33.9412,"conflicts":2370,"swaps":145,"upgrades":29,"stuck":0,"bvcCompromise":14,"T":197,"fill":0.9706,"ratio":1.1533,"chamferEx":0.556,"N":34,"M":34,"id":680}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":681,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1744,"pathLen":3790.255,"msgsPerDroneTick":2.9115,"tableEntries":34,"conflicts":2383,"swaps":106,"upgrades":25,"stuck":0,"bvcCompromise":20,"T":243,"fill":0.9706,"ratio":1.172,"chamferEx":0.5825,"N":34,"M":34,"id":681}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":682,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3418,"pathLen":5763.2196,"msgsPerDroneTick":2.9857,"tableEntries":33,"conflicts":3962,"swaps":185,"upgrades":43,"stuck":0,"bvcCompromise":46,"T":420,"fill":0.9706,"ratio":1.6616,"chamferEx":0.5119,"N":34,"M":34,"id":682}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":683,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2814,"pathLen":3586.0819,"msgsPerDroneTick":3.4842,"tableEntries":34,"conflicts":2686,"swaps":164,"upgrades":24,"stuck":0,"bvcCompromise":51,"T":212,"fill":0.9706,"ratio":1.2001,"chamferEx":0.5715,"N":34,"M":34,"id":683}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":684,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3245,"pathLen":4927.261,"msgsPerDroneTick":3.1385,"tableEntries":33.9412,"conflicts":3517,"swaps":226,"upgrades":39,"stuck":0,"bvcCompromise":100,"T":340,"fill":0.9706,"ratio":1.2972,"chamferEx":0.6126,"N":34,"M":34,"id":684}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":685,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2482,"pathLen":5326.7136,"msgsPerDroneTick":3.0626,"tableEntries":34,"conflicts":3900,"swaps":257,"upgrades":49,"stuck":0,"bvcCompromise":99,"T":372,"fill":0.9706,"ratio":1.3938,"chamferEx":0.5761,"N":34,"M":34,"id":685}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":686,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2583,"pathLen":4432.1078,"msgsPerDroneTick":3.4845,"tableEntries":33.2353,"conflicts":3531,"swaps":249,"upgrades":30,"stuck":0,"bvcCompromise":62,"T":284,"fill":0.9706,"ratio":1.2932,"chamferEx":0.6274,"N":34,"M":34,"id":686}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":687,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.268,"pathLen":3949.6997,"msgsPerDroneTick":3.4483,"tableEntries":32.5294,"conflicts":2992,"swaps":180,"upgrades":31,"stuck":0,"bvcCompromise":31,"T":248,"fill":0.9706,"ratio":1.1738,"chamferEx":0.6877,"N":34,"M":34,"id":687}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":688,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2701,"pathLen":4670.0703,"msgsPerDroneTick":2.9975,"tableEntries":34,"conflicts":2951,"swaps":188,"upgrades":46,"stuck":0,"bvcCompromise":56,"T":302,"fill":0.9706,"ratio":1.426,"chamferEx":0.588,"N":34,"M":34,"id":688}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":689,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3537,"pathLen":5001.6144,"msgsPerDroneTick":2.6874,"tableEntries":33,"conflicts":3055,"swaps":165,"upgrades":33,"stuck":0,"bvcCompromise":40,"T":332,"fill":0.9706,"ratio":1.2931,"chamferEx":0.603,"N":34,"M":34,"id":689}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":690,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1342,"pathLen":4117.8841,"msgsPerDroneTick":3.0963,"tableEntries":34,"conflicts":2739,"swaps":154,"upgrades":24,"stuck":0,"bvcCompromise":25,"T":271,"fill":0.9706,"ratio":1.2478,"chamferEx":0.5507,"N":34,"M":34,"id":690}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":691,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2451,"pathLen":7141.9029,"msgsPerDroneTick":2.6746,"tableEntries":34,"conflicts":4420,"swaps":238,"upgrades":79,"stuck":0,"bvcCompromise":58,"T":550,"fill":0.9706,"ratio":1.4543,"chamferEx":0.5948,"N":34,"M":34,"id":691}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":692,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3165,"pathLen":7252.1938,"msgsPerDroneTick":2.3637,"tableEntries":33,"conflicts":3567,"swaps":159,"upgrades":63,"stuck":0,"bvcCompromise":26,"T":561,"fill":0.9706,"ratio":1.8787,"chamferEx":0.559,"N":34,"M":34,"id":692}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":693,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3167,"pathLen":5062.083,"msgsPerDroneTick":2.9377,"tableEntries":33.7647,"conflicts":3376,"swaps":166,"upgrades":39,"stuck":0,"bvcCompromise":34,"T":354,"fill":0.9706,"ratio":1.4113,"chamferEx":0.5816,"N":34,"M":34,"id":693}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":694,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2561,"pathLen":3986.2375,"msgsPerDroneTick":3.3625,"tableEntries":34,"conflicts":2907,"swaps":159,"upgrades":31,"stuck":0,"bvcCompromise":23,"T":240,"fill":0.9706,"ratio":1.1992,"chamferEx":0.5922,"N":34,"M":34,"id":694}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":695,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3646,"pathLen":4154.3003,"msgsPerDroneTick":3.0108,"tableEntries":34,"conflicts":2704,"swaps":151,"upgrades":33,"stuck":0,"bvcCompromise":29,"T":263,"fill":0.9706,"ratio":1.4293,"chamferEx":0.57,"N":34,"M":34,"id":695}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":696,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2766,"pathLen":3178.2864,"msgsPerDroneTick":3.3414,"tableEntries":34,"conflicts":2192,"swaps":113,"upgrades":17,"stuck":0,"bvcCompromise":28,"T":174,"fill":0.9706,"ratio":1.1091,"chamferEx":0.4829,"N":34,"M":34,"id":696}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":697,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3711,"pathLen":3069.4444,"msgsPerDroneTick":3.4646,"tableEntries":34,"conflicts":2172,"swaps":97,"upgrades":23,"stuck":0,"bvcCompromise":12,"T":166,"fill":0.9706,"ratio":1.1199,"chamferEx":0.5484,"N":34,"M":34,"id":697}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":698,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1719,"pathLen":8185.0539,"msgsPerDroneTick":2.4912,"tableEntries":33,"conflicts":4530,"swaps":258,"upgrades":70,"stuck":0,"bvcCompromise":77,"T":633,"fill":0.9706,"ratio":2.0736,"chamferEx":0.5819,"N":34,"M":34,"id":698}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":699,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2543,"pathLen":5820.7426,"msgsPerDroneTick":2.9393,"tableEntries":34,"conflicts":3843,"swaps":216,"upgrades":56,"stuck":0,"bvcCompromise":72,"T":421,"fill":0.9706,"ratio":1.7865,"chamferEx":0.5881,"N":34,"M":34,"id":699}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":700,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1846,"pathLen":4162.2684,"msgsPerDroneTick":2.8651,"tableEntries":34,"conflicts":2578,"swaps":135,"upgrades":36,"stuck":0,"bvcCompromise":17,"T":261,"fill":0.9706,"ratio":1.3938,"chamferEx":0.6598,"N":34,"M":34,"id":700}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":701,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3258,"pathLen":11475.2937,"msgsPerDroneTick":2.1412,"tableEntries":33,"conflicts":4683,"swaps":211,"upgrades":86,"stuck":0,"bvcCompromise":51,"T":996,"fill":0.9706,"ratio":1.4111,"chamferEx":0.6376,"N":34,"M":34,"id":701}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":702,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.245,"pathLen":4650.5864,"msgsPerDroneTick":3.0538,"tableEntries":34,"conflicts":3215,"swaps":182,"upgrades":41,"stuck":0,"bvcCompromise":42,"T":307,"fill":0.9706,"ratio":1.1751,"chamferEx":0.546,"N":34,"M":34,"id":702}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":703,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2433,"pathLen":5532.8335,"msgsPerDroneTick":2.7734,"tableEntries":34,"conflicts":3560,"swaps":171,"upgrades":36,"stuck":0,"bvcCompromise":54,"T":394,"fill":0.9706,"ratio":1.3174,"chamferEx":0.573,"N":34,"M":34,"id":703}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":704,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2869,"pathLen":3905.6122,"msgsPerDroneTick":3.6471,"tableEntries":33.0588,"conflicts":3108,"swaps":180,"upgrades":39,"stuck":0,"bvcCompromise":50,"T":241,"fill":0.9706,"ratio":1.2786,"chamferEx":0.6486,"N":34,"M":34,"id":704}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":705,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2914,"pathLen":4403.2116,"msgsPerDroneTick":3.2073,"tableEntries":34,"conflicts":3185,"swaps":174,"upgrades":36,"stuck":0,"bvcCompromise":45,"T":290,"fill":0.9706,"ratio":1.1704,"chamferEx":0.5783,"N":34,"M":34,"id":705}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":706,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.306,"pathLen":3525.1127,"msgsPerDroneTick":3.5567,"tableEntries":33.4118,"conflicts":2749,"swaps":186,"upgrades":31,"stuck":0,"bvcCompromise":31,"T":204,"fill":0.9706,"ratio":1.1572,"chamferEx":0.5466,"N":34,"M":34,"id":706}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":707,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3646,"pathLen":3717.8321,"msgsPerDroneTick":3.0422,"tableEntries":34,"conflicts":2514,"swaps":140,"upgrades":26,"stuck":0,"bvcCompromise":22,"T":230,"fill":0.9706,"ratio":1.2498,"chamferEx":0.5828,"N":34,"M":34,"id":707}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":708,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2776,"pathLen":5277.9271,"msgsPerDroneTick":3.0919,"tableEntries":34,"conflicts":3640,"swaps":167,"upgrades":34,"stuck":0,"bvcCompromise":35,"T":368,"fill":0.9706,"ratio":1.568,"chamferEx":0.5524,"N":34,"M":34,"id":708}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":709,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2473,"pathLen":8205.041,"msgsPerDroneTick":2.3134,"tableEntries":34,"conflicts":4177,"swaps":219,"upgrades":61,"stuck":0,"bvcCompromise":42,"T":652,"fill":0.9706,"ratio":1.7524,"chamferEx":0.5472,"N":34,"M":34,"id":709}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":710,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2517,"pathLen":3984.5101,"msgsPerDroneTick":3.4965,"tableEntries":33.9706,"conflicts":3009,"swaps":201,"upgrades":38,"stuck":0,"bvcCompromise":48,"T":235,"fill":0.9706,"ratio":1.2265,"chamferEx":0.6167,"N":34,"M":34,"id":710}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":711,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2487,"pathLen":5105.4288,"msgsPerDroneTick":2.7312,"tableEntries":34,"conflicts":3152,"swaps":173,"upgrades":55,"stuck":0,"bvcCompromise":25,"T":341,"fill":0.9706,"ratio":1.3463,"chamferEx":0.591,"N":34,"M":34,"id":711}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":712,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3323,"pathLen":3376.3623,"msgsPerDroneTick":3.4468,"tableEntries":33.7941,"conflicts":2484,"swaps":108,"upgrades":21,"stuck":0,"bvcCompromise":50,"T":199,"fill":0.9706,"ratio":1.1782,"chamferEx":0.5293,"N":34,"M":34,"id":712}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":713,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.289,"pathLen":3702.8604,"msgsPerDroneTick":3.2398,"tableEntries":34,"conflicts":2481,"swaps":148,"upgrades":24,"stuck":0,"bvcCompromise":20,"T":220,"fill":0.9706,"ratio":1.2358,"chamferEx":0.5719,"N":34,"M":34,"id":713}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":714,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1688,"pathLen":8514.3863,"msgsPerDroneTick":2.4597,"tableEntries":34,"conflicts":4513,"swaps":229,"upgrades":75,"stuck":0,"bvcCompromise":73,"T":667,"fill":0.9706,"ratio":1.6977,"chamferEx":0.5778,"N":34,"M":34,"id":714}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":715,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2974,"pathLen":5542.171,"msgsPerDroneTick":2.5619,"tableEntries":34,"conflicts":3048,"swaps":146,"upgrades":55,"stuck":0,"bvcCompromise":34,"T":408,"fill":0.9706,"ratio":1.3649,"chamferEx":0.5568,"N":34,"M":34,"id":715}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":716,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2784,"pathLen":4367.3782,"msgsPerDroneTick":3.1499,"tableEntries":33.9706,"conflicts":3093,"swaps":182,"upgrades":29,"stuck":0,"bvcCompromise":84,"T":295,"fill":0.9706,"ratio":1.3298,"chamferEx":0.5631,"N":34,"M":34,"id":716}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":717,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2599,"pathLen":5234.6053,"msgsPerDroneTick":3.0175,"tableEntries":34,"conflicts":3582,"swaps":184,"upgrades":44,"stuck":0,"bvcCompromise":58,"T":361,"fill":0.9706,"ratio":1.2282,"chamferEx":0.6298,"N":34,"M":34,"id":717}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":718,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3039,"pathLen":4659.4455,"msgsPerDroneTick":3.3874,"tableEntries":34,"conflicts":3549,"swaps":221,"upgrades":42,"stuck":0,"bvcCompromise":101,"T":314,"fill":0.9706,"ratio":1.2742,"chamferEx":0.5635,"N":34,"M":34,"id":718}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"letterD","preset":"brutal","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":719,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1259,"pathLen":3564.8716,"msgsPerDroneTick":3.2132,"tableEntries":34,"conflicts":2572,"swaps":121,"upgrades":28,"stuck":0,"bvcCompromise":27,"T":214,"fill":0.9706,"ratio":1.1501,"chamferEx":0.6051,"N":34,"M":34,"id":719}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":720,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0874,"pathLen":2447.356,"msgsPerDroneTick":16.2898,"tableEntries":34,"conflicts":635,"swaps":136,"upgrades":25,"stuck":0,"bvcCompromise":1,"T":151,"fill":0.9706,"ratio":1.0379,"chamferEx":0.215,"N":34,"M":34,"id":720}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":721,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0871,"pathLen":2248.8351,"msgsPerDroneTick":17.9576,"tableEntries":34,"conflicts":513,"swaps":96,"upgrades":10,"stuck":0,"bvcCompromise":0,"T":125,"fill":0.9706,"ratio":1.0253,"chamferEx":0.2254,"N":34,"M":34,"id":721}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":722,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0719,"pathLen":2166.4274,"msgsPerDroneTick":17.8639,"tableEntries":34,"conflicts":449,"swaps":98,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":121,"fill":0.9706,"ratio":1.0068,"chamferEx":0.1667,"N":34,"M":34,"id":722}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":723,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0661,"pathLen":2150.3554,"msgsPerDroneTick":18.7404,"tableEntries":34,"conflicts":351,"swaps":54,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":116,"fill":1,"ratio":1.0064,"chamferEx":0.1493,"N":34,"M":34,"id":723}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":724,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1053,"pathLen":2182.25,"msgsPerDroneTick":19.1115,"tableEntries":34,"conflicts":564,"swaps":120,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":115,"fill":0.9706,"ratio":1.01,"chamferEx":0.4691,"N":34,"M":34,"id":724}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":725,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.093,"pathLen":2443.9722,"msgsPerDroneTick":16.4838,"tableEntries":34,"conflicts":638,"swaps":132,"upgrades":12,"stuck":0,"bvcCompromise":0,"T":160,"fill":0.9706,"ratio":1.0532,"chamferEx":0.2057,"N":34,"M":34,"id":725}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":726,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0818,"pathLen":2233.2737,"msgsPerDroneTick":16.9305,"tableEntries":34,"conflicts":412,"swaps":86,"upgrades":3,"stuck":0,"bvcCompromise":2,"T":138,"fill":0.9706,"ratio":1.0153,"chamferEx":0.217,"N":34,"M":34,"id":726}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":727,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0738,"pathLen":2313.5026,"msgsPerDroneTick":17.7625,"tableEntries":34,"conflicts":606,"swaps":118,"upgrades":11,"stuck":0,"bvcCompromise":3,"T":134,"fill":0.9706,"ratio":1.0172,"chamferEx":0.3001,"N":34,"M":34,"id":727}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":728,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0928,"pathLen":2174.2913,"msgsPerDroneTick":18.0271,"tableEntries":34,"conflicts":374,"swaps":76,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":117,"fill":0.9706,"ratio":1.011,"chamferEx":0.3041,"N":34,"M":34,"id":728}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":729,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0836,"pathLen":2152.9145,"msgsPerDroneTick":18.4696,"tableEntries":34,"conflicts":371,"swaps":67,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":119,"fill":1,"ratio":1.0113,"chamferEx":0.1327,"N":34,"M":34,"id":729}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":730,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0964,"pathLen":2158.4581,"msgsPerDroneTick":18.4359,"tableEntries":34,"conflicts":407,"swaps":78,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":117,"fill":0.9706,"ratio":1.0054,"chamferEx":0.3141,"N":34,"M":34,"id":730}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":731,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0791,"pathLen":2154.9515,"msgsPerDroneTick":18.42,"tableEntries":34,"conflicts":332,"swaps":59,"upgrades":1,"stuck":0,"bvcCompromise":2,"T":121,"fill":0.9706,"ratio":1.0121,"chamferEx":0.2519,"N":34,"M":34,"id":731}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":732,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0518,"pathLen":2546.0406,"msgsPerDroneTick":15.5549,"tableEntries":34,"conflicts":710,"swaps":143,"upgrades":33,"stuck":0,"bvcCompromise":1,"T":180,"fill":0.9706,"ratio":1.0747,"chamferEx":0.3553,"N":34,"M":34,"id":732}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":733,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0821,"pathLen":2121.9532,"msgsPerDroneTick":19.5289,"tableEntries":34,"conflicts":340,"swaps":73,"upgrades":1,"stuck":0,"bvcCompromise":3,"T":106,"fill":0.9706,"ratio":1.0073,"chamferEx":0.3907,"N":34,"M":34,"id":733}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":734,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0926,"pathLen":2203.6246,"msgsPerDroneTick":18.1808,"tableEntries":34,"conflicts":495,"swaps":110,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":122,"fill":0.9706,"ratio":1.0218,"chamferEx":0.4019,"N":34,"M":34,"id":734}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":735,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0392,"pathLen":2271.8807,"msgsPerDroneTick":17.9685,"tableEntries":34,"conflicts":614,"swaps":114,"upgrades":7,"stuck":0,"bvcCompromise":0,"T":125,"fill":0.9706,"ratio":1.0204,"chamferEx":0.4436,"N":34,"M":34,"id":735}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":736,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0678,"pathLen":2186.2789,"msgsPerDroneTick":18.6451,"tableEntries":34,"conflicts":412,"swaps":69,"upgrades":1,"stuck":0,"bvcCompromise":3,"T":122,"fill":0.9706,"ratio":1.0131,"chamferEx":0.3579,"N":34,"M":34,"id":736}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":737,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0545,"pathLen":2148.8734,"msgsPerDroneTick":18.2538,"tableEntries":34,"conflicts":498,"swaps":102,"upgrades":1,"stuck":0,"bvcCompromise":3,"T":121,"fill":0.9706,"ratio":1.0037,"chamferEx":0.3294,"N":34,"M":34,"id":737}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":738,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0823,"pathLen":2280.6922,"msgsPerDroneTick":17.5937,"tableEntries":34,"conflicts":604,"swaps":128,"upgrades":13,"stuck":0,"bvcCompromise":0,"T":129,"fill":0.9706,"ratio":1.0159,"chamferEx":0.2607,"N":34,"M":34,"id":738}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":739,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0555,"pathLen":2280.7074,"msgsPerDroneTick":17.4362,"tableEntries":34,"conflicts":531,"swaps":103,"upgrades":11,"stuck":0,"bvcCompromise":2,"T":135,"fill":0.9706,"ratio":1.0227,"chamferEx":0.369,"N":34,"M":34,"id":739}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":740,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0719,"pathLen":2301.8556,"msgsPerDroneTick":17.1164,"tableEntries":34,"conflicts":724,"swaps":153,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":147,"fill":0.9706,"ratio":1.0198,"chamferEx":0.3186,"N":34,"M":34,"id":740}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":741,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0749,"pathLen":2163.3298,"msgsPerDroneTick":18.0598,"tableEntries":34,"conflicts":381,"swaps":71,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":125,"fill":0.9706,"ratio":1.0098,"chamferEx":0.4276,"N":34,"M":34,"id":741}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":742,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0732,"pathLen":2520.9123,"msgsPerDroneTick":16.6067,"tableEntries":34,"conflicts":880,"swaps":174,"upgrades":20,"stuck":0,"bvcCompromise":6,"T":166,"fill":0.9706,"ratio":1.0204,"chamferEx":0.3362,"N":34,"M":34,"id":742}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":743,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0665,"pathLen":2449.044,"msgsPerDroneTick":16.4273,"tableEntries":34,"conflicts":805,"swaps":172,"upgrades":10,"stuck":0,"bvcCompromise":1,"T":159,"fill":0.9706,"ratio":1.0243,"chamferEx":0.1705,"N":34,"M":34,"id":743}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":744,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0818,"pathLen":2171.929,"msgsPerDroneTick":18.277,"tableEntries":34,"conflicts":400,"swaps":79,"upgrades":2,"stuck":0,"bvcCompromise":3,"T":120,"fill":0.9706,"ratio":1.0047,"chamferEx":0.277,"N":34,"M":34,"id":744}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":745,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0549,"pathLen":2291.8669,"msgsPerDroneTick":17.5193,"tableEntries":34,"conflicts":612,"swaps":127,"upgrades":7,"stuck":0,"bvcCompromise":0,"T":139,"fill":0.9706,"ratio":1.0222,"chamferEx":0.3979,"N":34,"M":34,"id":745}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":746,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0807,"pathLen":2143.5629,"msgsPerDroneTick":17.843,"tableEntries":34,"conflicts":415,"swaps":73,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":118,"fill":0.9706,"ratio":1.0072,"chamferEx":0.3471,"N":34,"M":34,"id":746}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":747,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0759,"pathLen":2353.1038,"msgsPerDroneTick":17.395,"tableEntries":34,"conflicts":674,"swaps":127,"upgrades":17,"stuck":0,"bvcCompromise":2,"T":144,"fill":0.9706,"ratio":1.0516,"chamferEx":0.2672,"N":34,"M":34,"id":747}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":748,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0701,"pathLen":2263.9279,"msgsPerDroneTick":17.7925,"tableEntries":34,"conflicts":626,"swaps":105,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":127,"fill":0.9706,"ratio":1.0338,"chamferEx":0.3727,"N":34,"M":34,"id":748}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":749,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0791,"pathLen":2341.6968,"msgsPerDroneTick":17.2612,"tableEntries":34,"conflicts":671,"swaps":141,"upgrades":16,"stuck":0,"bvcCompromise":0,"T":143,"fill":0.9706,"ratio":1.0185,"chamferEx":0.4275,"N":34,"M":34,"id":749}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":750,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0653,"pathLen":2136.705,"msgsPerDroneTick":18.4391,"tableEntries":34,"conflicts":422,"swaps":82,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":116,"fill":0.9706,"ratio":1.0082,"chamferEx":0.296,"N":34,"M":34,"id":750}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":751,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0587,"pathLen":2209.6329,"msgsPerDroneTick":18.318,"tableEntries":34,"conflicts":421,"swaps":84,"upgrades":5,"stuck":0,"bvcCompromise":0,"T":123,"fill":0.9706,"ratio":1.0194,"chamferEx":0.3058,"N":34,"M":34,"id":751}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":752,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0702,"pathLen":2433.4711,"msgsPerDroneTick":17.6379,"tableEntries":34,"conflicts":815,"swaps":177,"upgrades":17,"stuck":0,"bvcCompromise":2,"T":147,"fill":0.9706,"ratio":1.0343,"chamferEx":0.4031,"N":34,"M":34,"id":752}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":753,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0831,"pathLen":2423.0641,"msgsPerDroneTick":16.0592,"tableEntries":34,"conflicts":720,"swaps":120,"upgrades":3,"stuck":0,"bvcCompromise":0,"T":163,"fill":0.9706,"ratio":1.0377,"chamferEx":0.3435,"N":34,"M":34,"id":753}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":754,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0619,"pathLen":2435.3173,"msgsPerDroneTick":16.9111,"tableEntries":34,"conflicts":731,"swaps":161,"upgrades":22,"stuck":0,"bvcCompromise":0,"T":139,"fill":0.9706,"ratio":1.0505,"chamferEx":0.3915,"N":34,"M":34,"id":754}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":755,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0809,"pathLen":2183.0352,"msgsPerDroneTick":18.1354,"tableEntries":34,"conflicts":400,"swaps":76,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":126,"fill":0.9706,"ratio":1.0124,"chamferEx":0.1549,"N":34,"M":34,"id":755}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":756,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.103,"pathLen":2157.2272,"msgsPerDroneTick":18.6552,"tableEntries":34,"conflicts":436,"swaps":79,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":116,"fill":0.9706,"ratio":1.0109,"chamferEx":0.2015,"N":34,"M":34,"id":756}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":757,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0845,"pathLen":2240.6081,"msgsPerDroneTick":18.3696,"tableEntries":34,"conflicts":593,"swaps":126,"upgrades":6,"stuck":0,"bvcCompromise":2,"T":120,"fill":0.9706,"ratio":1.0357,"chamferEx":0.2948,"N":34,"M":34,"id":757}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":758,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1061,"pathLen":2141.0656,"msgsPerDroneTick":18.4676,"tableEntries":34,"conflicts":421,"swaps":72,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":119,"fill":0.9706,"ratio":1.003,"chamferEx":0.324,"N":34,"M":34,"id":758}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":759,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0793,"pathLen":2136.3657,"msgsPerDroneTick":18.3564,"tableEntries":34,"conflicts":399,"swaps":74,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":118,"fill":0.9706,"ratio":1.007,"chamferEx":0.3807,"N":34,"M":34,"id":759}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":760,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.064,"pathLen":2279.4134,"msgsPerDroneTick":18.3891,"tableEntries":34,"conflicts":581,"swaps":121,"upgrades":10,"stuck":0,"bvcCompromise":0,"T":127,"fill":0.9706,"ratio":1.0162,"chamferEx":0.3912,"N":34,"M":34,"id":760}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":761,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0848,"pathLen":2154.415,"msgsPerDroneTick":18.3114,"tableEntries":34,"conflicts":386,"swaps":68,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":119,"fill":0.9706,"ratio":1.0099,"chamferEx":0.1626,"N":34,"M":34,"id":761}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":762,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0596,"pathLen":2198.2994,"msgsPerDroneTick":18.572,"tableEntries":34,"conflicts":388,"swaps":79,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":123,"fill":0.9706,"ratio":1.0044,"chamferEx":0.3989,"N":34,"M":34,"id":762}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":763,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.074,"pathLen":2144.8088,"msgsPerDroneTick":18.8504,"tableEntries":34,"conflicts":397,"swaps":72,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":114,"fill":0.9706,"ratio":1.0065,"chamferEx":0.2668,"N":34,"M":34,"id":763}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":764,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0654,"pathLen":2265.6094,"msgsPerDroneTick":17.4467,"tableEntries":34,"conflicts":548,"swaps":108,"upgrades":13,"stuck":0,"bvcCompromise":2,"T":133,"fill":0.9706,"ratio":1.0244,"chamferEx":0.3359,"N":34,"M":34,"id":764}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":765,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.087,"pathLen":2301.7593,"msgsPerDroneTick":16.7839,"tableEntries":34,"conflicts":621,"swaps":129,"upgrades":3,"stuck":0,"bvcCompromise":0,"T":147,"fill":0.9706,"ratio":1.0111,"chamferEx":0.3929,"N":34,"M":34,"id":765}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":766,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0792,"pathLen":2505.3831,"msgsPerDroneTick":16.4596,"tableEntries":34,"conflicts":869,"swaps":168,"upgrades":15,"stuck":0,"bvcCompromise":1,"T":161,"fill":0.9706,"ratio":1.0314,"chamferEx":0.3239,"N":34,"M":34,"id":766}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":767,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0856,"pathLen":2285.5245,"msgsPerDroneTick":17.2789,"tableEntries":34,"conflicts":588,"swaps":123,"upgrades":16,"stuck":0,"bvcCompromise":0,"T":139,"fill":0.9706,"ratio":1.0097,"chamferEx":0.4182,"N":34,"M":34,"id":767}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":768,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0731,"pathLen":2443.0413,"msgsPerDroneTick":16.8212,"tableEntries":34,"conflicts":682,"swaps":147,"upgrades":20,"stuck":0,"bvcCompromise":2,"T":150,"fill":0.9706,"ratio":1.0475,"chamferEx":0.3205,"N":34,"M":34,"id":768}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":769,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0615,"pathLen":2257.6062,"msgsPerDroneTick":17.833,"tableEntries":34,"conflicts":533,"swaps":103,"upgrades":7,"stuck":0,"bvcCompromise":2,"T":130,"fill":0.9706,"ratio":1.0157,"chamferEx":0.2847,"N":34,"M":34,"id":769}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":770,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1017,"pathLen":2250.2875,"msgsPerDroneTick":18.2409,"tableEntries":34,"conflicts":526,"swaps":114,"upgrades":16,"stuck":0,"bvcCompromise":1,"T":125,"fill":0.9706,"ratio":1.0184,"chamferEx":0.3969,"N":34,"M":34,"id":770}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":771,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0673,"pathLen":2266.9685,"msgsPerDroneTick":16.9248,"tableEntries":34,"conflicts":500,"swaps":95,"upgrades":13,"stuck":0,"bvcCompromise":1,"T":140,"fill":0.9706,"ratio":1.0155,"chamferEx":0.3543,"N":34,"M":34,"id":771}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":772,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0918,"pathLen":2227.2894,"msgsPerDroneTick":18.3871,"tableEntries":34,"conflicts":453,"swaps":99,"upgrades":2,"stuck":0,"bvcCompromise":0,"T":124,"fill":0.9706,"ratio":1.0101,"chamferEx":0.3867,"N":34,"M":34,"id":772}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":773,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0975,"pathLen":2128.5906,"msgsPerDroneTick":19.3476,"tableEntries":34,"conflicts":354,"swaps":71,"upgrades":2,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0128,"chamferEx":0.3244,"N":34,"M":34,"id":773}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":774,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0882,"pathLen":2909.0823,"msgsPerDroneTick":15.3772,"tableEntries":34,"conflicts":1000,"swaps":217,"upgrades":62,"stuck":0,"bvcCompromise":1,"T":184,"fill":0.9706,"ratio":1.0512,"chamferEx":0.3986,"N":34,"M":34,"id":774}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":775,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0972,"pathLen":2224.4469,"msgsPerDroneTick":17.4947,"tableEntries":34,"conflicts":507,"swaps":102,"upgrades":8,"stuck":0,"bvcCompromise":0,"T":134,"fill":0.9706,"ratio":1.0097,"chamferEx":0.4491,"N":34,"M":34,"id":775}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":776,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0605,"pathLen":2125.8308,"msgsPerDroneTick":18.8148,"tableEntries":34,"conflicts":325,"swaps":70,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.0061,"chamferEx":0.1725,"N":34,"M":34,"id":776}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":777,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0771,"pathLen":2143.783,"msgsPerDroneTick":18.645,"tableEntries":34,"conflicts":348,"swaps":63,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":116,"fill":1,"ratio":1.0065,"chamferEx":0.145,"N":34,"M":34,"id":777}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":778,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0826,"pathLen":2158.4417,"msgsPerDroneTick":17.6984,"tableEntries":34,"conflicts":355,"swaps":70,"upgrades":2,"stuck":0,"bvcCompromise":0,"T":126,"fill":0.9706,"ratio":1.0044,"chamferEx":0.2676,"N":34,"M":34,"id":778}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"easy","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":779,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0531,"pathLen":2587.4415,"msgsPerDroneTick":16.263,"tableEntries":34,"conflicts":808,"swaps":172,"upgrades":37,"stuck":0,"bvcCompromise":2,"T":170,"fill":0.9706,"ratio":1.0657,"chamferEx":0.3222,"N":34,"M":34,"id":779}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":780,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1955,"pathLen":2219.4473,"msgsPerDroneTick":13.3093,"tableEntries":34,"conflicts":330,"swaps":66,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":122,"fill":0.9706,"ratio":1.0082,"chamferEx":0.3882,"N":34,"M":34,"id":780}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":781,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1426,"pathLen":2342.4003,"msgsPerDroneTick":12.7427,"tableEntries":34,"conflicts":591,"swaps":113,"upgrades":12,"stuck":0,"bvcCompromise":2,"T":131,"fill":0.9706,"ratio":1.0168,"chamferEx":0.4307,"N":34,"M":34,"id":781}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":782,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1552,"pathLen":2324.9467,"msgsPerDroneTick":13.3958,"tableEntries":34,"conflicts":553,"swaps":117,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":125,"fill":0.9706,"ratio":1.0376,"chamferEx":0.4089,"N":34,"M":34,"id":782}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":783,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0605,"pathLen":2273.8359,"msgsPerDroneTick":13.6373,"tableEntries":34,"conflicts":521,"swaps":96,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":124,"fill":0.9706,"ratio":1.0135,"chamferEx":0.2392,"N":34,"M":34,"id":783}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":784,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1601,"pathLen":2435.0091,"msgsPerDroneTick":12.3856,"tableEntries":34,"conflicts":641,"swaps":132,"upgrades":7,"stuck":0,"bvcCompromise":3,"T":147,"fill":0.9706,"ratio":1.0151,"chamferEx":0.4391,"N":34,"M":34,"id":784}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":785,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2002,"pathLen":2270.8754,"msgsPerDroneTick":13.1195,"tableEntries":34,"conflicts":550,"swaps":113,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":124,"fill":0.9706,"ratio":1.0106,"chamferEx":0.3535,"N":34,"M":34,"id":785}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":786,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1635,"pathLen":2289.4735,"msgsPerDroneTick":12.7243,"tableEntries":34,"conflicts":423,"swaps":79,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":131,"fill":0.9706,"ratio":1.008,"chamferEx":0.4804,"N":34,"M":34,"id":786}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":787,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1381,"pathLen":2413.5867,"msgsPerDroneTick":13.2509,"tableEntries":34,"conflicts":609,"swaps":138,"upgrades":8,"stuck":0,"bvcCompromise":2,"T":134,"fill":0.9706,"ratio":1.0161,"chamferEx":0.2534,"N":34,"M":34,"id":787}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":788,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1855,"pathLen":2218.5849,"msgsPerDroneTick":13.6624,"tableEntries":34,"conflicts":408,"swaps":74,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":117,"fill":0.9706,"ratio":1.0096,"chamferEx":0.4225,"N":34,"M":34,"id":788}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":789,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0974,"pathLen":2510.4949,"msgsPerDroneTick":11.8369,"tableEntries":34,"conflicts":799,"swaps":171,"upgrades":23,"stuck":0,"bvcCompromise":1,"T":158,"fill":0.9706,"ratio":1.0205,"chamferEx":0.4055,"N":34,"M":34,"id":789}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":790,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0934,"pathLen":2222.0223,"msgsPerDroneTick":13.235,"tableEntries":34,"conflicts":391,"swaps":79,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":116,"fill":0.9706,"ratio":1.0074,"chamferEx":0.3199,"N":34,"M":34,"id":790}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":791,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1448,"pathLen":2202.0891,"msgsPerDroneTick":13.776,"tableEntries":34,"conflicts":404,"swaps":73,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":115,"fill":0.9706,"ratio":1.0056,"chamferEx":0.4758,"N":34,"M":34,"id":791}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":792,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1677,"pathLen":2217.995,"msgsPerDroneTick":13.5184,"tableEntries":34,"conflicts":359,"swaps":63,"upgrades":1,"stuck":0,"bvcCompromise":2,"T":118,"fill":0.9706,"ratio":1.0101,"chamferEx":0.3232,"N":34,"M":34,"id":792}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":793,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1425,"pathLen":2220.202,"msgsPerDroneTick":14.0147,"tableEntries":34,"conflicts":396,"swaps":86,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":116,"fill":0.9706,"ratio":1.009,"chamferEx":0.2642,"N":34,"M":34,"id":793}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":794,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1259,"pathLen":2237.5545,"msgsPerDroneTick":13.3998,"tableEntries":34,"conflicts":371,"swaps":82,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":120,"fill":0.9706,"ratio":1.0062,"chamferEx":0.2655,"N":34,"M":34,"id":794}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":795,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.145,"pathLen":2196.8561,"msgsPerDroneTick":13.8629,"tableEntries":34,"conflicts":314,"swaps":46,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":112,"fill":0.9706,"ratio":1.0071,"chamferEx":0.4347,"N":34,"M":34,"id":795}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":796,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1426,"pathLen":2254.4227,"msgsPerDroneTick":12.9926,"tableEntries":34,"conflicts":451,"swaps":90,"upgrades":3,"stuck":0,"bvcCompromise":1,"T":124,"fill":0.9706,"ratio":1.0044,"chamferEx":0.251,"N":34,"M":34,"id":796}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":797,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1538,"pathLen":2303.3982,"msgsPerDroneTick":12.5457,"tableEntries":34,"conflicts":497,"swaps":95,"upgrades":3,"stuck":0,"bvcCompromise":1,"T":134,"fill":0.9706,"ratio":1.0122,"chamferEx":0.2484,"N":34,"M":34,"id":797}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":798,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1254,"pathLen":2274.6978,"msgsPerDroneTick":13.5254,"tableEntries":34,"conflicts":512,"swaps":103,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":126,"fill":0.9706,"ratio":1.0116,"chamferEx":0.3645,"N":34,"M":34,"id":798}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":799,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1464,"pathLen":2215.2892,"msgsPerDroneTick":13.4359,"tableEntries":34,"conflicts":382,"swaps":72,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":118,"fill":0.9706,"ratio":1.0037,"chamferEx":0.41,"N":34,"M":34,"id":799}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":800,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1479,"pathLen":2282.7497,"msgsPerDroneTick":13.1222,"tableEntries":34,"conflicts":502,"swaps":96,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":128,"fill":0.9706,"ratio":1.0046,"chamferEx":0.2357,"N":34,"M":34,"id":800}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":801,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1366,"pathLen":2260.6856,"msgsPerDroneTick":12.905,"tableEntries":34,"conflicts":504,"swaps":86,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":130,"fill":0.9706,"ratio":1.0059,"chamferEx":0.2639,"N":34,"M":34,"id":801}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":802,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1655,"pathLen":2228.2503,"msgsPerDroneTick":13.2501,"tableEntries":34,"conflicts":358,"swaps":68,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":121,"fill":0.9706,"ratio":1.0061,"chamferEx":0.2766,"N":34,"M":34,"id":802}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":803,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1045,"pathLen":2285.8079,"msgsPerDroneTick":12.7289,"tableEntries":34,"conflicts":453,"swaps":95,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":128,"fill":0.9706,"ratio":1.0094,"chamferEx":0.3325,"N":34,"M":34,"id":803}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":804,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1187,"pathLen":2225.3485,"msgsPerDroneTick":13.3658,"tableEntries":34,"conflicts":358,"swaps":68,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":119,"fill":0.9706,"ratio":1.0056,"chamferEx":0.2088,"N":34,"M":34,"id":804}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":805,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0977,"pathLen":2227.0366,"msgsPerDroneTick":13.3848,"tableEntries":34,"conflicts":394,"swaps":75,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":121,"fill":0.9706,"ratio":1.0123,"chamferEx":0.3467,"N":34,"M":34,"id":805}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":806,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1043,"pathLen":2243.92,"msgsPerDroneTick":13.2109,"tableEntries":34,"conflicts":402,"swaps":83,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":124,"fill":0.9706,"ratio":1.0094,"chamferEx":0.2943,"N":34,"M":34,"id":806}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":807,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1443,"pathLen":2247.7339,"msgsPerDroneTick":13.1863,"tableEntries":34,"conflicts":491,"swaps":89,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":123,"fill":0.9706,"ratio":1.0071,"chamferEx":0.2143,"N":34,"M":34,"id":807}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":808,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1724,"pathLen":2231.6453,"msgsPerDroneTick":13.7382,"tableEntries":34,"conflicts":522,"swaps":113,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":120,"fill":0.9706,"ratio":1.0058,"chamferEx":0.4552,"N":34,"M":34,"id":808}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":809,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1968,"pathLen":2210.4544,"msgsPerDroneTick":13.4381,"tableEntries":34,"conflicts":334,"swaps":71,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":116,"fill":0.9706,"ratio":1.0067,"chamferEx":0.2456,"N":34,"M":34,"id":809}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":810,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1586,"pathLen":2229.6927,"msgsPerDroneTick":12.8408,"tableEntries":34,"conflicts":493,"swaps":88,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":121,"fill":0.9706,"ratio":1.0032,"chamferEx":0.427,"N":34,"M":34,"id":810}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":811,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1242,"pathLen":2209.5944,"msgsPerDroneTick":13.6392,"tableEntries":34,"conflicts":407,"swaps":80,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":116,"fill":0.9706,"ratio":1.0053,"chamferEx":0.4404,"N":34,"M":34,"id":811}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":812,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0974,"pathLen":2363.482,"msgsPerDroneTick":12.1656,"tableEntries":34,"conflicts":531,"swaps":103,"upgrades":1,"stuck":0,"bvcCompromise":2,"T":143,"fill":0.9706,"ratio":1.0204,"chamferEx":0.4738,"N":34,"M":34,"id":812}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":813,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1504,"pathLen":2275.1961,"msgsPerDroneTick":13.5208,"tableEntries":34,"conflicts":521,"swaps":90,"upgrades":2,"stuck":0,"bvcCompromise":3,"T":123,"fill":0.9706,"ratio":1.0095,"chamferEx":0.3424,"N":34,"M":34,"id":813}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":814,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1082,"pathLen":2235.8417,"msgsPerDroneTick":13.5084,"tableEntries":34,"conflicts":372,"swaps":67,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":122,"fill":0.9706,"ratio":1.0086,"chamferEx":0.3178,"N":34,"M":34,"id":814}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":815,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.183,"pathLen":2248.7254,"msgsPerDroneTick":13.278,"tableEntries":34,"conflicts":479,"swaps":101,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":126,"fill":0.9706,"ratio":1.0072,"chamferEx":0.3127,"N":34,"M":34,"id":815}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":816,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1138,"pathLen":2618.6472,"msgsPerDroneTick":11.2263,"tableEntries":34,"conflicts":742,"swaps":153,"upgrades":19,"stuck":0,"bvcCompromise":0,"T":174,"fill":0.9706,"ratio":1.0545,"chamferEx":0.3929,"N":34,"M":34,"id":816}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":817,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1203,"pathLen":2210.1238,"msgsPerDroneTick":13.9399,"tableEntries":34,"conflicts":412,"swaps":83,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":115,"fill":0.9706,"ratio":1.0064,"chamferEx":0.4481,"N":34,"M":34,"id":817}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":818,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1296,"pathLen":2312.0815,"msgsPerDroneTick":12.9669,"tableEntries":34,"conflicts":601,"swaps":132,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":129,"fill":0.9706,"ratio":1.0149,"chamferEx":0.2982,"N":34,"M":34,"id":818}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":819,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1774,"pathLen":2289.9487,"msgsPerDroneTick":13.7416,"tableEntries":34,"conflicts":455,"swaps":95,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":116,"fill":0.9706,"ratio":1.0258,"chamferEx":0.4466,"N":34,"M":34,"id":819}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":820,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1423,"pathLen":2285.4813,"msgsPerDroneTick":12.8546,"tableEntries":34,"conflicts":464,"swaps":88,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":127,"fill":1,"ratio":1.0108,"chamferEx":0.1847,"N":34,"M":34,"id":820}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":821,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1237,"pathLen":2214.6128,"msgsPerDroneTick":13.5359,"tableEntries":34,"conflicts":341,"swaps":62,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":117,"fill":0.9706,"ratio":1.011,"chamferEx":0.3768,"N":34,"M":34,"id":821}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":822,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1201,"pathLen":2381.996,"msgsPerDroneTick":11.9046,"tableEntries":34,"conflicts":644,"swaps":122,"upgrades":8,"stuck":0,"bvcCompromise":0,"T":147,"fill":0.9706,"ratio":1.0151,"chamferEx":0.4054,"N":34,"M":34,"id":822}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":823,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1868,"pathLen":2331.1508,"msgsPerDroneTick":12.597,"tableEntries":34,"conflicts":501,"swaps":93,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":134,"fill":0.9706,"ratio":1.011,"chamferEx":0.2331,"N":34,"M":34,"id":823}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":824,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1477,"pathLen":2219.4868,"msgsPerDroneTick":13.6587,"tableEntries":34,"conflicts":460,"swaps":95,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":119,"fill":0.9706,"ratio":1.0053,"chamferEx":0.2966,"N":34,"M":34,"id":824}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":825,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1208,"pathLen":2199.3712,"msgsPerDroneTick":13.2871,"tableEntries":34,"conflicts":371,"swaps":64,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":117,"fill":0.9706,"ratio":1.0059,"chamferEx":0.4112,"N":34,"M":34,"id":825}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":826,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1653,"pathLen":2222.8057,"msgsPerDroneTick":13.1945,"tableEntries":34,"conflicts":428,"swaps":92,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":119,"fill":0.9706,"ratio":1.0069,"chamferEx":0.1979,"N":34,"M":34,"id":826}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":827,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1507,"pathLen":2298.4437,"msgsPerDroneTick":12.9257,"tableEntries":34,"conflicts":457,"swaps":77,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":131,"fill":0.9706,"ratio":1.0101,"chamferEx":0.3138,"N":34,"M":34,"id":827}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":828,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1618,"pathLen":2300.9567,"msgsPerDroneTick":12.2242,"tableEntries":34,"conflicts":425,"swaps":85,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":135,"fill":0.9706,"ratio":1.0076,"chamferEx":0.2894,"N":34,"M":34,"id":828}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":829,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1556,"pathLen":2265.0844,"msgsPerDroneTick":12.9306,"tableEntries":34,"conflicts":393,"swaps":69,"upgrades":4,"stuck":0,"bvcCompromise":2,"T":122,"fill":0.9706,"ratio":1.0164,"chamferEx":0.4318,"N":34,"M":34,"id":829}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":830,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1529,"pathLen":2219.7068,"msgsPerDroneTick":13.4649,"tableEntries":34,"conflicts":401,"swaps":80,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":119,"fill":0.9706,"ratio":1.0087,"chamferEx":0.3438,"N":34,"M":34,"id":830}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":831,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1272,"pathLen":2262.7659,"msgsPerDroneTick":14.2031,"tableEntries":34,"conflicts":543,"swaps":108,"upgrades":3,"stuck":0,"bvcCompromise":0,"T":117,"fill":0.9706,"ratio":1.0091,"chamferEx":0.5225,"N":34,"M":34,"id":831}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":832,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0845,"pathLen":2220.2875,"msgsPerDroneTick":13.7046,"tableEntries":34,"conflicts":301,"swaps":56,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":117,"fill":0.9706,"ratio":1.0104,"chamferEx":0.2593,"N":34,"M":34,"id":832}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":833,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1323,"pathLen":2305.8217,"msgsPerDroneTick":12.9085,"tableEntries":34,"conflicts":470,"swaps":74,"upgrades":10,"stuck":0,"bvcCompromise":1,"T":126,"fill":0.9706,"ratio":1.0142,"chamferEx":0.2655,"N":34,"M":34,"id":833}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":834,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.156,"pathLen":2282.2741,"msgsPerDroneTick":13.1578,"tableEntries":34,"conflicts":540,"swaps":113,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":126,"fill":0.9706,"ratio":1.0102,"chamferEx":0.2031,"N":34,"M":34,"id":834}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":835,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1338,"pathLen":2229.0271,"msgsPerDroneTick":13.5074,"tableEntries":34,"conflicts":375,"swaps":72,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":119,"fill":1,"ratio":1.0113,"chamferEx":0.1735,"N":34,"M":34,"id":835}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":836,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1445,"pathLen":2200.2744,"msgsPerDroneTick":13.6159,"tableEntries":34,"conflicts":298,"swaps":60,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":116,"fill":0.9706,"ratio":1.0045,"chamferEx":0.3564,"N":34,"M":34,"id":836}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":837,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1458,"pathLen":2206.4828,"msgsPerDroneTick":13.4767,"tableEntries":34,"conflicts":297,"swaps":51,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":116,"fill":0.9706,"ratio":1.0067,"chamferEx":0.2968,"N":34,"M":34,"id":837}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":838,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.14,"pathLen":2210.475,"msgsPerDroneTick":13.1909,"tableEntries":34,"conflicts":382,"swaps":81,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":118,"fill":0.9706,"ratio":1.0068,"chamferEx":0.4023,"N":34,"M":34,"id":838}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"normal","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":839,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1667,"pathLen":2504.8709,"msgsPerDroneTick":12.1044,"tableEntries":34,"conflicts":722,"swaps":145,"upgrades":13,"stuck":0,"bvcCompromise":1,"T":144,"fill":0.9706,"ratio":1.0389,"chamferEx":0.4077,"N":34,"M":34,"id":839}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":840,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2509,"pathLen":2953.012,"msgsPerDroneTick":4.8106,"tableEntries":33.9412,"conflicts":1433,"swaps":183,"upgrades":12,"stuck":0,"bvcCompromise":0,"T":178,"fill":0.9706,"ratio":1.0682,"chamferEx":0.4868,"N":34,"M":34,"id":840}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":841,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3206,"pathLen":3051.6156,"msgsPerDroneTick":4.8969,"tableEntries":34,"conflicts":1513,"swaps":195,"upgrades":16,"stuck":0,"bvcCompromise":5,"T":184,"fill":0.9706,"ratio":1.0897,"chamferEx":0.6072,"N":34,"M":34,"id":841}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":842,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2898,"pathLen":2857.7449,"msgsPerDroneTick":5.0242,"tableEntries":34,"conflicts":1406,"swaps":188,"upgrades":8,"stuck":0,"bvcCompromise":2,"T":169,"fill":0.9706,"ratio":1.0423,"chamferEx":0.402,"N":34,"M":34,"id":842}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":843,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2031,"pathLen":2956.5858,"msgsPerDroneTick":5.0323,"tableEntries":34,"conflicts":1496,"swaps":187,"upgrades":9,"stuck":0,"bvcCompromise":2,"T":174,"fill":0.9706,"ratio":1.0573,"chamferEx":0.5556,"N":34,"M":34,"id":843}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":844,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2466,"pathLen":2725.6637,"msgsPerDroneTick":5.3595,"tableEntries":34,"conflicts":1349,"swaps":168,"upgrades":7,"stuck":0,"bvcCompromise":3,"T":148,"fill":0.9706,"ratio":1.0721,"chamferEx":0.5722,"N":34,"M":34,"id":844}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":845,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2336,"pathLen":3081.3374,"msgsPerDroneTick":4.9182,"tableEntries":34,"conflicts":1588,"swaps":183,"upgrades":19,"stuck":0,"bvcCompromise":7,"T":182,"fill":0.9706,"ratio":1.1323,"chamferEx":0.4193,"N":34,"M":34,"id":845}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":846,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2435,"pathLen":3136.4126,"msgsPerDroneTick":5.1229,"tableEntries":34,"conflicts":1589,"swaps":216,"upgrades":19,"stuck":0,"bvcCompromise":2,"T":175,"fill":0.9706,"ratio":1.0996,"chamferEx":0.4436,"N":34,"M":34,"id":846}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":847,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2618,"pathLen":3212.3731,"msgsPerDroneTick":4.7607,"tableEntries":34,"conflicts":1518,"swaps":200,"upgrades":21,"stuck":0,"bvcCompromise":0,"T":182,"fill":0.9706,"ratio":1.2726,"chamferEx":0.4888,"N":34,"M":34,"id":847}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":848,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2747,"pathLen":2581.4201,"msgsPerDroneTick":5.8341,"tableEntries":34,"conflicts":1281,"swaps":162,"upgrades":4,"stuck":0,"bvcCompromise":2,"T":134,"fill":0.9706,"ratio":1.049,"chamferEx":0.567,"N":34,"M":34,"id":848}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":849,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2032,"pathLen":3027.0937,"msgsPerDroneTick":4.6341,"tableEntries":34,"conflicts":1474,"swaps":201,"upgrades":14,"stuck":0,"bvcCompromise":1,"T":182,"fill":0.9706,"ratio":1.1066,"chamferEx":0.6179,"N":34,"M":34,"id":849}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":850,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2558,"pathLen":2745.4382,"msgsPerDroneTick":5.5059,"tableEntries":34,"conflicts":1423,"swaps":202,"upgrades":9,"stuck":0,"bvcCompromise":2,"T":145,"fill":0.9706,"ratio":1.0617,"chamferEx":0.4493,"N":34,"M":34,"id":850}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":851,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1999,"pathLen":3206.8562,"msgsPerDroneTick":4.9227,"tableEntries":34,"conflicts":1697,"swaps":220,"upgrades":20,"stuck":0,"bvcCompromise":6,"T":186,"fill":0.9706,"ratio":1.1579,"chamferEx":0.3336,"N":34,"M":34,"id":851}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":852,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2821,"pathLen":2949.7817,"msgsPerDroneTick":5.0315,"tableEntries":33.7647,"conflicts":1441,"swaps":179,"upgrades":11,"stuck":0,"bvcCompromise":2,"T":168,"fill":0.9706,"ratio":1.066,"chamferEx":0.4769,"N":34,"M":34,"id":852}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":853,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.269,"pathLen":3013.6263,"msgsPerDroneTick":4.7872,"tableEntries":33.0588,"conflicts":1488,"swaps":205,"upgrades":12,"stuck":0,"bvcCompromise":3,"T":175,"fill":0.9706,"ratio":1.0932,"chamferEx":0.6081,"N":34,"M":34,"id":853}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":854,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2886,"pathLen":2865.2845,"msgsPerDroneTick":5.032,"tableEntries":34,"conflicts":1337,"swaps":199,"upgrades":12,"stuck":0,"bvcCompromise":5,"T":158,"fill":0.9706,"ratio":1.0989,"chamferEx":0.4397,"N":34,"M":34,"id":854}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":855,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1619,"pathLen":2815.7215,"msgsPerDroneTick":5.4674,"tableEntries":33.8824,"conflicts":1476,"swaps":194,"upgrades":10,"stuck":0,"bvcCompromise":6,"T":155,"fill":0.9706,"ratio":1.0723,"chamferEx":0.4085,"N":34,"M":34,"id":855}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":856,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3209,"pathLen":3310.2875,"msgsPerDroneTick":4.6043,"tableEntries":34,"conflicts":1647,"swaps":211,"upgrades":16,"stuck":0,"bvcCompromise":6,"T":199,"fill":0.9706,"ratio":1.2463,"chamferEx":0.52,"N":34,"M":34,"id":856}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":857,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3144,"pathLen":2817.8469,"msgsPerDroneTick":5.0915,"tableEntries":34,"conflicts":1373,"swaps":191,"upgrades":10,"stuck":0,"bvcCompromise":2,"T":152,"fill":0.9706,"ratio":1.0596,"chamferEx":0.5584,"N":34,"M":34,"id":857}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":858,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1983,"pathLen":3036.7362,"msgsPerDroneTick":4.7778,"tableEntries":34,"conflicts":1483,"swaps":194,"upgrades":12,"stuck":0,"bvcCompromise":1,"T":182,"fill":0.9706,"ratio":1.0662,"chamferEx":0.5748,"N":34,"M":34,"id":858}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":859,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2975,"pathLen":2558.3435,"msgsPerDroneTick":5.4774,"tableEntries":34,"conflicts":1251,"swaps":167,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":138,"fill":0.9706,"ratio":1.0309,"chamferEx":0.4898,"N":34,"M":34,"id":859}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":860,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.339,"pathLen":2981.5299,"msgsPerDroneTick":4.5374,"tableEntries":33.9118,"conflicts":1278,"swaps":176,"upgrades":10,"stuck":0,"bvcCompromise":2,"T":181,"fill":0.9706,"ratio":1.0696,"chamferEx":0.528,"N":34,"M":34,"id":860}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":861,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3174,"pathLen":2854.3991,"msgsPerDroneTick":5.0095,"tableEntries":34,"conflicts":1330,"swaps":176,"upgrades":15,"stuck":0,"bvcCompromise":3,"T":154,"fill":0.9706,"ratio":1.0809,"chamferEx":0.5845,"N":34,"M":34,"id":861}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":862,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2258,"pathLen":2886.7663,"msgsPerDroneTick":4.9601,"tableEntries":34,"conflicts":1431,"swaps":165,"upgrades":9,"stuck":0,"bvcCompromise":3,"T":165,"fill":0.9706,"ratio":1.0848,"chamferEx":0.5193,"N":34,"M":34,"id":862}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":863,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.285,"pathLen":2976.6908,"msgsPerDroneTick":5.0962,"tableEntries":34,"conflicts":1478,"swaps":194,"upgrades":16,"stuck":0,"bvcCompromise":2,"T":159,"fill":0.9706,"ratio":1.1789,"chamferEx":0.6462,"N":34,"M":34,"id":863}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":864,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2813,"pathLen":2980.6648,"msgsPerDroneTick":5.2692,"tableEntries":33.5588,"conflicts":1527,"swaps":196,"upgrades":16,"stuck":0,"bvcCompromise":3,"T":164,"fill":0.9706,"ratio":1.1048,"chamferEx":0.4061,"N":34,"M":34,"id":864}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":865,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.269,"pathLen":2926.7782,"msgsPerDroneTick":4.9029,"tableEntries":34,"conflicts":1452,"swaps":180,"upgrades":17,"stuck":0,"bvcCompromise":1,"T":159,"fill":0.9706,"ratio":1.07,"chamferEx":0.6111,"N":34,"M":34,"id":865}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":866,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2359,"pathLen":2991.9758,"msgsPerDroneTick":4.7201,"tableEntries":34,"conflicts":1388,"swaps":165,"upgrades":8,"stuck":0,"bvcCompromise":4,"T":174,"fill":0.9706,"ratio":1.1012,"chamferEx":0.3944,"N":34,"M":34,"id":866}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":867,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2964,"pathLen":2818.92,"msgsPerDroneTick":5.0748,"tableEntries":34,"conflicts":1379,"swaps":178,"upgrades":6,"stuck":0,"bvcCompromise":1,"T":156,"fill":0.9706,"ratio":1.0446,"chamferEx":0.4298,"N":34,"M":34,"id":867}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":868,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2531,"pathLen":3179.3316,"msgsPerDroneTick":4.7721,"tableEntries":34,"conflicts":1494,"swaps":202,"upgrades":21,"stuck":0,"bvcCompromise":2,"T":179,"fill":0.9706,"ratio":1.1018,"chamferEx":0.4915,"N":34,"M":34,"id":868}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":869,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2817,"pathLen":3215.2478,"msgsPerDroneTick":4.2208,"tableEntries":34,"conflicts":1470,"swaps":180,"upgrades":17,"stuck":0,"bvcCompromise":4,"T":201,"fill":0.9706,"ratio":1.1997,"chamferEx":0.3875,"N":34,"M":34,"id":869}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":870,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2629,"pathLen":2623.4552,"msgsPerDroneTick":5.6015,"tableEntries":33,"conflicts":1334,"swaps":158,"upgrades":5,"stuck":0,"bvcCompromise":0,"T":137,"fill":0.9706,"ratio":1.0369,"chamferEx":0.5791,"N":34,"M":34,"id":870}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":871,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.28,"pathLen":3036.6336,"msgsPerDroneTick":5.1026,"tableEntries":34,"conflicts":1611,"swaps":195,"upgrades":15,"stuck":0,"bvcCompromise":8,"T":178,"fill":0.9706,"ratio":1.1715,"chamferEx":0.6073,"N":34,"M":34,"id":871}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":872,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2641,"pathLen":2684.0197,"msgsPerDroneTick":5.4483,"tableEntries":34,"conflicts":1260,"swaps":170,"upgrades":7,"stuck":0,"bvcCompromise":2,"T":141,"fill":1,"ratio":1.0921,"chamferEx":0.3531,"N":34,"M":34,"id":872}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":873,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3399,"pathLen":2648.48,"msgsPerDroneTick":5.2496,"tableEntries":34,"conflicts":1306,"swaps":171,"upgrades":3,"stuck":0,"bvcCompromise":6,"T":146,"fill":0.9706,"ratio":1.0248,"chamferEx":0.4042,"N":34,"M":34,"id":873}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":874,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1891,"pathLen":2841.2426,"msgsPerDroneTick":4.9569,"tableEntries":34,"conflicts":1372,"swaps":152,"upgrades":10,"stuck":0,"bvcCompromise":7,"T":163,"fill":0.9706,"ratio":1.1342,"chamferEx":0.5464,"N":34,"M":34,"id":874}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":875,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2046,"pathLen":3334.5684,"msgsPerDroneTick":4.2296,"tableEntries":34,"conflicts":1549,"swaps":209,"upgrades":18,"stuck":0,"bvcCompromise":1,"T":212,"fill":0.9706,"ratio":1.1785,"chamferEx":0.3627,"N":34,"M":34,"id":875}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":876,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2369,"pathLen":3024.6196,"msgsPerDroneTick":5.0586,"tableEntries":34,"conflicts":1548,"swaps":206,"upgrades":17,"stuck":0,"bvcCompromise":6,"T":168,"fill":0.9706,"ratio":1.1604,"chamferEx":0.521,"N":34,"M":34,"id":876}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":877,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3065,"pathLen":2929.0948,"msgsPerDroneTick":5.0096,"tableEntries":34,"conflicts":1381,"swaps":183,"upgrades":6,"stuck":0,"bvcCompromise":2,"T":168,"fill":0.9706,"ratio":1.0742,"chamferEx":0.6058,"N":34,"M":34,"id":877}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":878,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2083,"pathLen":2880.224,"msgsPerDroneTick":5.0381,"tableEntries":34,"conflicts":1334,"swaps":160,"upgrades":10,"stuck":0,"bvcCompromise":6,"T":166,"fill":0.9706,"ratio":1.1308,"chamferEx":0.5279,"N":34,"M":34,"id":878}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":879,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3392,"pathLen":3038.3299,"msgsPerDroneTick":4.4533,"tableEntries":33.9412,"conflicts":1398,"swaps":202,"upgrades":5,"stuck":0,"bvcCompromise":0,"T":190,"fill":0.9706,"ratio":1.0833,"chamferEx":0.3143,"N":34,"M":34,"id":879}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":880,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1982,"pathLen":2699.4619,"msgsPerDroneTick":5.2969,"tableEntries":34,"conflicts":1349,"swaps":171,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":150,"fill":0.9706,"ratio":1.075,"chamferEx":0.6853,"N":34,"M":34,"id":880}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":881,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2508,"pathLen":2906.2852,"msgsPerDroneTick":5.2218,"tableEntries":33.8235,"conflicts":1405,"swaps":168,"upgrades":11,"stuck":0,"bvcCompromise":0,"T":164,"fill":0.9706,"ratio":1.0557,"chamferEx":0.5452,"N":34,"M":34,"id":881}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":882,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2351,"pathLen":2827.0315,"msgsPerDroneTick":5.1158,"tableEntries":34,"conflicts":1405,"swaps":189,"upgrades":9,"stuck":0,"bvcCompromise":9,"T":162,"fill":0.9706,"ratio":1.0458,"chamferEx":0.3953,"N":34,"M":34,"id":882}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":883,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.234,"pathLen":2882.3708,"msgsPerDroneTick":5.1425,"tableEntries":33.9412,"conflicts":1452,"swaps":193,"upgrades":8,"stuck":0,"bvcCompromise":4,"T":168,"fill":0.9706,"ratio":1.0481,"chamferEx":0.5982,"N":34,"M":34,"id":883}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":884,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2503,"pathLen":2517.1583,"msgsPerDroneTick":5.9205,"tableEntries":34,"conflicts":1217,"swaps":167,"upgrades":2,"stuck":0,"bvcCompromise":3,"T":132,"fill":0.9706,"ratio":1.0193,"chamferEx":0.4874,"N":34,"M":34,"id":884}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":885,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3181,"pathLen":3152.4831,"msgsPerDroneTick":4.7683,"tableEntries":34,"conflicts":1479,"swaps":192,"upgrades":17,"stuck":0,"bvcCompromise":3,"T":188,"fill":0.9706,"ratio":1.1474,"chamferEx":0.5141,"N":34,"M":34,"id":885}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":886,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.147,"pathLen":3044.9856,"msgsPerDroneTick":4.4775,"tableEntries":33.2941,"conflicts":1438,"swaps":177,"upgrades":20,"stuck":0,"bvcCompromise":4,"T":184,"fill":0.9706,"ratio":1.1027,"chamferEx":0.4789,"N":34,"M":34,"id":886}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":887,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2824,"pathLen":2747.1415,"msgsPerDroneTick":5.1536,"tableEntries":34,"conflicts":1293,"swaps":156,"upgrades":3,"stuck":0,"bvcCompromise":6,"T":162,"fill":0.9706,"ratio":1.0489,"chamferEx":0.3939,"N":34,"M":34,"id":887}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":888,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2247,"pathLen":2976.6917,"msgsPerDroneTick":4.5275,"tableEntries":33.9412,"conflicts":1444,"swaps":175,"upgrades":13,"stuck":0,"bvcCompromise":7,"T":186,"fill":0.9706,"ratio":1.0585,"chamferEx":0.347,"N":34,"M":34,"id":888}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":889,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.293,"pathLen":2929.891,"msgsPerDroneTick":4.8745,"tableEntries":34,"conflicts":1492,"swaps":191,"upgrades":14,"stuck":0,"bvcCompromise":5,"T":164,"fill":0.9706,"ratio":1.0961,"chamferEx":0.5944,"N":34,"M":34,"id":889}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":890,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2723,"pathLen":2946.493,"msgsPerDroneTick":5.1826,"tableEntries":34,"conflicts":1473,"swaps":194,"upgrades":9,"stuck":0,"bvcCompromise":2,"T":167,"fill":0.9706,"ratio":1.1133,"chamferEx":0.6322,"N":34,"M":34,"id":890}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":891,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2936,"pathLen":2854.8325,"msgsPerDroneTick":4.9045,"tableEntries":33.9412,"conflicts":1331,"swaps":179,"upgrades":10,"stuck":0,"bvcCompromise":2,"T":166,"fill":0.9706,"ratio":1.0802,"chamferEx":0.385,"N":34,"M":34,"id":891}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":892,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2023,"pathLen":2748.0175,"msgsPerDroneTick":5.382,"tableEntries":34,"conflicts":1403,"swaps":172,"upgrades":6,"stuck":0,"bvcCompromise":10,"T":153,"fill":0.9706,"ratio":1.0433,"chamferEx":0.5435,"N":34,"M":34,"id":892}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":893,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2731,"pathLen":2862.22,"msgsPerDroneTick":4.8219,"tableEntries":34,"conflicts":1313,"swaps":164,"upgrades":7,"stuck":0,"bvcCompromise":2,"T":164,"fill":0.9706,"ratio":1.0626,"chamferEx":0.4576,"N":34,"M":34,"id":893}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":894,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2712,"pathLen":3208.8902,"msgsPerDroneTick":4.3393,"tableEntries":34,"conflicts":1507,"swaps":202,"upgrades":14,"stuck":0,"bvcCompromise":1,"T":199,"fill":0.9706,"ratio":1.0966,"chamferEx":0.454,"N":34,"M":34,"id":894}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":895,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1801,"pathLen":3044.6895,"msgsPerDroneTick":4.7008,"tableEntries":34,"conflicts":1407,"swaps":182,"upgrades":16,"stuck":0,"bvcCompromise":2,"T":179,"fill":0.9706,"ratio":1.1232,"chamferEx":0.5049,"N":34,"M":34,"id":895}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":896,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2536,"pathLen":2739.9227,"msgsPerDroneTick":5.7718,"tableEntries":34,"conflicts":1450,"swaps":177,"upgrades":7,"stuck":0,"bvcCompromise":1,"T":145,"fill":0.9706,"ratio":1.0526,"chamferEx":0.4706,"N":34,"M":34,"id":896}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":897,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3267,"pathLen":2707.5444,"msgsPerDroneTick":5.4952,"tableEntries":34,"conflicts":1320,"swaps":144,"upgrades":6,"stuck":0,"bvcCompromise":3,"T":148,"fill":0.9706,"ratio":1.059,"chamferEx":0.6279,"N":34,"M":34,"id":897}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":898,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2664,"pathLen":2803.9887,"msgsPerDroneTick":5.0762,"tableEntries":34,"conflicts":1280,"swaps":159,"upgrades":15,"stuck":0,"bvcCompromise":2,"T":152,"fill":0.9706,"ratio":1.1297,"chamferEx":0.4913,"N":34,"M":34,"id":898}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"hard","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":899,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2158,"pathLen":2539.1355,"msgsPerDroneTick":5.5601,"tableEntries":34,"conflicts":1233,"swaps":179,"upgrades":2,"stuck":0,"bvcCompromise":4,"T":137,"fill":0.9706,"ratio":1.0208,"chamferEx":0.433,"N":34,"M":34,"id":899}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1001,"seedSet":1001,"method":"ours","cap":1500,"id":900,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2719,"pathLen":17263.9505,"msgsPerDroneTick":1.1144,"tableEntries":32.7059,"conflicts":5816,"swaps":245,"upgrades":92,"stuck":0,"bvcCompromise":15,"T":1387,"fill":0.9706,"ratio":1.5801,"chamferEx":0.5557,"N":34,"M":34,"id":900}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1002,"seedSet":1001,"method":"ours","cap":1500,"id":901,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2866,"pathLen":5185.7433,"msgsPerDroneTick":2.1101,"tableEntries":32.4412,"conflicts":2976,"swaps":154,"upgrades":27,"stuck":0,"bvcCompromise":79,"T":341,"fill":0.9706,"ratio":1.1526,"chamferEx":0.7254,"N":34,"M":34,"id":901}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1003,"seedSet":1001,"method":"ours","cap":1500,"id":902,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3529,"pathLen":5663.7324,"msgsPerDroneTick":1.7283,"tableEntries":32.7647,"conflicts":2559,"swaps":147,"upgrades":28,"stuck":0,"bvcCompromise":10,"T":387,"fill":0.9706,"ratio":1.3652,"chamferEx":0.6473,"N":34,"M":34,"id":902}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1004,"seedSet":1001,"method":"ours","cap":1500,"id":903,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3513,"pathLen":13453.777,"msgsPerDroneTick":1.1308,"tableEntries":33.7647,"conflicts":3992,"swaps":186,"upgrades":75,"stuck":0,"bvcCompromise":6,"T":1101,"fill":0.9706,"ratio":1.6355,"chamferEx":0.5694,"N":34,"M":34,"id":903}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1005,"seedSet":1001,"method":"ours","cap":1500,"id":904,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3911,"pathLen":7395.2798,"msgsPerDroneTick":1.5256,"tableEntries":30.5294,"conflicts":3230,"swaps":173,"upgrades":37,"stuck":0,"bvcCompromise":8,"T":519,"fill":0.9706,"ratio":1.1583,"chamferEx":0.6804,"N":34,"M":34,"id":904}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1006,"seedSet":1001,"method":"ours","cap":1500,"id":905,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2792,"pathLen":7498.4638,"msgsPerDroneTick":1.3351,"tableEntries":33.2353,"conflicts":2635,"swaps":157,"upgrades":44,"stuck":0,"bvcCompromise":6,"T":551,"fill":0.9706,"ratio":1.3295,"chamferEx":0.6594,"N":34,"M":34,"id":905}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1007,"seedSet":1001,"method":"ours","cap":1500,"id":906,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2443,"pathLen":4109.0166,"msgsPerDroneTick":2.0836,"tableEntries":32,"conflicts":2282,"swaps":130,"upgrades":18,"stuck":0,"bvcCompromise":8,"T":246,"fill":0.9706,"ratio":1.1437,"chamferEx":0.6903,"N":34,"M":34,"id":906}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1008,"seedSet":1001,"method":"ours","cap":1500,"id":907,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3576,"pathLen":7529.814,"msgsPerDroneTick":1.3797,"tableEntries":31.4706,"conflicts":2938,"swaps":137,"upgrades":39,"stuck":0,"bvcCompromise":9,"T":571,"fill":0.9706,"ratio":1.3262,"chamferEx":0.6857,"N":34,"M":34,"id":907}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1009,"seedSet":1001,"method":"ours","cap":1500,"id":908,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2942,"pathLen":13189.0112,"msgsPerDroneTick":1.1947,"tableEntries":33.0588,"conflicts":4194,"swaps":209,"upgrades":68,"stuck":0,"bvcCompromise":22,"T":1101,"fill":0.9706,"ratio":1.2876,"chamferEx":0.643,"N":34,"M":34,"id":908}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1010,"seedSet":1001,"method":"ours","cap":1500,"id":909,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3563,"pathLen":4246.4174,"msgsPerDroneTick":2.1085,"tableEntries":31.8235,"conflicts":2379,"swaps":144,"upgrades":21,"stuck":0,"bvcCompromise":12,"T":251,"fill":0.9706,"ratio":1.3134,"chamferEx":0.6189,"N":34,"M":34,"id":909}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1011,"seedSet":1001,"method":"ours","cap":1500,"id":910,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3137,"pathLen":16496.4064,"msgsPerDroneTick":1.0849,"tableEntries":31.8824,"conflicts":4829,"swaps":192,"upgrades":80,"stuck":0,"bvcCompromise":7,"T":1407,"fill":0.9706,"ratio":1.4674,"chamferEx":0.5623,"N":34,"M":34,"id":910}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1012,"seedSet":1001,"method":"ours","cap":1500,"id":911,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2588,"pathLen":14300.447,"msgsPerDroneTick":1.1288,"tableEntries":34,"conflicts":4440,"swaps":166,"upgrades":64,"stuck":0,"bvcCompromise":5,"T":1175,"fill":0.9706,"ratio":1.4145,"chamferEx":0.603,"N":34,"M":34,"id":911}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1013,"seedSet":1001,"method":"ours","cap":1500,"id":912,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2297,"pathLen":7111.5816,"msgsPerDroneTick":1.7394,"tableEntries":33.0882,"conflicts":3698,"swaps":240,"upgrades":36,"stuck":0,"bvcCompromise":23,"T":513,"fill":0.9706,"ratio":1.435,"chamferEx":0.6776,"N":34,"M":34,"id":912}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1014,"seedSet":1001,"method":"ours","cap":1500,"id":913,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2452,"pathLen":4292.9868,"msgsPerDroneTick":2.01,"tableEntries":31.3824,"conflicts":2257,"swaps":161,"upgrades":14,"stuck":0,"bvcCompromise":15,"T":268,"fill":0.9706,"ratio":1.1448,"chamferEx":0.6228,"N":34,"M":34,"id":913}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1015,"seedSet":1001,"method":"ours","cap":1500,"id":914,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2006,"pathLen":13080.2759,"msgsPerDroneTick":1.221,"tableEntries":32.4118,"conflicts":4817,"swaps":186,"upgrades":59,"stuck":0,"bvcCompromise":12,"T":1027,"fill":0.9706,"ratio":1.4331,"chamferEx":0.6161,"N":34,"M":34,"id":914}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1016,"seedSet":1001,"method":"ours","cap":1500,"id":915,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4076,"pathLen":3995.8456,"msgsPerDroneTick":2.1957,"tableEntries":32.8529,"conflicts":2152,"swaps":136,"upgrades":12,"stuck":0,"bvcCompromise":11,"T":240,"fill":0.9706,"ratio":1.1967,"chamferEx":0.7117,"N":34,"M":34,"id":915}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1017,"seedSet":1001,"method":"ours","cap":1500,"id":916,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3122,"pathLen":4054.6128,"msgsPerDroneTick":2.0391,"tableEntries":32.3235,"conflicts":2150,"swaps":143,"upgrades":15,"stuck":0,"bvcCompromise":8,"T":244,"fill":0.9706,"ratio":1.2066,"chamferEx":0.646,"N":34,"M":34,"id":916}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1018,"seedSet":1001,"method":"ours","cap":1500,"id":917,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3767,"pathLen":6837.9885,"msgsPerDroneTick":1.5266,"tableEntries":33.2647,"conflicts":2936,"swaps":179,"upgrades":28,"stuck":0,"bvcCompromise":9,"T":496,"fill":0.9706,"ratio":1.3968,"chamferEx":0.5893,"N":34,"M":34,"id":917}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1019,"seedSet":1001,"method":"ours","cap":1500,"id":918,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2651,"pathLen":5357.2871,"msgsPerDroneTick":1.8612,"tableEntries":33.3529,"conflicts":2891,"swaps":173,"upgrades":32,"stuck":0,"bvcCompromise":18,"T":358,"fill":0.9706,"ratio":1.233,"chamferEx":0.5943,"N":34,"M":34,"id":918}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1020,"seedSet":1001,"method":"ours","cap":1500,"id":919,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3385,"pathLen":4658.3238,"msgsPerDroneTick":1.9832,"tableEntries":31,"conflicts":2499,"swaps":142,"upgrades":16,"stuck":0,"bvcCompromise":13,"T":292,"fill":0.9706,"ratio":1.169,"chamferEx":0.632,"N":34,"M":34,"id":919}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1021,"seedSet":1001,"method":"ours","cap":1500,"id":920,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3565,"pathLen":4858.8026,"msgsPerDroneTick":1.9378,"tableEntries":33.5294,"conflicts":2502,"swaps":138,"upgrades":20,"stuck":0,"bvcCompromise":11,"T":315,"fill":0.9706,"ratio":1.2192,"chamferEx":0.5086,"N":34,"M":34,"id":920}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1022,"seedSet":1001,"method":"ours","cap":1500,"id":921,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3126,"pathLen":5521.9145,"msgsPerDroneTick":2.0202,"tableEntries":33.9412,"conflicts":2953,"swaps":212,"upgrades":29,"stuck":0,"bvcCompromise":17,"T":357,"fill":0.9706,"ratio":1.5306,"chamferEx":0.686,"N":34,"M":34,"id":921}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1023,"seedSet":1001,"method":"ours","cap":1500,"id":922,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.281,"pathLen":4149.1085,"msgsPerDroneTick":2.1204,"tableEntries":32.1471,"conflicts":2351,"swaps":136,"upgrades":23,"stuck":0,"bvcCompromise":16,"T":249,"fill":0.9706,"ratio":1.2469,"chamferEx":0.5876,"N":34,"M":34,"id":922}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1024,"seedSet":1001,"method":"ours","cap":1500,"id":923,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2271,"pathLen":14320.3677,"msgsPerDroneTick":1.2644,"tableEntries":33.3235,"conflicts":5554,"swaps":250,"upgrades":59,"stuck":0,"bvcCompromise":20,"T":1110,"fill":0.9706,"ratio":1.5519,"chamferEx":0.6136,"N":34,"M":34,"id":923}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1025,"seedSet":1001,"method":"ours","cap":1500,"id":924,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2502,"pathLen":6882.9733,"msgsPerDroneTick":1.4736,"tableEntries":31.1176,"conflicts":2984,"swaps":151,"upgrades":30,"stuck":0,"bvcCompromise":19,"T":514,"fill":0.9706,"ratio":1.3389,"chamferEx":0.5878,"N":34,"M":34,"id":924}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1026,"seedSet":1001,"method":"ours","cap":1500,"id":925,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.189,"pathLen":4660.8126,"msgsPerDroneTick":2.0704,"tableEntries":31.8529,"conflicts":2664,"swaps":155,"upgrades":22,"stuck":0,"bvcCompromise":11,"T":293,"fill":0.9706,"ratio":1.3438,"chamferEx":0.6121,"N":34,"M":34,"id":925}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1027,"seedSet":1001,"method":"ours","cap":1500,"id":926,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2796,"pathLen":4729.9722,"msgsPerDroneTick":2.052,"tableEntries":32.4118,"conflicts":2683,"swaps":123,"upgrades":22,"stuck":0,"bvcCompromise":13,"T":303,"fill":0.9706,"ratio":1.3684,"chamferEx":0.6424,"N":34,"M":34,"id":926}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1028,"seedSet":1001,"method":"ours","cap":1500,"id":927,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3432,"pathLen":15590.5576,"msgsPerDroneTick":1.1001,"tableEntries":31.7353,"conflicts":4484,"swaps":188,"upgrades":83,"stuck":0,"bvcCompromise":22,"T":1326,"fill":0.9706,"ratio":1.4588,"chamferEx":0.5683,"N":34,"M":34,"id":927}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1029,"seedSet":1001,"method":"ours","cap":1500,"id":928,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2726,"pathLen":18551.6086,"msgsPerDroneTick":1.1568,"tableEntries":32.7059,"conflicts":6486,"swaps":269,"upgrades":115,"stuck":0,"bvcCompromise":15,"T":1460,"fill":0.9706,"ratio":1.6619,"chamferEx":0.6783,"N":34,"M":34,"id":928}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":1030,"seedSet":1001,"method":"ours","cap":1500,"id":929,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3076,"pathLen":6778.3285,"msgsPerDroneTick":1.5993,"tableEntries":34,"conflicts":3024,"swaps":175,"upgrades":33,"stuck":0,"bvcCompromise":35,"T":488,"fill":0.9706,"ratio":1.3283,"chamferEx":0.5902,"N":34,"M":34,"id":929}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2001,"seedSet":2001,"method":"ours","cap":1500,"id":930,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.481,"pathLen":9769.7705,"msgsPerDroneTick":1.225,"tableEntries":32.0588,"conflicts":3046,"swaps":138,"upgrades":47,"stuck":0,"bvcCompromise":5,"T":779,"fill":0.9706,"ratio":1.6635,"chamferEx":0.5654,"N":34,"M":34,"id":930}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2002,"seedSet":2001,"method":"ours","cap":1500,"id":931,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.195,"pathLen":17046.1348,"msgsPerDroneTick":1.1064,"tableEntries":32.5294,"conflicts":5395,"swaps":231,"upgrades":93,"stuck":0,"bvcCompromise":8,"T":1429,"fill":0.9706,"ratio":1.393,"chamferEx":0.6048,"N":34,"M":34,"id":931}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2003,"seedSet":2001,"method":"ours","cap":1500,"id":932,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2682,"pathLen":11492.2936,"msgsPerDroneTick":1.4321,"tableEntries":32.6765,"conflicts":5417,"swaps":279,"upgrades":68,"stuck":0,"bvcCompromise":17,"T":860,"fill":0.9706,"ratio":1.6582,"chamferEx":0.6178,"N":34,"M":34,"id":932}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2004,"seedSet":2001,"method":"ours","cap":1500,"id":933,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3037,"pathLen":11459.3071,"msgsPerDroneTick":1.2286,"tableEntries":32.1176,"conflicts":4151,"swaps":192,"upgrades":55,"stuck":0,"bvcCompromise":8,"T":907,"fill":0.9706,"ratio":1.5673,"chamferEx":0.5967,"N":34,"M":34,"id":933}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2005,"seedSet":2001,"method":"ours","cap":1500,"id":934,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2642,"pathLen":18616.8274,"msgsPerDroneTick":1.2277,"tableEntries":31.6765,"conflicts":7223,"swaps":321,"upgrades":88,"stuck":0,"bvcCompromise":43,"T":null,"fill":0.8824,"ratio":1.5469,"chamferEx":1.024,"N":34,"M":34,"id":934}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2006,"seedSet":2001,"method":"ours","cap":1500,"id":935,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.384,"pathLen":3854.0942,"msgsPerDroneTick":2.2001,"tableEntries":31.5588,"conflicts":2204,"swaps":142,"upgrades":13,"stuck":0,"bvcCompromise":6,"T":223,"fill":0.9706,"ratio":1.1068,"chamferEx":0.6428,"N":34,"M":34,"id":935}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2007,"seedSet":2001,"method":"ours","cap":1500,"id":936,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2948,"pathLen":4045.8607,"msgsPerDroneTick":2.1222,"tableEntries":30.7059,"conflicts":2293,"swaps":116,"upgrades":14,"stuck":0,"bvcCompromise":7,"T":243,"fill":0.9706,"ratio":1.0875,"chamferEx":0.714,"N":34,"M":34,"id":936}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2008,"seedSet":2001,"method":"ours","cap":1500,"id":937,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2818,"pathLen":3935.8517,"msgsPerDroneTick":2.2998,"tableEntries":32.1176,"conflicts":2405,"swaps":134,"upgrades":13,"stuck":0,"bvcCompromise":12,"T":233,"fill":0.9706,"ratio":1.0996,"chamferEx":0.6047,"N":34,"M":34,"id":937}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2009,"seedSet":2001,"method":"ours","cap":1500,"id":938,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2723,"pathLen":14704.6364,"msgsPerDroneTick":1.0706,"tableEntries":34,"conflicts":3857,"swaps":166,"upgrades":84,"stuck":0,"bvcCompromise":10,"T":1248,"fill":0.9706,"ratio":1.3031,"chamferEx":0.6634,"N":34,"M":34,"id":938}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2010,"seedSet":2001,"method":"ours","cap":1500,"id":939,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3809,"pathLen":4204.1662,"msgsPerDroneTick":2.009,"tableEntries":31.6765,"conflicts":2319,"swaps":140,"upgrades":17,"stuck":0,"bvcCompromise":6,"T":255,"fill":0.9706,"ratio":1.1904,"chamferEx":0.62,"N":34,"M":34,"id":939}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2011,"seedSet":2001,"method":"ours","cap":1500,"id":940,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3519,"pathLen":4116.9548,"msgsPerDroneTick":2.1251,"tableEntries":31.2941,"conflicts":2367,"swaps":176,"upgrades":16,"stuck":0,"bvcCompromise":13,"T":250,"fill":0.9706,"ratio":1.1883,"chamferEx":0.6159,"N":34,"M":34,"id":940}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2012,"seedSet":2001,"method":"ours","cap":1500,"id":941,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2847,"pathLen":17172.7121,"msgsPerDroneTick":1.0963,"tableEntries":33.8824,"conflicts":5252,"swaps":236,"upgrades":111,"stuck":0,"bvcCompromise":10,"T":1400,"fill":0.9706,"ratio":1.3326,"chamferEx":0.6263,"N":34,"M":34,"id":941}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2013,"seedSet":2001,"method":"ours","cap":1500,"id":942,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3918,"pathLen":6460.2681,"msgsPerDroneTick":1.688,"tableEntries":32,"conflicts":3148,"swaps":190,"upgrades":33,"stuck":0,"bvcCompromise":13,"T":445,"fill":0.9706,"ratio":1.426,"chamferEx":0.5969,"N":34,"M":34,"id":942}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2014,"seedSet":2001,"method":"ours","cap":1500,"id":943,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3365,"pathLen":9245.0022,"msgsPerDroneTick":1.2365,"tableEntries":33.1176,"conflicts":3056,"swaps":139,"upgrades":47,"stuck":0,"bvcCompromise":6,"T":737,"fill":0.9706,"ratio":1.615,"chamferEx":0.5782,"N":34,"M":34,"id":943}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2015,"seedSet":2001,"method":"ours","cap":1500,"id":944,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2915,"pathLen":11872.771,"msgsPerDroneTick":1.1595,"tableEntries":32.0882,"conflicts":3801,"swaps":176,"upgrades":70,"stuck":0,"bvcCompromise":8,"T":932,"fill":0.9706,"ratio":1.4064,"chamferEx":0.5506,"N":34,"M":34,"id":944}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2016,"seedSet":2001,"method":"ours","cap":1500,"id":945,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1966,"pathLen":15824.0707,"msgsPerDroneTick":1.1807,"tableEntries":33.9412,"conflicts":5537,"swaps":236,"upgrades":73,"stuck":0,"bvcCompromise":32,"T":1260,"fill":0.9706,"ratio":1.1964,"chamferEx":0.5748,"N":34,"M":34,"id":945}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2017,"seedSet":2001,"method":"ours","cap":1500,"id":946,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2944,"pathLen":10629.2784,"msgsPerDroneTick":1.1551,"tableEntries":34,"conflicts":3248,"swaps":155,"upgrades":66,"stuck":0,"bvcCompromise":18,"T":859,"fill":0.9706,"ratio":1.2548,"chamferEx":0.5819,"N":34,"M":34,"id":946}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2018,"seedSet":2001,"method":"ours","cap":1500,"id":947,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3112,"pathLen":6963.1913,"msgsPerDroneTick":1.4319,"tableEntries":31.5294,"conflicts":2848,"swaps":140,"upgrades":24,"stuck":0,"bvcCompromise":13,"T":512,"fill":0.9706,"ratio":1.3053,"chamferEx":0.5846,"N":34,"M":34,"id":947}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2019,"seedSet":2001,"method":"ours","cap":1500,"id":948,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2649,"pathLen":5064.5744,"msgsPerDroneTick":1.9074,"tableEntries":32.4118,"conflicts":2750,"swaps":147,"upgrades":23,"stuck":0,"bvcCompromise":47,"T":328,"fill":0.9706,"ratio":1.2215,"chamferEx":0.6414,"N":34,"M":34,"id":948}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2020,"seedSet":2001,"method":"ours","cap":1500,"id":949,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3311,"pathLen":8578.8341,"msgsPerDroneTick":1.3514,"tableEntries":31.5882,"conflicts":3478,"swaps":184,"upgrades":45,"stuck":0,"bvcCompromise":31,"T":652,"fill":0.9706,"ratio":1.3567,"chamferEx":0.5185,"N":34,"M":34,"id":949}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2021,"seedSet":2001,"method":"ours","cap":1500,"id":950,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.377,"pathLen":3676.1233,"msgsPerDroneTick":2.3928,"tableEntries":31.6471,"conflicts":2259,"swaps":149,"upgrades":13,"stuck":0,"bvcCompromise":7,"T":206,"fill":0.9706,"ratio":1.1864,"chamferEx":0.6209,"N":34,"M":34,"id":950}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2022,"seedSet":2001,"method":"ours","cap":1500,"id":951,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2371,"pathLen":10755.1598,"msgsPerDroneTick":1.3969,"tableEntries":33.7647,"conflicts":4563,"swaps":245,"upgrades":64,"stuck":0,"bvcCompromise":51,"T":838,"fill":0.9706,"ratio":1.3908,"chamferEx":0.6224,"N":34,"M":34,"id":951}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2023,"seedSet":2001,"method":"ours","cap":1500,"id":952,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3773,"pathLen":9090.1554,"msgsPerDroneTick":1.4061,"tableEntries":34,"conflicts":3934,"swaps":190,"upgrades":47,"stuck":0,"bvcCompromise":5,"T":659,"fill":0.9706,"ratio":1.8494,"chamferEx":0.687,"N":34,"M":34,"id":952}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2024,"seedSet":2001,"method":"ours","cap":1500,"id":953,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.378,"pathLen":13860.6487,"msgsPerDroneTick":1.1049,"tableEntries":33.7059,"conflicts":3820,"swaps":143,"upgrades":65,"stuck":0,"bvcCompromise":8,"T":1177,"fill":0.9706,"ratio":1.7712,"chamferEx":0.6439,"N":34,"M":34,"id":953}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2025,"seedSet":2001,"method":"ours","cap":1500,"id":954,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3873,"pathLen":8544.0723,"msgsPerDroneTick":1.3343,"tableEntries":34,"conflicts":3346,"swaps":158,"upgrades":47,"stuck":0,"bvcCompromise":10,"T":628,"fill":0.9706,"ratio":1.4356,"chamferEx":0.5997,"N":34,"M":34,"id":954}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2026,"seedSet":2001,"method":"ours","cap":1500,"id":955,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2875,"pathLen":8513.4337,"msgsPerDroneTick":1.3009,"tableEntries":34,"conflicts":3050,"swaps":161,"upgrades":33,"stuck":0,"bvcCompromise":8,"T":672,"fill":0.9706,"ratio":1.439,"chamferEx":0.5849,"N":34,"M":34,"id":955}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2027,"seedSet":2001,"method":"ours","cap":1500,"id":956,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2807,"pathLen":15038.6072,"msgsPerDroneTick":1.2769,"tableEntries":33.7941,"conflicts":5797,"swaps":271,"upgrades":68,"stuck":0,"bvcCompromise":36,"T":1198,"fill":0.9706,"ratio":1.4918,"chamferEx":0.5352,"N":34,"M":34,"id":956}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2028,"seedSet":2001,"method":"ours","cap":1500,"id":957,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2614,"pathLen":12788.0978,"msgsPerDroneTick":1.3393,"tableEntries":31.7647,"conflicts":5013,"swaps":253,"upgrades":72,"stuck":0,"bvcCompromise":56,"T":991,"fill":0.9706,"ratio":1.5948,"chamferEx":0.6648,"N":34,"M":34,"id":957}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2029,"seedSet":2001,"method":"ours","cap":1500,"id":958,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.349,"pathLen":12229.0067,"msgsPerDroneTick":1.2558,"tableEntries":32.0588,"conflicts":4666,"swaps":210,"upgrades":59,"stuck":0,"bvcCompromise":18,"T":956,"fill":0.9706,"ratio":1.4234,"chamferEx":0.5816,"N":34,"M":34,"id":958}}
{"x":"X15","variant":"ours-best","kind":"form","shape":"smiley","preset":"brutal","seed":2030,"seedSet":2001,"method":"ours","cap":1500,"id":959,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3094,"pathLen":17812.7453,"msgsPerDroneTick":1.1131,"tableEntries":31.5882,"conflicts":5238,"swaps":236,"upgrades":109,"stuck":0,"bvcCompromise":16,"T":null,"fill":0.9118,"ratio":1.4567,"chamferEx":0.9958,"N":34,"M":34,"id":959}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":960,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.047,"pathLen":2392.9917,"msgsPerDroneTick":28.0455,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":97,"fill":0.9706,"ratio":1.0455,"chamferEx":0.4852,"N":34,"M":34,"id":960}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":961,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0648,"pathLen":2359.9519,"msgsPerDroneTick":28.3842,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":94,"fill":0.9706,"ratio":1.0467,"chamferEx":0.5465,"N":34,"M":34,"id":961}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":962,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0548,"pathLen":2417.9176,"msgsPerDroneTick":27.6529,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":100,"fill":0.9706,"ratio":1.046,"chamferEx":0.4331,"N":34,"M":34,"id":962}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":963,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1226,"pathLen":2359.7665,"msgsPerDroneTick":27.7753,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":94,"fill":0.9706,"ratio":1.0439,"chamferEx":0.5382,"N":34,"M":34,"id":963}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":964,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0742,"pathLen":2349.1695,"msgsPerDroneTick":28.0904,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":93,"fill":0.9706,"ratio":1.0457,"chamferEx":0.5357,"N":34,"M":34,"id":964}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":965,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1116,"pathLen":2393.9543,"msgsPerDroneTick":27.8733,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.9706,"ratio":1.0461,"chamferEx":0.4863,"N":34,"M":34,"id":965}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":966,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0759,"pathLen":2346.3069,"msgsPerDroneTick":28.3178,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":92,"fill":0.9706,"ratio":1.0445,"chamferEx":0.5579,"N":34,"M":34,"id":966}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":967,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0889,"pathLen":2356.621,"msgsPerDroneTick":28.2545,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":92,"fill":0.9706,"ratio":1.0461,"chamferEx":0.5297,"N":34,"M":34,"id":967}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":968,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0823,"pathLen":2347.7205,"msgsPerDroneTick":28.3012,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":91,"fill":0.9706,"ratio":1.0441,"chamferEx":0.5507,"N":34,"M":34,"id":968}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":969,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.08,"pathLen":2423.6759,"msgsPerDroneTick":27.7578,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":102,"fill":0.9706,"ratio":1.0438,"chamferEx":0.3264,"N":34,"M":34,"id":969}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":970,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0848,"pathLen":2370.7289,"msgsPerDroneTick":28.0712,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":0.9706,"ratio":1.0469,"chamferEx":0.5253,"N":34,"M":34,"id":970}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":971,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0811,"pathLen":2416.3648,"msgsPerDroneTick":27.7359,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0456,"chamferEx":0.3936,"N":34,"M":34,"id":971}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":972,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0843,"pathLen":2392.0911,"msgsPerDroneTick":27.9854,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":97,"fill":0.9706,"ratio":1.0452,"chamferEx":0.4427,"N":34,"M":34,"id":972}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":973,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0654,"pathLen":2437.1862,"msgsPerDroneTick":27.26,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":1,"ratio":1.0445,"chamferEx":0.2359,"N":34,"M":34,"id":973}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":974,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0582,"pathLen":2373.785,"msgsPerDroneTick":28.265,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":0.9706,"ratio":1.0511,"chamferEx":0.4599,"N":34,"M":34,"id":974}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":975,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1056,"pathLen":2373.4155,"msgsPerDroneTick":28.1393,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":95,"fill":0.9706,"ratio":1.0515,"chamferEx":0.5093,"N":34,"M":34,"id":975}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":976,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0835,"pathLen":2373.4373,"msgsPerDroneTick":27.9721,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":0.9706,"ratio":1.0424,"chamferEx":0.5163,"N":34,"M":34,"id":976}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":977,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.088,"pathLen":2375.1599,"msgsPerDroneTick":27.735,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":95,"fill":0.9706,"ratio":1.0462,"chamferEx":0.5181,"N":34,"M":34,"id":977}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":978,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0718,"pathLen":2477.2744,"msgsPerDroneTick":27.1404,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":111,"fill":0.9706,"ratio":1.0417,"chamferEx":0.2341,"N":34,"M":34,"id":978}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":979,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0549,"pathLen":2452.0744,"msgsPerDroneTick":27.4003,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"T":108,"fill":0.9706,"ratio":1.0466,"chamferEx":0.3555,"N":34,"M":34,"id":979}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":980,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0902,"pathLen":2439.6364,"msgsPerDroneTick":27.5982,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":106,"fill":0.9706,"ratio":1.0431,"chamferEx":0.367,"N":34,"M":34,"id":980}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":981,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0629,"pathLen":2349.7274,"msgsPerDroneTick":28.4035,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":92,"fill":0.9706,"ratio":1.0475,"chamferEx":0.5488,"N":34,"M":34,"id":981}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":982,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1172,"pathLen":2388.4605,"msgsPerDroneTick":28.1507,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":96,"fill":0.9706,"ratio":1.046,"chamferEx":0.4021,"N":34,"M":34,"id":982}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":983,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0702,"pathLen":2379.4263,"msgsPerDroneTick":28.0702,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":98,"fill":0.9706,"ratio":1.0485,"chamferEx":0.5056,"N":34,"M":34,"id":983}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":984,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0649,"pathLen":2477.4969,"msgsPerDroneTick":27.1642,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0433,"chamferEx":0.291,"N":34,"M":34,"id":984}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":985,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0699,"pathLen":2417.4404,"msgsPerDroneTick":27.8465,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1.0451,"chamferEx":0.3698,"N":34,"M":34,"id":985}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":986,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0661,"pathLen":2422.17,"msgsPerDroneTick":27.6578,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":104,"fill":0.9706,"ratio":1.0454,"chamferEx":0.4255,"N":34,"M":34,"id":986}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":987,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0711,"pathLen":2360.544,"msgsPerDroneTick":28.3223,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":92,"fill":0.9706,"ratio":1.0417,"chamferEx":0.4412,"N":34,"M":34,"id":987}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":988,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0819,"pathLen":2446.8816,"msgsPerDroneTick":27.4308,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.0431,"chamferEx":0.328,"N":34,"M":34,"id":988}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":989,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0496,"pathLen":2435.2577,"msgsPerDroneTick":27.5744,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":106,"fill":0.9706,"ratio":1.0467,"chamferEx":0.353,"N":34,"M":34,"id":989}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":990,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.07,"pathLen":2387.0498,"msgsPerDroneTick":27.9679,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":97,"fill":0.9706,"ratio":1.046,"chamferEx":0.4769,"N":34,"M":34,"id":990}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":991,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.086,"pathLen":2372.7963,"msgsPerDroneTick":28.2178,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":94,"fill":0.9706,"ratio":1.0467,"chamferEx":0.5027,"N":34,"M":34,"id":991}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":992,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0807,"pathLen":2457.4421,"msgsPerDroneTick":27.5349,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0443,"chamferEx":0.325,"N":34,"M":34,"id":992}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":993,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.072,"pathLen":2361.0221,"msgsPerDroneTick":28.2111,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":95,"fill":0.9706,"ratio":1.0456,"chamferEx":0.4992,"N":34,"M":34,"id":993}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":994,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0898,"pathLen":2392.7708,"msgsPerDroneTick":28.2161,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":95,"fill":0.9706,"ratio":1.0439,"chamferEx":0.5257,"N":34,"M":34,"id":994}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":995,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1035,"pathLen":2445.1886,"msgsPerDroneTick":27.5476,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.044,"chamferEx":0.3801,"N":34,"M":34,"id":995}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":996,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0695,"pathLen":2476.0739,"msgsPerDroneTick":27.2583,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":110,"fill":1,"ratio":1.0451,"chamferEx":0.2388,"N":34,"M":34,"id":996}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":997,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0931,"pathLen":2358.633,"msgsPerDroneTick":28.4061,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":93,"fill":0.9706,"ratio":1.0483,"chamferEx":0.5875,"N":34,"M":34,"id":997}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":998,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0752,"pathLen":2430.8745,"msgsPerDroneTick":27.6613,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.0487,"chamferEx":0.4009,"N":34,"M":34,"id":998}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":999,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.06,"pathLen":2394.7725,"msgsPerDroneTick":27.9216,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":99,"fill":0.9706,"ratio":1.0465,"chamferEx":0.4281,"N":34,"M":34,"id":999}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1000,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0744,"pathLen":2385.3172,"msgsPerDroneTick":28.0372,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":0.9706,"ratio":1.0451,"chamferEx":0.4655,"N":34,"M":34,"id":1000}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1001,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0619,"pathLen":2385.5861,"msgsPerDroneTick":27.997,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":99,"fill":0.9706,"ratio":1.0456,"chamferEx":0.416,"N":34,"M":34,"id":1001}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1002,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0561,"pathLen":2367.7857,"msgsPerDroneTick":27.9037,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":99,"fill":0.9706,"ratio":1.044,"chamferEx":0.404,"N":34,"M":34,"id":1002}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1003,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0697,"pathLen":2395.2579,"msgsPerDroneTick":27.9538,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":98,"fill":0.9706,"ratio":1.0487,"chamferEx":0.4501,"N":34,"M":34,"id":1003}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1004,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0709,"pathLen":2459.4633,"msgsPerDroneTick":27.4915,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0478,"chamferEx":0.3808,"N":34,"M":34,"id":1004}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1005,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0524,"pathLen":2445.168,"msgsPerDroneTick":27.5429,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":105,"fill":1,"ratio":1.0441,"chamferEx":0.332,"N":34,"M":34,"id":1005}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1006,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0992,"pathLen":2447.0721,"msgsPerDroneTick":27.3774,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0424,"chamferEx":0.3715,"N":34,"M":34,"id":1006}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1007,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.07,"pathLen":2386.0023,"msgsPerDroneTick":27.8788,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":99,"fill":0.9706,"ratio":1.0463,"chamferEx":0.4652,"N":34,"M":34,"id":1007}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1008,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0492,"pathLen":2429.066,"msgsPerDroneTick":27.8361,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.9706,"ratio":1.0413,"chamferEx":0.4418,"N":34,"M":34,"id":1008}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1009,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0861,"pathLen":2345.1672,"msgsPerDroneTick":28.6147,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":89,"fill":0.9706,"ratio":1.0485,"chamferEx":0.617,"N":34,"M":34,"id":1009}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1010,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.057,"pathLen":2440.4856,"msgsPerDroneTick":27.859,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":106,"fill":1,"ratio":1.0431,"chamferEx":0.2591,"N":34,"M":34,"id":1010}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1011,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0568,"pathLen":2365.08,"msgsPerDroneTick":28.1101,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":94,"fill":0.9706,"ratio":1.0476,"chamferEx":0.4954,"N":34,"M":34,"id":1011}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1012,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0913,"pathLen":2402.7726,"msgsPerDroneTick":27.6001,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":99,"fill":0.9706,"ratio":1.0455,"chamferEx":0.4096,"N":34,"M":34,"id":1012}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1013,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0664,"pathLen":2409.5299,"msgsPerDroneTick":27.3821,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":105,"fill":0.9706,"ratio":1.0406,"chamferEx":0.3728,"N":34,"M":34,"id":1013}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1014,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0979,"pathLen":2393.0651,"msgsPerDroneTick":27.852,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":97,"fill":0.9706,"ratio":1.0449,"chamferEx":0.4574,"N":34,"M":34,"id":1014}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1015,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0817,"pathLen":2339.3565,"msgsPerDroneTick":28.3758,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":90,"fill":0.9706,"ratio":1.0448,"chamferEx":0.546,"N":34,"M":34,"id":1015}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1016,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0592,"pathLen":2402.314,"msgsPerDroneTick":27.9694,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":100,"fill":0.9706,"ratio":1.0467,"chamferEx":0.3768,"N":34,"M":34,"id":1016}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1017,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.084,"pathLen":2454.9923,"msgsPerDroneTick":27.4456,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":106,"fill":0.9706,"ratio":1.0409,"chamferEx":0.3507,"N":34,"M":34,"id":1017}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1018,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0972,"pathLen":2399.8419,"msgsPerDroneTick":27.5738,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.9706,"ratio":1.0475,"chamferEx":0.4311,"N":34,"M":34,"id":1018}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"easy","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1019,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.087,"pathLen":2387.8804,"msgsPerDroneTick":28.0092,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":96,"fill":0.9706,"ratio":1.0446,"chamferEx":0.4335,"N":34,"M":34,"id":1019}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1020,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1358,"pathLen":2460.8146,"msgsPerDroneTick":21.2424,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0437,"chamferEx":0.4553,"N":34,"M":34,"id":1020}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1021,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1564,"pathLen":2435.0311,"msgsPerDroneTick":21.3717,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":102,"fill":0.9706,"ratio":1.0367,"chamferEx":0.4359,"N":34,"M":34,"id":1021}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1022,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0967,"pathLen":2503.0972,"msgsPerDroneTick":20.7456,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":111,"fill":1,"ratio":1.038,"chamferEx":0.3057,"N":34,"M":34,"id":1022}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1023,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1703,"pathLen":2439.0941,"msgsPerDroneTick":21.167,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0438,"chamferEx":0.5345,"N":34,"M":34,"id":1023}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1024,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1361,"pathLen":2406.5241,"msgsPerDroneTick":21.4623,"tableEntries":34,"conflicts":573,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":99,"fill":0.9706,"ratio":1.0406,"chamferEx":0.5075,"N":34,"M":34,"id":1024}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1025,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1668,"pathLen":2419.2023,"msgsPerDroneTick":21.3619,"tableEntries":34,"conflicts":615,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":99,"fill":0.9706,"ratio":1.036,"chamferEx":0.4736,"N":34,"M":34,"id":1025}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1026,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0714,"pathLen":2474.4397,"msgsPerDroneTick":21.401,"tableEntries":34,"conflicts":562,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":107,"fill":0.9706,"ratio":1.0443,"chamferEx":0.3963,"N":34,"M":34,"id":1026}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1027,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1474,"pathLen":2433.5914,"msgsPerDroneTick":21.3171,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":100,"fill":0.9706,"ratio":1.0375,"chamferEx":0.5313,"N":34,"M":34,"id":1027}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1028,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1581,"pathLen":2424.492,"msgsPerDroneTick":21,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":101,"fill":0.9706,"ratio":1.0409,"chamferEx":0.5608,"N":34,"M":34,"id":1028}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1029,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1564,"pathLen":2506.739,"msgsPerDroneTick":20.714,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":109,"fill":0.9706,"ratio":1.0397,"chamferEx":0.4429,"N":34,"M":34,"id":1029}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1030,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1083,"pathLen":2495.3826,"msgsPerDroneTick":20.7434,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":109,"fill":0.9706,"ratio":1.0422,"chamferEx":0.4079,"N":34,"M":34,"id":1030}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1031,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1276,"pathLen":2448.9129,"msgsPerDroneTick":21.5353,"tableEntries":34,"conflicts":576,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":100,"fill":0.9706,"ratio":1.0402,"chamferEx":0.4927,"N":34,"M":34,"id":1031}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1032,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1337,"pathLen":2562.5109,"msgsPerDroneTick":19.7519,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":119,"fill":0.9706,"ratio":1.0368,"chamferEx":0.3123,"N":34,"M":34,"id":1032}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1033,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1113,"pathLen":2573.1828,"msgsPerDroneTick":20.1975,"tableEntries":34,"conflicts":579,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":123,"fill":0.9706,"ratio":1.0388,"chamferEx":0.4081,"N":34,"M":34,"id":1033}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1034,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1385,"pathLen":2485.8594,"msgsPerDroneTick":20.4603,"tableEntries":34,"conflicts":584,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":106,"fill":0.9706,"ratio":1.0392,"chamferEx":0.3563,"N":34,"M":34,"id":1034}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1035,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1484,"pathLen":2418.8219,"msgsPerDroneTick":21.0682,"tableEntries":34,"conflicts":637,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":100,"fill":0.9706,"ratio":1.0382,"chamferEx":0.5109,"N":34,"M":34,"id":1035}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1036,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1492,"pathLen":2474.2352,"msgsPerDroneTick":20.5871,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":106,"fill":0.9706,"ratio":1.0405,"chamferEx":0.3921,"N":34,"M":34,"id":1036}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1037,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1512,"pathLen":2357.4099,"msgsPerDroneTick":21.7292,"tableEntries":34,"conflicts":581,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":91,"fill":0.9706,"ratio":1.0321,"chamferEx":0.4974,"N":34,"M":34,"id":1037}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1038,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1109,"pathLen":2381.9014,"msgsPerDroneTick":21.2577,"tableEntries":34,"conflicts":553,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":96,"fill":0.9706,"ratio":1.037,"chamferEx":0.5574,"N":34,"M":34,"id":1038}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1039,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1653,"pathLen":2592.2075,"msgsPerDroneTick":19.9507,"tableEntries":34,"conflicts":579,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"T":127,"fill":0.9706,"ratio":1.0413,"chamferEx":0.3693,"N":34,"M":34,"id":1039}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1040,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.117,"pathLen":2420.3896,"msgsPerDroneTick":21.5656,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":100,"fill":0.9706,"ratio":1.0403,"chamferEx":0.4957,"N":34,"M":34,"id":1040}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1041,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0573,"pathLen":2477.954,"msgsPerDroneTick":21.0596,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":108,"fill":0.9706,"ratio":1.0377,"chamferEx":0.4636,"N":34,"M":34,"id":1041}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1042,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1148,"pathLen":2400.8555,"msgsPerDroneTick":21.0021,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":97,"fill":0.9706,"ratio":1.0417,"chamferEx":0.523,"N":34,"M":34,"id":1042}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1043,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1017,"pathLen":2340.8584,"msgsPerDroneTick":21.993,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":92,"fill":0.9706,"ratio":1.0382,"chamferEx":0.5448,"N":34,"M":34,"id":1043}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1044,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1488,"pathLen":2471.5625,"msgsPerDroneTick":21.7196,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0383,"chamferEx":0.4714,"N":34,"M":34,"id":1044}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1045,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1229,"pathLen":2536.5003,"msgsPerDroneTick":20.8095,"tableEntries":34,"conflicts":579,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":111,"fill":1,"ratio":1.0423,"chamferEx":0.3512,"N":34,"M":34,"id":1045}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1046,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1588,"pathLen":2370.1372,"msgsPerDroneTick":21.6427,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":94,"fill":0.9706,"ratio":1.0399,"chamferEx":0.5644,"N":34,"M":34,"id":1046}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1047,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1298,"pathLen":2346.2933,"msgsPerDroneTick":21.9189,"tableEntries":34,"conflicts":555,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":91,"fill":0.9706,"ratio":1.0327,"chamferEx":0.5832,"N":34,"M":34,"id":1047}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1048,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1709,"pathLen":2495.7798,"msgsPerDroneTick":20.6924,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0358,"chamferEx":0.4569,"N":34,"M":34,"id":1048}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1049,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1565,"pathLen":2439.581,"msgsPerDroneTick":21.2693,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.9706,"ratio":1.0336,"chamferEx":0.4277,"N":34,"M":34,"id":1049}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1050,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1736,"pathLen":2410.9796,"msgsPerDroneTick":21.3724,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":98,"fill":0.9706,"ratio":1.0366,"chamferEx":0.5053,"N":34,"M":34,"id":1050}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1051,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1646,"pathLen":2476.5818,"msgsPerDroneTick":21.1734,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":106,"fill":0.9706,"ratio":1.0413,"chamferEx":0.4924,"N":34,"M":34,"id":1051}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1052,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1124,"pathLen":2382.0249,"msgsPerDroneTick":21.6356,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":95,"fill":0.9706,"ratio":1.0394,"chamferEx":0.5529,"N":34,"M":34,"id":1052}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1053,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1531,"pathLen":2380.5502,"msgsPerDroneTick":21.7446,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":0.9706,"ratio":1.0369,"chamferEx":0.5402,"N":34,"M":34,"id":1053}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1054,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1475,"pathLen":2469.4561,"msgsPerDroneTick":20.3837,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":107,"fill":0.9706,"ratio":1.0354,"chamferEx":0.4293,"N":34,"M":34,"id":1054}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1055,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1453,"pathLen":2428.3632,"msgsPerDroneTick":20.7592,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":101,"fill":0.9706,"ratio":1.0397,"chamferEx":0.5394,"N":34,"M":34,"id":1055}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1056,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1379,"pathLen":2402.747,"msgsPerDroneTick":20.656,"tableEntries":34,"conflicts":611,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":99,"fill":0.9706,"ratio":1.041,"chamferEx":0.5047,"N":34,"M":34,"id":1056}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1057,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1563,"pathLen":2381.2618,"msgsPerDroneTick":21.7644,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":94,"fill":0.9706,"ratio":1.0381,"chamferEx":0.5601,"N":34,"M":34,"id":1057}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1058,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1358,"pathLen":2400.314,"msgsPerDroneTick":21.3624,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":96,"fill":0.9706,"ratio":1.0414,"chamferEx":0.5307,"N":34,"M":34,"id":1058}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1059,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1015,"pathLen":2506.1838,"msgsPerDroneTick":20.9992,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":107,"fill":0.9706,"ratio":1.039,"chamferEx":0.406,"N":34,"M":34,"id":1059}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1060,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.101,"pathLen":2419.8606,"msgsPerDroneTick":21.9013,"tableEntries":34,"conflicts":585,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":98,"fill":0.9706,"ratio":1.0393,"chamferEx":0.5028,"N":34,"M":34,"id":1060}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1061,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1494,"pathLen":2551.6977,"msgsPerDroneTick":20.1749,"tableEntries":34,"conflicts":566,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":113,"fill":0.9706,"ratio":1.0465,"chamferEx":0.4401,"N":34,"M":34,"id":1061}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1062,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1087,"pathLen":2460.817,"msgsPerDroneTick":20.8033,"tableEntries":34,"conflicts":584,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.9706,"ratio":1.0431,"chamferEx":0.4768,"N":34,"M":34,"id":1062}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1063,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0519,"pathLen":2367.0893,"msgsPerDroneTick":21.8047,"tableEntries":34,"conflicts":584,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":92,"fill":0.9706,"ratio":1.042,"chamferEx":0.6079,"N":34,"M":34,"id":1063}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1064,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.141,"pathLen":2449.4445,"msgsPerDroneTick":21.2308,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":104,"fill":0.9706,"ratio":1.0393,"chamferEx":0.4523,"N":34,"M":34,"id":1064}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1065,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1121,"pathLen":2474.6489,"msgsPerDroneTick":20.9842,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":106,"fill":0.9706,"ratio":1.04,"chamferEx":0.448,"N":34,"M":34,"id":1065}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1066,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1692,"pathLen":2452.9961,"msgsPerDroneTick":21.1759,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":101,"fill":0.9706,"ratio":1.0389,"chamferEx":0.5047,"N":34,"M":34,"id":1066}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1067,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1601,"pathLen":2517.3094,"msgsPerDroneTick":20.6897,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":109,"fill":0.9706,"ratio":1.0407,"chamferEx":0.4951,"N":34,"M":34,"id":1067}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1068,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1547,"pathLen":2446.8215,"msgsPerDroneTick":21.1119,"tableEntries":34,"conflicts":570,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":103,"fill":0.9706,"ratio":1.0386,"chamferEx":0.4976,"N":34,"M":34,"id":1068}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1069,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1304,"pathLen":2481.392,"msgsPerDroneTick":20.9154,"tableEntries":34,"conflicts":555,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":106,"fill":0.9706,"ratio":1.04,"chamferEx":0.4391,"N":34,"M":34,"id":1069}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1070,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1715,"pathLen":2436.5642,"msgsPerDroneTick":21.2184,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":101,"fill":0.9706,"ratio":1.0423,"chamferEx":0.474,"N":34,"M":34,"id":1070}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1071,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1498,"pathLen":2488.3566,"msgsPerDroneTick":20.332,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":111,"fill":0.9706,"ratio":1.0388,"chamferEx":0.4654,"N":34,"M":34,"id":1071}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1072,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1456,"pathLen":2382.8484,"msgsPerDroneTick":21.8588,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":96,"fill":0.9706,"ratio":1.0393,"chamferEx":0.531,"N":34,"M":34,"id":1072}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1073,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1388,"pathLen":2579.6978,"msgsPerDroneTick":20.3111,"tableEntries":34,"conflicts":607,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":125,"fill":0.9706,"ratio":1.0424,"chamferEx":0.3837,"N":34,"M":34,"id":1073}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1074,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1317,"pathLen":2515.286,"msgsPerDroneTick":20.4854,"tableEntries":34,"conflicts":573,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":111,"fill":0.9706,"ratio":1.0411,"chamferEx":0.4481,"N":34,"M":34,"id":1074}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1075,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0601,"pathLen":2382.8564,"msgsPerDroneTick":21.5916,"tableEntries":34,"conflicts":555,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":95,"fill":0.9706,"ratio":1.0346,"chamferEx":0.565,"N":34,"M":34,"id":1075}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1076,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1347,"pathLen":2390.8837,"msgsPerDroneTick":21.574,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":97,"fill":0.9706,"ratio":1.0404,"chamferEx":0.5505,"N":34,"M":34,"id":1076}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1077,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1559,"pathLen":2541.4188,"msgsPerDroneTick":20.8292,"tableEntries":34,"conflicts":555,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":115,"fill":0.9706,"ratio":1.0428,"chamferEx":0.3984,"N":34,"M":34,"id":1077}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1078,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1299,"pathLen":2513.1736,"msgsPerDroneTick":21.0263,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":113,"fill":0.9706,"ratio":1.0413,"chamferEx":0.4376,"N":34,"M":34,"id":1078}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"normal","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1079,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.148,"pathLen":2484.8149,"msgsPerDroneTick":20.3712,"tableEntries":34,"conflicts":581,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":0.9706,"ratio":1.0391,"chamferEx":0.4267,"N":34,"M":34,"id":1079}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1080,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2596,"pathLen":2773.3432,"msgsPerDroneTick":9.746,"tableEntries":34,"conflicts":1174,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":5,"T":113,"fill":1,"ratio":1.1264,"chamferEx":0.5242,"N":34,"M":34,"id":1080}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1081,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3029,"pathLen":2704.8518,"msgsPerDroneTick":9.64,"tableEntries":34,"conflicts":1116,"swaps":0,"upgrades":7,"stuck":0,"bvcCompromise":1,"T":113,"fill":0.9706,"ratio":1.1168,"chamferEx":0.6178,"N":34,"M":34,"id":1081}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1082,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2472,"pathLen":2738.2784,"msgsPerDroneTick":9.4349,"tableEntries":34,"conflicts":1112,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":3,"T":113,"fill":0.9706,"ratio":1.1143,"chamferEx":0.5283,"N":34,"M":34,"id":1082}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1083,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2361,"pathLen":2686.539,"msgsPerDroneTick":9.7381,"tableEntries":34,"conflicts":1123,"swaps":0,"upgrades":2,"stuck":0,"bvcCompromise":11,"T":117,"fill":0.9706,"ratio":1.0862,"chamferEx":0.5453,"N":34,"M":34,"id":1083}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1084,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2582,"pathLen":2588.2276,"msgsPerDroneTick":9.7711,"tableEntries":34,"conflicts":1057,"swaps":0,"upgrades":2,"stuck":0,"bvcCompromise":3,"T":106,"fill":0.9706,"ratio":1.0691,"chamferEx":0.7731,"N":34,"M":34,"id":1084}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1085,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2632,"pathLen":2608.0942,"msgsPerDroneTick":9.4142,"tableEntries":34,"conflicts":1073,"swaps":0,"upgrades":3,"stuck":0,"bvcCompromise":5,"T":110,"fill":0.9706,"ratio":1.0849,"chamferEx":0.6872,"N":34,"M":34,"id":1085}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1086,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2612,"pathLen":2813.5211,"msgsPerDroneTick":9.4739,"tableEntries":34,"conflicts":1173,"swaps":0,"upgrades":12,"stuck":0,"bvcCompromise":2,"T":117,"fill":0.9706,"ratio":1.1083,"chamferEx":0.4979,"N":34,"M":34,"id":1086}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1087,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2044,"pathLen":2689.0974,"msgsPerDroneTick":9.698,"tableEntries":34,"conflicts":1139,"swaps":0,"upgrades":6,"stuck":0,"bvcCompromise":13,"T":119,"fill":0.9706,"ratio":1.0881,"chamferEx":0.6111,"N":34,"M":34,"id":1087}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1088,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2025,"pathLen":3144.3982,"msgsPerDroneTick":8.7828,"tableEntries":34,"conflicts":1319,"swaps":0,"upgrades":17,"stuck":0,"bvcCompromise":10,"T":143,"fill":0.9706,"ratio":1.1763,"chamferEx":0.5301,"N":34,"M":34,"id":1088}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1089,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2699,"pathLen":2649.5783,"msgsPerDroneTick":9.8616,"tableEntries":34,"conflicts":1183,"swaps":0,"upgrades":8,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0982,"chamferEx":0.7574,"N":34,"M":34,"id":1089}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1090,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2066,"pathLen":2827.1264,"msgsPerDroneTick":9.6634,"tableEntries":34,"conflicts":1190,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":8,"T":119,"fill":0.9706,"ratio":1.1103,"chamferEx":0.5289,"N":34,"M":34,"id":1090}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1091,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1898,"pathLen":2809.5666,"msgsPerDroneTick":9.158,"tableEntries":34,"conflicts":1221,"swaps":0,"upgrades":12,"stuck":0,"bvcCompromise":9,"T":121,"fill":0.9706,"ratio":1.1081,"chamferEx":0.5412,"N":34,"M":34,"id":1091}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1092,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2862,"pathLen":2620.0707,"msgsPerDroneTick":9.809,"tableEntries":34,"conflicts":1077,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":4,"T":113,"fill":0.9706,"ratio":1.0607,"chamferEx":0.61,"N":34,"M":34,"id":1092}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1093,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2684,"pathLen":2654.8488,"msgsPerDroneTick":9.7642,"tableEntries":34,"conflicts":1106,"swaps":0,"upgrades":7,"stuck":0,"bvcCompromise":8,"T":112,"fill":0.9706,"ratio":1.0922,"chamferEx":0.5399,"N":34,"M":34,"id":1093}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1094,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2885,"pathLen":2738.871,"msgsPerDroneTick":9.2512,"tableEntries":34,"conflicts":1049,"swaps":0,"upgrades":5,"stuck":0,"bvcCompromise":4,"T":122,"fill":0.9706,"ratio":1.0758,"chamferEx":0.5888,"N":34,"M":34,"id":1094}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1095,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2644,"pathLen":3079.1463,"msgsPerDroneTick":8.9576,"tableEntries":34,"conflicts":1185,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":12,"T":138,"fill":0.9706,"ratio":1.1759,"chamferEx":0.5164,"N":34,"M":34,"id":1095}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1096,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2208,"pathLen":2758.2852,"msgsPerDroneTick":9.8356,"tableEntries":34,"conflicts":1187,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":10,"T":117,"fill":0.9706,"ratio":1.1156,"chamferEx":0.6802,"N":34,"M":34,"id":1096}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1097,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2116,"pathLen":2524.0678,"msgsPerDroneTick":9.51,"tableEntries":34,"conflicts":1057,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":3,"T":103,"fill":0.9706,"ratio":1.0592,"chamferEx":0.6437,"N":34,"M":34,"id":1097}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1098,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1919,"pathLen":2721.9006,"msgsPerDroneTick":9.4113,"tableEntries":34,"conflicts":1088,"swaps":0,"upgrades":7,"stuck":0,"bvcCompromise":0,"T":115,"fill":1,"ratio":1.1071,"chamferEx":0.5389,"N":34,"M":34,"id":1098}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1099,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2413,"pathLen":2831.6017,"msgsPerDroneTick":9.1578,"tableEntries":34,"conflicts":1097,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":7,"T":131,"fill":0.9706,"ratio":1.0807,"chamferEx":0.5095,"N":34,"M":34,"id":1099}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1100,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2266,"pathLen":2569.8574,"msgsPerDroneTick":10.1778,"tableEntries":34,"conflicts":1068,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":5,"T":107,"fill":0.9706,"ratio":1.0714,"chamferEx":0.5595,"N":34,"M":34,"id":1100}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1101,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2868,"pathLen":3351.2043,"msgsPerDroneTick":8.622,"tableEntries":34,"conflicts":1383,"swaps":0,"upgrades":34,"stuck":0,"bvcCompromise":2,"T":155,"fill":0.9706,"ratio":1.1185,"chamferEx":0.4824,"N":34,"M":34,"id":1101}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1102,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2803,"pathLen":2698.5918,"msgsPerDroneTick":9.7169,"tableEntries":34,"conflicts":1083,"swaps":0,"upgrades":8,"stuck":0,"bvcCompromise":3,"T":112,"fill":0.9706,"ratio":1.1557,"chamferEx":0.6318,"N":34,"M":34,"id":1102}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1103,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2484,"pathLen":2608.7162,"msgsPerDroneTick":10.1622,"tableEntries":34,"conflicts":1137,"swaps":0,"upgrades":2,"stuck":0,"bvcCompromise":13,"T":109,"fill":0.9706,"ratio":1.0847,"chamferEx":0.6701,"N":34,"M":34,"id":1103}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1104,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2898,"pathLen":2640.2135,"msgsPerDroneTick":9.6775,"tableEntries":34,"conflicts":1119,"swaps":0,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":109,"fill":1,"ratio":1.1207,"chamferEx":0.5588,"N":34,"M":34,"id":1104}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1105,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2486,"pathLen":2780.9736,"msgsPerDroneTick":9.27,"tableEntries":34,"conflicts":1115,"swaps":0,"upgrades":5,"stuck":0,"bvcCompromise":5,"T":123,"fill":0.9706,"ratio":1.1096,"chamferEx":0.6288,"N":34,"M":34,"id":1105}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1106,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2796,"pathLen":2834.9367,"msgsPerDroneTick":9.3945,"tableEntries":34,"conflicts":1181,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":1,"T":119,"fill":0.9706,"ratio":1.2284,"chamferEx":0.5755,"N":34,"M":34,"id":1106}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1107,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2404,"pathLen":2872.1301,"msgsPerDroneTick":9.0237,"tableEntries":34,"conflicts":1165,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":4,"T":124,"fill":0.9706,"ratio":1.1882,"chamferEx":0.5971,"N":34,"M":34,"id":1107}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1108,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3458,"pathLen":2611.4916,"msgsPerDroneTick":10.0014,"tableEntries":34,"conflicts":1138,"swaps":0,"upgrades":13,"stuck":0,"bvcCompromise":5,"T":104,"fill":0.9706,"ratio":1.0887,"chamferEx":0.6809,"N":34,"M":34,"id":1108}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1109,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2876,"pathLen":3144.1035,"msgsPerDroneTick":8.8581,"tableEntries":34,"conflicts":1295,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":3,"T":136,"fill":0.9706,"ratio":1.1316,"chamferEx":0.6688,"N":34,"M":34,"id":1109}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1110,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3246,"pathLen":2912.7945,"msgsPerDroneTick":9.3994,"tableEntries":34,"conflicts":1305,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":2,"T":121,"fill":0.9706,"ratio":1.1822,"chamferEx":0.6711,"N":34,"M":34,"id":1110}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1111,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.159,"pathLen":2691.1414,"msgsPerDroneTick":9.3283,"tableEntries":34,"conflicts":1074,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":6,"T":116,"fill":0.9706,"ratio":1.0843,"chamferEx":0.4739,"N":34,"M":34,"id":1111}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1112,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.349,"pathLen":2669.4352,"msgsPerDroneTick":9.9628,"tableEntries":34,"conflicts":1153,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":117,"fill":0.9706,"ratio":1.0864,"chamferEx":0.6778,"N":34,"M":34,"id":1112}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1113,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.248,"pathLen":2619.9339,"msgsPerDroneTick":9.8057,"tableEntries":34,"conflicts":1076,"swaps":0,"upgrades":3,"stuck":0,"bvcCompromise":10,"T":112,"fill":0.9706,"ratio":1.0689,"chamferEx":0.5147,"N":34,"M":34,"id":1113}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1114,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2602,"pathLen":2722.0358,"msgsPerDroneTick":10.0674,"tableEntries":34,"conflicts":1130,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":7,"T":113,"fill":0.9706,"ratio":1.1582,"chamferEx":0.6392,"N":34,"M":34,"id":1114}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1115,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2607,"pathLen":2634.8551,"msgsPerDroneTick":9.6698,"tableEntries":34,"conflicts":1081,"swaps":0,"upgrades":3,"stuck":0,"bvcCompromise":4,"T":110,"fill":0.9706,"ratio":1.0775,"chamferEx":0.5921,"N":34,"M":34,"id":1115}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1116,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2644,"pathLen":2697.6633,"msgsPerDroneTick":9.579,"tableEntries":34,"conflicts":1199,"swaps":0,"upgrades":8,"stuck":0,"bvcCompromise":5,"T":115,"fill":0.9706,"ratio":1.1156,"chamferEx":0.6136,"N":34,"M":34,"id":1116}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1117,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.211,"pathLen":3045.5616,"msgsPerDroneTick":8.462,"tableEntries":34,"conflicts":1332,"swaps":0,"upgrades":12,"stuck":0,"bvcCompromise":9,"T":148,"fill":0.9706,"ratio":1.1412,"chamferEx":0.5575,"N":34,"M":34,"id":1117}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1118,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2383,"pathLen":2763.0633,"msgsPerDroneTick":9.5427,"tableEntries":34,"conflicts":1107,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":1,"T":113,"fill":0.9706,"ratio":1.1682,"chamferEx":0.6132,"N":34,"M":34,"id":1118}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1119,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2954,"pathLen":2751.2821,"msgsPerDroneTick":9.894,"tableEntries":34,"conflicts":1149,"swaps":0,"upgrades":7,"stuck":0,"bvcCompromise":6,"T":119,"fill":0.9706,"ratio":1.1423,"chamferEx":0.5485,"N":34,"M":34,"id":1119}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1120,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2807,"pathLen":2840.1721,"msgsPerDroneTick":9.4074,"tableEntries":34,"conflicts":1212,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":2,"T":120,"fill":0.9706,"ratio":1.1835,"chamferEx":0.5857,"N":34,"M":34,"id":1120}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1121,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1621,"pathLen":3077.0078,"msgsPerDroneTick":8.4754,"tableEntries":34,"conflicts":1135,"swaps":0,"upgrades":11,"stuck":0,"bvcCompromise":18,"T":146,"fill":0.9706,"ratio":1.1904,"chamferEx":0.4911,"N":34,"M":34,"id":1121}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1122,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.242,"pathLen":2638.4195,"msgsPerDroneTick":10.1826,"tableEntries":34,"conflicts":1207,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":3,"T":115,"fill":0.9706,"ratio":1.0771,"chamferEx":0.571,"N":34,"M":34,"id":1122}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1123,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3338,"pathLen":2756.9144,"msgsPerDroneTick":9.1876,"tableEntries":34,"conflicts":1119,"swaps":0,"upgrades":3,"stuck":0,"bvcCompromise":5,"T":119,"fill":0.9706,"ratio":1.0848,"chamferEx":0.6113,"N":34,"M":34,"id":1123}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1124,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2612,"pathLen":2642.6574,"msgsPerDroneTick":9.537,"tableEntries":34,"conflicts":1076,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":8,"T":109,"fill":0.9706,"ratio":1.0915,"chamferEx":0.527,"N":34,"M":34,"id":1124}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1125,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2814,"pathLen":3009.8685,"msgsPerDroneTick":9.0371,"tableEntries":34,"conflicts":1233,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":2,"T":134,"fill":0.9706,"ratio":1.1354,"chamferEx":0.6294,"N":34,"M":34,"id":1125}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1126,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.181,"pathLen":2589.5854,"msgsPerDroneTick":10.2933,"tableEntries":34,"conflicts":1112,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":5,"T":108,"fill":0.9706,"ratio":1.0818,"chamferEx":0.5824,"N":34,"M":34,"id":1126}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1127,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2387,"pathLen":2551.3864,"msgsPerDroneTick":9.6311,"tableEntries":34,"conflicts":1024,"swaps":0,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":105,"fill":1,"ratio":1.0673,"chamferEx":0.5286,"N":34,"M":34,"id":1127}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1128,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3294,"pathLen":2808.9823,"msgsPerDroneTick":9.8228,"tableEntries":34,"conflicts":1234,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":4,"T":117,"fill":0.9706,"ratio":1.1117,"chamferEx":0.684,"N":34,"M":34,"id":1128}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1129,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2275,"pathLen":3076.8945,"msgsPerDroneTick":9.1081,"tableEntries":34,"conflicts":1325,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":9,"T":133,"fill":0.9706,"ratio":1.3483,"chamferEx":0.6663,"N":34,"M":34,"id":1129}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1130,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2259,"pathLen":2576.9345,"msgsPerDroneTick":9.7573,"tableEntries":34,"conflicts":1101,"swaps":0,"upgrades":6,"stuck":0,"bvcCompromise":6,"T":107,"fill":0.9706,"ratio":1.1115,"chamferEx":0.7439,"N":34,"M":34,"id":1130}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1131,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2182,"pathLen":2698.3764,"msgsPerDroneTick":9.5299,"tableEntries":34,"conflicts":1063,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":9,"T":117,"fill":0.9706,"ratio":1.0905,"chamferEx":0.6102,"N":34,"M":34,"id":1131}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1132,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.256,"pathLen":2692.5252,"msgsPerDroneTick":9.7399,"tableEntries":34,"conflicts":1121,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":3,"T":116,"fill":0.9706,"ratio":1.0932,"chamferEx":0.6055,"N":34,"M":34,"id":1132}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1133,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2721,"pathLen":3014.4689,"msgsPerDroneTick":9.6288,"tableEntries":34,"conflicts":1313,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":2,"T":129,"fill":0.9706,"ratio":1.3016,"chamferEx":0.6196,"N":34,"M":34,"id":1133}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1134,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.237,"pathLen":2743.7767,"msgsPerDroneTick":9.5865,"tableEntries":34,"conflicts":1139,"swaps":0,"upgrades":6,"stuck":0,"bvcCompromise":7,"T":117,"fill":0.9706,"ratio":1.1314,"chamferEx":0.5992,"N":34,"M":34,"id":1134}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1135,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2111,"pathLen":2727.5148,"msgsPerDroneTick":9.3036,"tableEntries":34,"conflicts":1155,"swaps":0,"upgrades":3,"stuck":0,"bvcCompromise":3,"T":115,"fill":0.9706,"ratio":1.1152,"chamferEx":0.4884,"N":34,"M":34,"id":1135}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1136,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2523,"pathLen":2861.0812,"msgsPerDroneTick":9.3667,"tableEntries":34,"conflicts":1147,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":16,"T":130,"fill":0.9706,"ratio":1.0866,"chamferEx":0.6309,"N":34,"M":34,"id":1136}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1137,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2358,"pathLen":2752.7941,"msgsPerDroneTick":9.5023,"tableEntries":34,"conflicts":1188,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":3,"T":116,"fill":0.9706,"ratio":1.1211,"chamferEx":0.6071,"N":34,"M":34,"id":1137}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1138,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2852,"pathLen":3254.4584,"msgsPerDroneTick":8.775,"tableEntries":34,"conflicts":1413,"swaps":0,"upgrades":24,"stuck":0,"bvcCompromise":6,"T":140,"fill":0.9706,"ratio":1.2016,"chamferEx":0.5073,"N":34,"M":34,"id":1138}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"hard","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1139,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1751,"pathLen":2814.9569,"msgsPerDroneTick":9.1102,"tableEntries":34,"conflicts":1206,"swaps":0,"upgrades":11,"stuck":0,"bvcCompromise":7,"T":122,"fill":0.9706,"ratio":1.1566,"chamferEx":0.5494,"N":34,"M":34,"id":1139}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1140,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.311,"pathLen":3760.3354,"msgsPerDroneTick":3.5411,"tableEntries":34,"conflicts":1828,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":10,"T":164,"fill":0.9706,"ratio":1.568,"chamferEx":0.7334,"N":34,"M":34,"id":1140}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1141,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2941,"pathLen":3148.686,"msgsPerDroneTick":3.8923,"tableEntries":33.6176,"conflicts":1653,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":10,"T":133,"fill":0.9706,"ratio":1.376,"chamferEx":0.6914,"N":34,"M":34,"id":1141}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1142,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2133,"pathLen":3617.635,"msgsPerDroneTick":3.7414,"tableEntries":34,"conflicts":1840,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":39,"T":160,"fill":0.9706,"ratio":1.3841,"chamferEx":0.7269,"N":34,"M":34,"id":1142}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1143,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3686,"pathLen":3582.8671,"msgsPerDroneTick":3.5125,"tableEntries":33.8824,"conflicts":1479,"swaps":0,"upgrades":30,"stuck":0,"bvcCompromise":12,"T":158,"fill":0.9706,"ratio":1.162,"chamferEx":0.7339,"N":34,"M":34,"id":1143}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1144,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1909,"pathLen":3341.7994,"msgsPerDroneTick":3.6791,"tableEntries":33.9412,"conflicts":1577,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":9,"T":143,"fill":0.9706,"ratio":1.2743,"chamferEx":0.671,"N":34,"M":34,"id":1144}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1145,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3456,"pathLen":3407.6316,"msgsPerDroneTick":3.6727,"tableEntries":33.9118,"conflicts":1653,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":16,"T":147,"fill":0.9706,"ratio":1.4953,"chamferEx":0.7395,"N":34,"M":34,"id":1145}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1146,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.35,"pathLen":3175.1838,"msgsPerDroneTick":4.0785,"tableEntries":33.7941,"conflicts":1600,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":19,"T":136,"fill":0.9706,"ratio":1.3597,"chamferEx":0.6964,"N":34,"M":34,"id":1146}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1147,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2041,"pathLen":3531.252,"msgsPerDroneTick":3.7078,"tableEntries":33.7353,"conflicts":1735,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":7,"T":152,"fill":0.9706,"ratio":1.5248,"chamferEx":0.677,"N":34,"M":34,"id":1147}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1148,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4288,"pathLen":4152.4322,"msgsPerDroneTick":3.5017,"tableEntries":34,"conflicts":1798,"swaps":0,"upgrades":37,"stuck":0,"bvcCompromise":28,"T":188,"fill":1,"ratio":1.9597,"chamferEx":0.5458,"N":34,"M":34,"id":1148}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1149,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2411,"pathLen":3225.2136,"msgsPerDroneTick":3.9538,"tableEntries":33.9412,"conflicts":1622,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":7,"T":138,"fill":0.9706,"ratio":1.2476,"chamferEx":0.752,"N":34,"M":34,"id":1149}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1150,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.388,"pathLen":3274.6764,"msgsPerDroneTick":3.6767,"tableEntries":33.9118,"conflicts":1696,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":12,"T":143,"fill":0.9706,"ratio":1.4681,"chamferEx":0.7971,"N":34,"M":34,"id":1150}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1151,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3647,"pathLen":3808.0972,"msgsPerDroneTick":3.5984,"tableEntries":34,"conflicts":1810,"swaps":0,"upgrades":30,"stuck":0,"bvcCompromise":21,"T":165,"fill":0.9706,"ratio":1.7849,"chamferEx":0.7826,"N":34,"M":34,"id":1151}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1152,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3085,"pathLen":3537.4609,"msgsPerDroneTick":3.6704,"tableEntries":34,"conflicts":1851,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":9,"T":155,"fill":0.9706,"ratio":1.4463,"chamferEx":0.6766,"N":34,"M":34,"id":1152}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1153,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4538,"pathLen":3672.0547,"msgsPerDroneTick":3.5982,"tableEntries":33.9118,"conflicts":1822,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":9,"T":156,"fill":0.9706,"ratio":1.6549,"chamferEx":0.7707,"N":34,"M":34,"id":1153}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1154,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3791,"pathLen":3843.8385,"msgsPerDroneTick":3.7852,"tableEntries":32.9706,"conflicts":2015,"swaps":0,"upgrades":25,"stuck":0,"bvcCompromise":8,"T":169,"fill":0.9706,"ratio":1.4851,"chamferEx":0.6917,"N":34,"M":34,"id":1154}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1155,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3941,"pathLen":3057.1932,"msgsPerDroneTick":4.0415,"tableEntries":32.8529,"conflicts":1597,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":15,"T":134,"fill":0.9706,"ratio":1.2857,"chamferEx":0.7522,"N":34,"M":34,"id":1155}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1156,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2436,"pathLen":3351.7312,"msgsPerDroneTick":3.768,"tableEntries":33.4412,"conflicts":1728,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":16,"T":142,"fill":0.9706,"ratio":1.4133,"chamferEx":0.8366,"N":34,"M":34,"id":1156}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1157,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3496,"pathLen":3804.393,"msgsPerDroneTick":3.4597,"tableEntries":34,"conflicts":1766,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":7,"T":167,"fill":0.9706,"ratio":1.5321,"chamferEx":0.6561,"N":34,"M":34,"id":1157}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1158,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.243,"pathLen":3782.6453,"msgsPerDroneTick":3.5987,"tableEntries":34,"conflicts":1791,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":19,"T":171,"fill":0.9706,"ratio":1.6367,"chamferEx":0.7709,"N":34,"M":34,"id":1158}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1159,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3223,"pathLen":4089.6057,"msgsPerDroneTick":3.45,"tableEntries":34,"conflicts":1926,"swaps":0,"upgrades":39,"stuck":0,"bvcCompromise":24,"T":187,"fill":0.9706,"ratio":1.2696,"chamferEx":0.7044,"N":34,"M":34,"id":1159}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1160,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3211,"pathLen":4070.4261,"msgsPerDroneTick":3.4974,"tableEntries":34,"conflicts":1881,"swaps":0,"upgrades":32,"stuck":0,"bvcCompromise":26,"T":178,"fill":0.9706,"ratio":1.7402,"chamferEx":0.7722,"N":34,"M":34,"id":1160}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1161,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3386,"pathLen":3233.8784,"msgsPerDroneTick":3.8199,"tableEntries":33.8824,"conflicts":1636,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":9,"T":136,"fill":0.9706,"ratio":1.2417,"chamferEx":0.7249,"N":34,"M":34,"id":1161}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1162,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3781,"pathLen":3950.6938,"msgsPerDroneTick":3.5355,"tableEntries":34,"conflicts":1750,"swaps":0,"upgrades":30,"stuck":0,"bvcCompromise":24,"T":179,"fill":0.9706,"ratio":1.6076,"chamferEx":0.7674,"N":34,"M":34,"id":1162}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1163,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3848,"pathLen":3719.55,"msgsPerDroneTick":3.6352,"tableEntries":33.7353,"conflicts":1757,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":24,"T":164,"fill":0.9706,"ratio":1.5028,"chamferEx":0.6647,"N":34,"M":34,"id":1163}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1164,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3852,"pathLen":3369.3352,"msgsPerDroneTick":3.6903,"tableEntries":34,"conflicts":1681,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":15,"T":145,"fill":0.9706,"ratio":1.44,"chamferEx":0.7966,"N":34,"M":34,"id":1164}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1165,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4361,"pathLen":4001.1772,"msgsPerDroneTick":3.6413,"tableEntries":34,"conflicts":1999,"swaps":0,"upgrades":34,"stuck":0,"bvcCompromise":16,"T":170,"fill":0.9706,"ratio":1.5501,"chamferEx":0.7064,"N":34,"M":34,"id":1165}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1166,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3454,"pathLen":3740.1841,"msgsPerDroneTick":3.5734,"tableEntries":34,"conflicts":1890,"swaps":0,"upgrades":36,"stuck":0,"bvcCompromise":21,"T":163,"fill":0.9706,"ratio":1.2952,"chamferEx":0.7664,"N":34,"M":34,"id":1166}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1167,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3476,"pathLen":3827.6977,"msgsPerDroneTick":3.6218,"tableEntries":34,"conflicts":1833,"swaps":0,"upgrades":24,"stuck":0,"bvcCompromise":31,"T":176,"fill":0.9706,"ratio":1.7159,"chamferEx":0.7982,"N":34,"M":34,"id":1167}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1168,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2908,"pathLen":3541.2303,"msgsPerDroneTick":3.7552,"tableEntries":34,"conflicts":1636,"swaps":0,"upgrades":28,"stuck":0,"bvcCompromise":14,"T":158,"fill":0.9706,"ratio":1.2886,"chamferEx":0.7463,"N":34,"M":34,"id":1168}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1169,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4105,"pathLen":3226.5564,"msgsPerDroneTick":3.7107,"tableEntries":33.9118,"conflicts":1590,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":9,"T":139,"fill":0.9706,"ratio":1.3094,"chamferEx":0.8245,"N":34,"M":34,"id":1169}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1170,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2954,"pathLen":3819.2994,"msgsPerDroneTick":3.6465,"tableEntries":34,"conflicts":1735,"swaps":0,"upgrades":32,"stuck":0,"bvcCompromise":7,"T":171,"fill":0.9706,"ratio":1.4764,"chamferEx":0.5848,"N":34,"M":34,"id":1170}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1171,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.426,"pathLen":3700.216,"msgsPerDroneTick":3.6162,"tableEntries":34,"conflicts":1820,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":7,"T":162,"fill":0.9706,"ratio":1.6975,"chamferEx":0.7636,"N":34,"M":34,"id":1171}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1172,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2725,"pathLen":3733.7394,"msgsPerDroneTick":3.6196,"tableEntries":34,"conflicts":1856,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":16,"T":165,"fill":0.9706,"ratio":1.5445,"chamferEx":0.777,"N":34,"M":34,"id":1172}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1173,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3661,"pathLen":3374.2565,"msgsPerDroneTick":3.6838,"tableEntries":32.9118,"conflicts":1586,"swaps":0,"upgrades":25,"stuck":0,"bvcCompromise":12,"T":145,"fill":0.9706,"ratio":1.515,"chamferEx":0.8112,"N":34,"M":34,"id":1173}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1174,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3204,"pathLen":3790.1183,"msgsPerDroneTick":3.4476,"tableEntries":34,"conflicts":1641,"swaps":0,"upgrades":29,"stuck":0,"bvcCompromise":28,"T":175,"fill":0.9706,"ratio":1.2624,"chamferEx":0.7372,"N":34,"M":34,"id":1174}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1175,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3561,"pathLen":4062.608,"msgsPerDroneTick":3.6062,"tableEntries":34,"conflicts":1961,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":12,"T":180,"fill":0.9706,"ratio":1.4781,"chamferEx":0.7295,"N":34,"M":34,"id":1175}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1176,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4594,"pathLen":3514.1228,"msgsPerDroneTick":3.7114,"tableEntries":33.7941,"conflicts":1804,"swaps":0,"upgrades":34,"stuck":0,"bvcCompromise":9,"T":149,"fill":0.9706,"ratio":1.4623,"chamferEx":0.7358,"N":34,"M":34,"id":1176}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1177,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3639,"pathLen":3871.7408,"msgsPerDroneTick":3.4473,"tableEntries":34,"conflicts":1695,"swaps":0,"upgrades":25,"stuck":0,"bvcCompromise":8,"T":178,"fill":0.9706,"ratio":1.348,"chamferEx":0.835,"N":34,"M":34,"id":1177}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1178,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2097,"pathLen":3847.246,"msgsPerDroneTick":3.4124,"tableEntries":34,"conflicts":1664,"swaps":0,"upgrades":28,"stuck":0,"bvcCompromise":7,"T":172,"fill":0.9706,"ratio":1.4655,"chamferEx":0.7535,"N":34,"M":34,"id":1178}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1179,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3275,"pathLen":3925.582,"msgsPerDroneTick":3.5005,"tableEntries":33.9706,"conflicts":1702,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":6,"T":178,"fill":0.9706,"ratio":1.5264,"chamferEx":0.7956,"N":34,"M":34,"id":1179}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1180,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3722,"pathLen":3702.3293,"msgsPerDroneTick":3.5254,"tableEntries":34,"conflicts":1745,"swaps":0,"upgrades":29,"stuck":0,"bvcCompromise":18,"T":160,"fill":0.9706,"ratio":1.4035,"chamferEx":0.8075,"N":34,"M":34,"id":1180}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1181,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2996,"pathLen":4202.343,"msgsPerDroneTick":3.3354,"tableEntries":33.5,"conflicts":1684,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":31,"T":203,"fill":0.9706,"ratio":1.3468,"chamferEx":0.704,"N":34,"M":34,"id":1181}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1182,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.319,"pathLen":3840.6033,"msgsPerDroneTick":3.481,"tableEntries":34,"conflicts":1711,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":18,"T":170,"fill":0.9706,"ratio":1.6877,"chamferEx":0.7089,"N":34,"M":34,"id":1182}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1183,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2106,"pathLen":3455.4475,"msgsPerDroneTick":3.8032,"tableEntries":34,"conflicts":1652,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":12,"T":149,"fill":0.9706,"ratio":1.4306,"chamferEx":0.7721,"N":34,"M":34,"id":1183}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1184,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3746,"pathLen":3771.3266,"msgsPerDroneTick":3.5067,"tableEntries":33,"conflicts":1680,"swaps":0,"upgrades":29,"stuck":0,"bvcCompromise":20,"T":166,"fill":0.9706,"ratio":1.7142,"chamferEx":0.77,"N":34,"M":34,"id":1184}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1185,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3453,"pathLen":3252.2797,"msgsPerDroneTick":3.8551,"tableEntries":32.9706,"conflicts":1768,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":23,"T":137,"fill":0.9706,"ratio":1.3972,"chamferEx":0.8156,"N":34,"M":34,"id":1185}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1186,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3288,"pathLen":3374.6647,"msgsPerDroneTick":3.8324,"tableEntries":33.8824,"conflicts":1729,"swaps":0,"upgrades":24,"stuck":0,"bvcCompromise":8,"T":139,"fill":0.9706,"ratio":1.6564,"chamferEx":0.8104,"N":34,"M":34,"id":1186}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1187,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3481,"pathLen":3924.6721,"msgsPerDroneTick":3.6006,"tableEntries":34,"conflicts":1860,"swaps":0,"upgrades":34,"stuck":0,"bvcCompromise":18,"T":178,"fill":1,"ratio":1.9285,"chamferEx":0.7302,"N":34,"M":34,"id":1187}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1188,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3196,"pathLen":4144.5917,"msgsPerDroneTick":3.4549,"tableEntries":34,"conflicts":1846,"swaps":0,"upgrades":32,"stuck":0,"bvcCompromise":18,"T":188,"fill":0.9706,"ratio":1.5042,"chamferEx":0.7795,"N":34,"M":34,"id":1188}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1189,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3219,"pathLen":4006.5801,"msgsPerDroneTick":3.5237,"tableEntries":34,"conflicts":1942,"swaps":0,"upgrades":33,"stuck":0,"bvcCompromise":20,"T":179,"fill":0.9706,"ratio":1.5917,"chamferEx":0.6665,"N":34,"M":34,"id":1189}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1190,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2889,"pathLen":4015.3053,"msgsPerDroneTick":3.5208,"tableEntries":34,"conflicts":1784,"swaps":0,"upgrades":36,"stuck":0,"bvcCompromise":17,"T":178,"fill":0.9706,"ratio":1.4991,"chamferEx":0.7259,"N":34,"M":34,"id":1190}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1191,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3256,"pathLen":3666.5719,"msgsPerDroneTick":3.6355,"tableEntries":34,"conflicts":1858,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":10,"T":158,"fill":0.9706,"ratio":1.4376,"chamferEx":0.6446,"N":34,"M":34,"id":1191}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1192,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2157,"pathLen":3675.5941,"msgsPerDroneTick":3.7773,"tableEntries":33.9706,"conflicts":1864,"swaps":0,"upgrades":29,"stuck":0,"bvcCompromise":20,"T":159,"fill":0.9706,"ratio":1.5862,"chamferEx":0.801,"N":34,"M":34,"id":1192}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1193,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4628,"pathLen":3330.3225,"msgsPerDroneTick":3.854,"tableEntries":34,"conflicts":1715,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":12,"T":141,"fill":0.9706,"ratio":1.5483,"chamferEx":0.7139,"N":34,"M":34,"id":1193}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1194,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3658,"pathLen":3469.9471,"msgsPerDroneTick":3.6501,"tableEntries":34,"conflicts":1651,"swaps":0,"upgrades":28,"stuck":0,"bvcCompromise":3,"T":146,"fill":0.9706,"ratio":1.546,"chamferEx":0.7478,"N":34,"M":34,"id":1194}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1195,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2792,"pathLen":3922.6079,"msgsPerDroneTick":3.7199,"tableEntries":34,"conflicts":2058,"swaps":0,"upgrades":33,"stuck":0,"bvcCompromise":35,"T":176,"fill":0.9706,"ratio":1.6606,"chamferEx":0.7364,"N":34,"M":34,"id":1195}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1196,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3359,"pathLen":3249.8232,"msgsPerDroneTick":3.8722,"tableEntries":33.9412,"conflicts":1631,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":12,"T":139,"fill":0.9706,"ratio":1.2432,"chamferEx":0.8575,"N":34,"M":34,"id":1196}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1197,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2976,"pathLen":3614.8686,"msgsPerDroneTick":3.737,"tableEntries":33.9118,"conflicts":1783,"swaps":0,"upgrades":30,"stuck":0,"bvcCompromise":24,"T":158,"fill":0.9706,"ratio":1.8116,"chamferEx":0.6691,"N":34,"M":34,"id":1197}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1198,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2866,"pathLen":3379.0485,"msgsPerDroneTick":3.7408,"tableEntries":33.9118,"conflicts":1583,"swaps":0,"upgrades":24,"stuck":0,"bvcCompromise":7,"T":143,"fill":0.9706,"ratio":1.3102,"chamferEx":0.6375,"N":34,"M":34,"id":1198}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"star","preset":"brutal","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1199,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4028,"pathLen":3693.9406,"msgsPerDroneTick":3.6044,"tableEntries":33.8824,"conflicts":1822,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":18,"T":162,"fill":0.9706,"ratio":1.5232,"chamferEx":0.7647,"N":34,"M":34,"id":1199}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1200,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1034,"pathLen":2506.2173,"msgsPerDroneTick":26.4637,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":94,"fill":1,"ratio":1.0604,"chamferEx":0.3726,"N":34,"M":34,"id":1200}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1201,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0863,"pathLen":2516.212,"msgsPerDroneTick":26.2991,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":0.9706,"ratio":1.0588,"chamferEx":0.5658,"N":34,"M":34,"id":1201}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1202,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0816,"pathLen":2511.2004,"msgsPerDroneTick":26.5294,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":94,"fill":0.9706,"ratio":1.0628,"chamferEx":0.4304,"N":34,"M":34,"id":1202}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1203,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0954,"pathLen":2503.4811,"msgsPerDroneTick":26.3655,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":94,"fill":0.9706,"ratio":1.0595,"chamferEx":0.5458,"N":34,"M":34,"id":1203}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1204,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0763,"pathLen":2529.4093,"msgsPerDroneTick":26.3376,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":96,"fill":0.9706,"ratio":1.0703,"chamferEx":0.4878,"N":34,"M":34,"id":1204}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1205,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.052,"pathLen":2515.7664,"msgsPerDroneTick":26.1783,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":1,"ratio":1.0599,"chamferEx":0.395,"N":34,"M":34,"id":1205}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1206,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.101,"pathLen":2512.611,"msgsPerDroneTick":26.296,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":95,"fill":0.9706,"ratio":1.0578,"chamferEx":0.5587,"N":34,"M":34,"id":1206}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1207,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0981,"pathLen":2494.2412,"msgsPerDroneTick":26.6837,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":93,"fill":0.9706,"ratio":1.0626,"chamferEx":0.4608,"N":34,"M":34,"id":1207}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1208,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.082,"pathLen":2520.3042,"msgsPerDroneTick":26.4037,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":0.9706,"ratio":1.0598,"chamferEx":0.4851,"N":34,"M":34,"id":1208}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1209,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0676,"pathLen":2513.2355,"msgsPerDroneTick":26.4793,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":94,"fill":0.9706,"ratio":1.0652,"chamferEx":0.4416,"N":34,"M":34,"id":1209}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1210,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0719,"pathLen":2501.4246,"msgsPerDroneTick":26.1621,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":94,"fill":0.9706,"ratio":1.059,"chamferEx":0.4126,"N":34,"M":34,"id":1210}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1211,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.09,"pathLen":2501.2021,"msgsPerDroneTick":26.6104,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":93,"fill":0.9706,"ratio":1.0644,"chamferEx":0.4896,"N":34,"M":34,"id":1211}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1212,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0789,"pathLen":2533.2173,"msgsPerDroneTick":26.2163,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":99,"fill":0.9706,"ratio":1.0577,"chamferEx":0.446,"N":34,"M":34,"id":1212}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1213,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0891,"pathLen":2504.8358,"msgsPerDroneTick":26.3848,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":96,"fill":0.9706,"ratio":1.0593,"chamferEx":0.539,"N":34,"M":34,"id":1213}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1214,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.065,"pathLen":2491.2697,"msgsPerDroneTick":26.5282,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":94,"fill":0.9706,"ratio":1.0557,"chamferEx":0.5273,"N":34,"M":34,"id":1214}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1215,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0733,"pathLen":2470.2574,"msgsPerDroneTick":26.7569,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":91,"fill":0.9706,"ratio":1.0631,"chamferEx":0.6033,"N":34,"M":34,"id":1215}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1216,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0824,"pathLen":2472.2317,"msgsPerDroneTick":26.4335,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":92,"fill":0.9706,"ratio":1.0561,"chamferEx":0.4438,"N":34,"M":34,"id":1216}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1217,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0911,"pathLen":2510.5815,"msgsPerDroneTick":26.4489,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":0.9706,"ratio":1.0595,"chamferEx":0.5979,"N":34,"M":34,"id":1217}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1218,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0807,"pathLen":2527.8635,"msgsPerDroneTick":26.3732,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":96,"fill":0.9706,"ratio":1.0661,"chamferEx":0.4729,"N":34,"M":34,"id":1218}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1219,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0915,"pathLen":2495.3373,"msgsPerDroneTick":26.3168,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":96,"fill":0.9706,"ratio":1.0578,"chamferEx":0.5159,"N":34,"M":34,"id":1219}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1220,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0849,"pathLen":2552.0805,"msgsPerDroneTick":25.7897,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":101,"fill":0.9706,"ratio":1.061,"chamferEx":0.4049,"N":34,"M":34,"id":1220}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1221,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0786,"pathLen":2505.8683,"msgsPerDroneTick":26.4372,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":0.9706,"ratio":1.0597,"chamferEx":0.5714,"N":34,"M":34,"id":1221}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1222,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1024,"pathLen":2517.9161,"msgsPerDroneTick":26.4559,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":96,"fill":1,"ratio":1.0618,"chamferEx":0.3579,"N":34,"M":34,"id":1222}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1223,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0766,"pathLen":2497.0521,"msgsPerDroneTick":26.1834,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":94,"fill":1,"ratio":1.0603,"chamferEx":0.3244,"N":34,"M":34,"id":1223}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1224,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0703,"pathLen":2503.2966,"msgsPerDroneTick":26.5515,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":93,"fill":0.9706,"ratio":1.0625,"chamferEx":0.3833,"N":34,"M":34,"id":1224}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1225,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0617,"pathLen":2514.515,"msgsPerDroneTick":26.4174,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":94,"fill":0.9706,"ratio":1.0598,"chamferEx":0.4555,"N":34,"M":34,"id":1225}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1226,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0718,"pathLen":2506.0585,"msgsPerDroneTick":26.3436,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":94,"fill":0.9706,"ratio":1.0641,"chamferEx":0.5489,"N":34,"M":34,"id":1226}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1227,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0975,"pathLen":2453.5301,"msgsPerDroneTick":26.9098,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":90,"fill":0.9706,"ratio":1.0609,"chamferEx":0.5789,"N":34,"M":34,"id":1227}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1228,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0739,"pathLen":2501.5789,"msgsPerDroneTick":26.4947,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":0.9706,"ratio":1.0617,"chamferEx":0.6137,"N":34,"M":34,"id":1228}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1229,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0791,"pathLen":2485.6059,"msgsPerDroneTick":26.6944,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":92,"fill":0.9706,"ratio":1.0631,"chamferEx":0.5261,"N":34,"M":34,"id":1229}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1230,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0431,"pathLen":2489.6425,"msgsPerDroneTick":26.6597,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":93,"fill":0.9706,"ratio":1.062,"chamferEx":0.4883,"N":34,"M":34,"id":1230}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1231,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0787,"pathLen":2485.3851,"msgsPerDroneTick":26.2811,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":95,"fill":0.9706,"ratio":1.0612,"chamferEx":0.5157,"N":34,"M":34,"id":1231}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1232,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0675,"pathLen":2503.3309,"msgsPerDroneTick":26.766,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":94,"fill":0.9706,"ratio":1.0604,"chamferEx":0.4409,"N":34,"M":34,"id":1232}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1233,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.07,"pathLen":2542.3853,"msgsPerDroneTick":26.3836,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":98,"fill":0.9706,"ratio":1.0641,"chamferEx":0.4496,"N":34,"M":34,"id":1233}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1234,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0796,"pathLen":2492.4902,"msgsPerDroneTick":26.6559,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":93,"fill":0.9706,"ratio":1.064,"chamferEx":0.4664,"N":34,"M":34,"id":1234}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1235,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0737,"pathLen":2521.1602,"msgsPerDroneTick":26.3584,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":97,"fill":0.9706,"ratio":1.0626,"chamferEx":0.5019,"N":34,"M":34,"id":1235}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1236,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0814,"pathLen":2517.7428,"msgsPerDroneTick":26.3789,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":0.9706,"ratio":1.0669,"chamferEx":0.5602,"N":34,"M":34,"id":1236}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1237,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0791,"pathLen":2469.5165,"msgsPerDroneTick":26.406,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":92,"fill":0.9706,"ratio":1.0569,"chamferEx":0.5084,"N":34,"M":34,"id":1237}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1238,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1066,"pathLen":2502.6402,"msgsPerDroneTick":26.351,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":93,"fill":0.9706,"ratio":1.0594,"chamferEx":0.3767,"N":34,"M":34,"id":1238}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1239,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0943,"pathLen":2512.8827,"msgsPerDroneTick":26.1219,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":96,"fill":0.9706,"ratio":1.0607,"chamferEx":0.5357,"N":34,"M":34,"id":1239}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1240,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0657,"pathLen":2499.3905,"msgsPerDroneTick":26.5063,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":94,"fill":1,"ratio":1.0604,"chamferEx":0.4505,"N":34,"M":34,"id":1240}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1241,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0969,"pathLen":2486.9339,"msgsPerDroneTick":26.7673,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":91,"fill":0.9706,"ratio":1.0622,"chamferEx":0.5928,"N":34,"M":34,"id":1241}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1242,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1135,"pathLen":2507.0002,"msgsPerDroneTick":26.6167,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":95,"fill":0.9706,"ratio":1.0585,"chamferEx":0.6105,"N":34,"M":34,"id":1242}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1243,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0781,"pathLen":2528.9347,"msgsPerDroneTick":26.4452,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":1,"ratio":1.065,"chamferEx":0.4401,"N":34,"M":34,"id":1243}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1244,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1036,"pathLen":2492.7249,"msgsPerDroneTick":26.6264,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":94,"fill":0.9706,"ratio":1.0629,"chamferEx":0.4849,"N":34,"M":34,"id":1244}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1245,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0972,"pathLen":2493.8456,"msgsPerDroneTick":26.413,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":94,"fill":0.9706,"ratio":1.0582,"chamferEx":0.5174,"N":34,"M":34,"id":1245}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1246,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0691,"pathLen":2507.9754,"msgsPerDroneTick":26.5507,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":94,"fill":1,"ratio":1.0605,"chamferEx":0.3994,"N":34,"M":34,"id":1246}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1247,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0947,"pathLen":2519.0861,"msgsPerDroneTick":26.4854,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":1,"ratio":1.064,"chamferEx":0.4217,"N":34,"M":34,"id":1247}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1248,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0976,"pathLen":2510.931,"msgsPerDroneTick":26.6827,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":94,"fill":0.9706,"ratio":1.0606,"chamferEx":0.4437,"N":34,"M":34,"id":1248}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1249,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0737,"pathLen":2484.6459,"msgsPerDroneTick":26.6439,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":93,"fill":0.9706,"ratio":1.0611,"chamferEx":0.4763,"N":34,"M":34,"id":1249}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1250,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0983,"pathLen":2514.6573,"msgsPerDroneTick":26.3833,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":0.9706,"ratio":1.0644,"chamferEx":0.4683,"N":34,"M":34,"id":1250}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1251,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0991,"pathLen":2519.5364,"msgsPerDroneTick":26.592,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":94,"fill":0.9706,"ratio":1.0606,"chamferEx":0.5179,"N":34,"M":34,"id":1251}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1252,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0863,"pathLen":2523.6211,"msgsPerDroneTick":26.3827,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":0.9706,"ratio":1.0596,"chamferEx":0.58,"N":34,"M":34,"id":1252}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1253,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.077,"pathLen":2506.9843,"msgsPerDroneTick":26.6363,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":93,"fill":0.9706,"ratio":1.0657,"chamferEx":0.3829,"N":34,"M":34,"id":1253}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1254,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.083,"pathLen":2513.5514,"msgsPerDroneTick":26.4594,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":95,"fill":0.9706,"ratio":1.0561,"chamferEx":0.5639,"N":34,"M":34,"id":1254}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1255,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0606,"pathLen":2505.549,"msgsPerDroneTick":26.6727,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":94,"fill":1,"ratio":1.0603,"chamferEx":0.3916,"N":34,"M":34,"id":1255}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1256,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0707,"pathLen":2513.789,"msgsPerDroneTick":26.47,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":97,"fill":0.9706,"ratio":1.057,"chamferEx":0.4264,"N":34,"M":34,"id":1256}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1257,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0582,"pathLen":2510.0593,"msgsPerDroneTick":26.631,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":0.9706,"ratio":1.0602,"chamferEx":0.62,"N":34,"M":34,"id":1257}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1258,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.04,"pathLen":2480.9126,"msgsPerDroneTick":26.5121,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":92,"fill":0.9706,"ratio":1.0723,"chamferEx":0.5566,"N":34,"M":34,"id":1258}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"easy","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1259,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0944,"pathLen":2522.7273,"msgsPerDroneTick":26.1973,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":96,"fill":0.9706,"ratio":1.0634,"chamferEx":0.5474,"N":34,"M":34,"id":1259}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1260,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1773,"pathLen":2545.6724,"msgsPerDroneTick":20.0021,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":96,"fill":1,"ratio":1.06,"chamferEx":0.4353,"N":34,"M":34,"id":1260}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1261,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2087,"pathLen":2499.0002,"msgsPerDroneTick":20.4932,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":0.9706,"ratio":1.0589,"chamferEx":0.5426,"N":34,"M":34,"id":1261}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1262,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1461,"pathLen":2596.331,"msgsPerDroneTick":19.8427,"tableEntries":34,"conflicts":589,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":103,"fill":0.9706,"ratio":1.0608,"chamferEx":0.478,"N":34,"M":34,"id":1262}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1263,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1512,"pathLen":2544.8214,"msgsPerDroneTick":20.0306,"tableEntries":34,"conflicts":554,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":99,"fill":0.9706,"ratio":1.054,"chamferEx":0.5861,"N":34,"M":34,"id":1263}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1264,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1177,"pathLen":2581.0232,"msgsPerDroneTick":19.592,"tableEntries":34,"conflicts":554,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0508,"chamferEx":0.442,"N":34,"M":34,"id":1264}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1265,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1048,"pathLen":2489.2876,"msgsPerDroneTick":20.2158,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":92,"fill":0.9706,"ratio":1.0513,"chamferEx":0.6076,"N":34,"M":34,"id":1265}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1266,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1655,"pathLen":2494.4755,"msgsPerDroneTick":20.0816,"tableEntries":34,"conflicts":576,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":93,"fill":0.9706,"ratio":1.0502,"chamferEx":0.6177,"N":34,"M":34,"id":1266}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1267,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1676,"pathLen":2517.558,"msgsPerDroneTick":19.9545,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":1,"ratio":1.0512,"chamferEx":0.3838,"N":34,"M":34,"id":1267}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1268,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.093,"pathLen":2524.6083,"msgsPerDroneTick":20.0825,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":97,"fill":0.9706,"ratio":1.0507,"chamferEx":0.5357,"N":34,"M":34,"id":1268}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1269,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1711,"pathLen":2525.4794,"msgsPerDroneTick":20.0241,"tableEntries":34,"conflicts":629,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":95,"fill":0.9706,"ratio":1.0444,"chamferEx":0.4443,"N":34,"M":34,"id":1269}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1270,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2538,"pathLen":2524.4976,"msgsPerDroneTick":19.9892,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":0.9706,"ratio":1.0596,"chamferEx":0.4993,"N":34,"M":34,"id":1270}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1271,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1286,"pathLen":2547.9485,"msgsPerDroneTick":19.8742,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":97,"fill":0.9706,"ratio":1.0571,"chamferEx":0.5885,"N":34,"M":34,"id":1271}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1272,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1945,"pathLen":2525.4098,"msgsPerDroneTick":20.2162,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":94,"fill":0.9706,"ratio":1.0594,"chamferEx":0.5233,"N":34,"M":34,"id":1272}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1273,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2261,"pathLen":2532.9333,"msgsPerDroneTick":19.9143,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":94,"fill":1,"ratio":1.0519,"chamferEx":0.4291,"N":34,"M":34,"id":1273}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1274,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1726,"pathLen":2551.6159,"msgsPerDroneTick":20.2992,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":99,"fill":0.9706,"ratio":1.058,"chamferEx":0.5932,"N":34,"M":34,"id":1274}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1275,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1331,"pathLen":2599.1745,"msgsPerDroneTick":19.5682,"tableEntries":34,"conflicts":555,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0661,"chamferEx":0.5089,"N":34,"M":34,"id":1275}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1276,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1291,"pathLen":2528.25,"msgsPerDroneTick":19.8981,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":0.9706,"ratio":1.0577,"chamferEx":0.5482,"N":34,"M":34,"id":1276}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1277,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1543,"pathLen":2523.4696,"msgsPerDroneTick":20.6155,"tableEntries":34,"conflicts":554,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":96,"fill":0.9706,"ratio":1.0558,"chamferEx":0.6287,"N":34,"M":34,"id":1277}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1278,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1284,"pathLen":2544.0967,"msgsPerDroneTick":20.2307,"tableEntries":34,"conflicts":606,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":96,"fill":0.9706,"ratio":1.0531,"chamferEx":0.5336,"N":34,"M":34,"id":1278}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1279,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1491,"pathLen":2579.5715,"msgsPerDroneTick":19.9706,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":102,"fill":0.9706,"ratio":1.0529,"chamferEx":0.4419,"N":34,"M":34,"id":1279}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1280,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1944,"pathLen":2544.9575,"msgsPerDroneTick":19.8554,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":97,"fill":0.9706,"ratio":1.0513,"chamferEx":0.5509,"N":34,"M":34,"id":1280}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1281,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1493,"pathLen":2558.0787,"msgsPerDroneTick":19.7549,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":99,"fill":0.9706,"ratio":1.0572,"chamferEx":0.4254,"N":34,"M":34,"id":1281}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1282,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.139,"pathLen":2498.877,"msgsPerDroneTick":19.8213,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":93,"fill":0.9706,"ratio":1.0491,"chamferEx":0.6196,"N":34,"M":34,"id":1282}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1283,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1741,"pathLen":2550.8802,"msgsPerDroneTick":20.1411,"tableEntries":34,"conflicts":554,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.9706,"ratio":1.0579,"chamferEx":0.5425,"N":34,"M":34,"id":1283}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1284,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1417,"pathLen":2539.6143,"msgsPerDroneTick":20.2505,"tableEntries":34,"conflicts":606,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":97,"fill":0.9706,"ratio":1.0526,"chamferEx":0.535,"N":34,"M":34,"id":1284}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1285,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1754,"pathLen":2487.3356,"msgsPerDroneTick":20.7225,"tableEntries":34,"conflicts":607,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":90,"fill":0.9706,"ratio":1.0625,"chamferEx":0.6551,"N":34,"M":34,"id":1285}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1286,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0969,"pathLen":2619.0083,"msgsPerDroneTick":19.2869,"tableEntries":34,"conflicts":554,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0584,"chamferEx":0.4676,"N":34,"M":34,"id":1286}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1287,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1592,"pathLen":2556.0702,"msgsPerDroneTick":20.4853,"tableEntries":34,"conflicts":607,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.9706,"ratio":1.0609,"chamferEx":0.5292,"N":34,"M":34,"id":1287}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1288,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1462,"pathLen":2532.2996,"msgsPerDroneTick":20.2469,"tableEntries":34,"conflicts":583,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":96,"fill":0.9706,"ratio":1.0516,"chamferEx":0.5532,"N":34,"M":34,"id":1288}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1289,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1909,"pathLen":2547.1391,"msgsPerDroneTick":20.107,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":97,"fill":0.9706,"ratio":1.0599,"chamferEx":0.5999,"N":34,"M":34,"id":1289}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1290,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1938,"pathLen":2503.4952,"msgsPerDroneTick":20.7046,"tableEntries":34,"conflicts":555,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":92,"fill":0.9706,"ratio":1.057,"chamferEx":0.5743,"N":34,"M":34,"id":1290}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1291,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1755,"pathLen":2541.5834,"msgsPerDroneTick":19.8025,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":0.9706,"ratio":1.0506,"chamferEx":0.5228,"N":34,"M":34,"id":1291}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1292,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1182,"pathLen":2507.588,"msgsPerDroneTick":20.2691,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":93,"fill":0.9706,"ratio":1.0582,"chamferEx":0.4153,"N":34,"M":34,"id":1292}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1293,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1164,"pathLen":2455.2634,"msgsPerDroneTick":20.1917,"tableEntries":34,"conflicts":575,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":89,"fill":0.9706,"ratio":1.0493,"chamferEx":0.6021,"N":34,"M":34,"id":1293}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1294,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.198,"pathLen":2526.5174,"msgsPerDroneTick":20.4285,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":95,"fill":0.9706,"ratio":1.0543,"chamferEx":0.5859,"N":34,"M":34,"id":1294}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1295,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0856,"pathLen":2504.6686,"msgsPerDroneTick":20.2802,"tableEntries":34,"conflicts":562,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":93,"fill":0.9706,"ratio":1.0547,"chamferEx":0.5208,"N":34,"M":34,"id":1295}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1296,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1383,"pathLen":2536.1562,"msgsPerDroneTick":19.8043,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.9706,"ratio":1.0468,"chamferEx":0.5377,"N":34,"M":34,"id":1296}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1297,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1573,"pathLen":2591.619,"msgsPerDroneTick":19.6092,"tableEntries":34,"conflicts":606,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.9706,"ratio":1.0619,"chamferEx":0.4172,"N":34,"M":34,"id":1297}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1298,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1428,"pathLen":2523.3934,"msgsPerDroneTick":19.746,"tableEntries":34,"conflicts":574,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":96,"fill":0.9706,"ratio":1.0588,"chamferEx":0.5213,"N":34,"M":34,"id":1298}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1299,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1396,"pathLen":2524.5894,"msgsPerDroneTick":20.4576,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":0.9706,"ratio":1.0549,"chamferEx":0.5273,"N":34,"M":34,"id":1299}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1300,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1796,"pathLen":2510.4649,"msgsPerDroneTick":20.0604,"tableEntries":34,"conflicts":553,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":0.9706,"ratio":1.0542,"chamferEx":0.5627,"N":34,"M":34,"id":1300}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1301,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1243,"pathLen":2551.6661,"msgsPerDroneTick":19.9791,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":97,"fill":0.9706,"ratio":1.0553,"chamferEx":0.6021,"N":34,"M":34,"id":1301}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1302,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1747,"pathLen":2531.3495,"msgsPerDroneTick":19.7635,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":96,"fill":0.9706,"ratio":1.0581,"chamferEx":0.5106,"N":34,"M":34,"id":1302}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1303,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1691,"pathLen":2550.4544,"msgsPerDroneTick":19.5043,"tableEntries":34,"conflicts":568,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0543,"chamferEx":0.514,"N":34,"M":34,"id":1303}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1304,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1585,"pathLen":2521.5818,"msgsPerDroneTick":20.4362,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":0.9706,"ratio":1.0564,"chamferEx":0.5329,"N":34,"M":34,"id":1304}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1305,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.137,"pathLen":2537.9967,"msgsPerDroneTick":19.8077,"tableEntries":34,"conflicts":580,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":0.9706,"ratio":1.059,"chamferEx":0.4691,"N":34,"M":34,"id":1305}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1306,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2072,"pathLen":2542.413,"msgsPerDroneTick":20.072,"tableEntries":34,"conflicts":555,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":96,"fill":0.9706,"ratio":1.0539,"chamferEx":0.5333,"N":34,"M":34,"id":1306}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1307,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1359,"pathLen":2558.1937,"msgsPerDroneTick":19.711,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.9706,"ratio":1.0558,"chamferEx":0.3858,"N":34,"M":34,"id":1307}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1308,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1893,"pathLen":2531.0717,"msgsPerDroneTick":19.7344,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":96,"fill":0.9706,"ratio":1.0543,"chamferEx":0.5115,"N":34,"M":34,"id":1308}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1309,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1371,"pathLen":2506.9893,"msgsPerDroneTick":20.1996,"tableEntries":34,"conflicts":607,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":94,"fill":0.9706,"ratio":1.057,"chamferEx":0.6674,"N":34,"M":34,"id":1309}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1310,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1403,"pathLen":2504.0473,"msgsPerDroneTick":20.0491,"tableEntries":34,"conflicts":581,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":91,"fill":0.9706,"ratio":1.0482,"chamferEx":0.5617,"N":34,"M":34,"id":1310}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1311,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1698,"pathLen":2533.1863,"msgsPerDroneTick":20.3867,"tableEntries":34,"conflicts":582,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":94,"fill":0.9706,"ratio":1.0512,"chamferEx":0.5336,"N":34,"M":34,"id":1311}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1312,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1633,"pathLen":2573.1633,"msgsPerDroneTick":19.6765,"tableEntries":34,"conflicts":554,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":99,"fill":0.9706,"ratio":1.0566,"chamferEx":0.4583,"N":34,"M":34,"id":1312}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1313,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1517,"pathLen":2534.5075,"msgsPerDroneTick":20.1127,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":96,"fill":0.9706,"ratio":1.0559,"chamferEx":0.6133,"N":34,"M":34,"id":1313}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1314,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1857,"pathLen":2536.3541,"msgsPerDroneTick":19.8235,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":96,"fill":0.9706,"ratio":1.0509,"chamferEx":0.5922,"N":34,"M":34,"id":1314}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1315,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.179,"pathLen":2531.7428,"msgsPerDroneTick":19.8786,"tableEntries":34,"conflicts":577,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":94,"fill":0.9706,"ratio":1.0547,"chamferEx":0.4967,"N":34,"M":34,"id":1315}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1316,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1469,"pathLen":2502.3702,"msgsPerDroneTick":19.9823,"tableEntries":34,"conflicts":555,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":93,"fill":0.9706,"ratio":1.0572,"chamferEx":0.6348,"N":34,"M":34,"id":1316}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1317,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.23,"pathLen":2499.6242,"msgsPerDroneTick":20.0535,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":94,"fill":0.9706,"ratio":1.051,"chamferEx":0.4904,"N":34,"M":34,"id":1317}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1318,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1531,"pathLen":2509.202,"msgsPerDroneTick":19.989,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":96,"fill":0.9706,"ratio":1.057,"chamferEx":0.5692,"N":34,"M":34,"id":1318}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"normal","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1319,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1464,"pathLen":2471.3782,"msgsPerDroneTick":19.9502,"tableEntries":34,"conflicts":571,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":91,"fill":0.9706,"ratio":1.0515,"chamferEx":0.5923,"N":34,"M":34,"id":1319}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1320,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2364,"pathLen":3325.5895,"msgsPerDroneTick":8.855,"tableEntries":34,"conflicts":1534,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":7,"T":141,"fill":1,"ratio":1.4397,"chamferEx":0.4468,"N":34,"M":34,"id":1320}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1321,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2424,"pathLen":4720.0227,"msgsPerDroneTick":7.7486,"tableEntries":34,"conflicts":2190,"swaps":0,"upgrades":48,"stuck":0,"bvcCompromise":1,"T":203,"fill":0.9706,"ratio":1.7917,"chamferEx":0.6806,"N":34,"M":34,"id":1321}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1322,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2725,"pathLen":3400.8915,"msgsPerDroneTick":8.5396,"tableEntries":34,"conflicts":1444,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":8,"T":145,"fill":0.9706,"ratio":1.2511,"chamferEx":0.7526,"N":34,"M":34,"id":1322}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1323,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2296,"pathLen":4847.4104,"msgsPerDroneTick":7.4032,"tableEntries":34,"conflicts":2075,"swaps":0,"upgrades":59,"stuck":0,"bvcCompromise":3,"T":214,"fill":0.9706,"ratio":1.6825,"chamferEx":0.6293,"N":34,"M":34,"id":1323}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1324,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3046,"pathLen":3452.8929,"msgsPerDroneTick":8.4568,"tableEntries":34,"conflicts":1523,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":6,"T":145,"fill":0.9706,"ratio":1.5196,"chamferEx":0.764,"N":34,"M":34,"id":1324}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1325,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2246,"pathLen":3466.3441,"msgsPerDroneTick":8.8473,"tableEntries":34,"conflicts":1495,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":6,"T":156,"fill":0.9706,"ratio":1.291,"chamferEx":0.6905,"N":34,"M":34,"id":1325}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1326,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2169,"pathLen":4663.4331,"msgsPerDroneTick":7.9475,"tableEntries":34,"conflicts":2310,"swaps":0,"upgrades":46,"stuck":0,"bvcCompromise":7,"T":208,"fill":0.9706,"ratio":1.7984,"chamferEx":0.7431,"N":34,"M":34,"id":1326}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1327,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2703,"pathLen":3139.7788,"msgsPerDroneTick":8.0698,"tableEntries":34,"conflicts":1269,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":4,"T":139,"fill":0.9706,"ratio":1.1988,"chamferEx":0.6482,"N":34,"M":34,"id":1327}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1328,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2627,"pathLen":3455.8901,"msgsPerDroneTick":8.005,"tableEntries":34,"conflicts":1413,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":6,"T":146,"fill":0.9706,"ratio":1.4396,"chamferEx":0.6706,"N":34,"M":34,"id":1328}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1329,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3163,"pathLen":3765.6567,"msgsPerDroneTick":7.5303,"tableEntries":34,"conflicts":1636,"swaps":0,"upgrades":25,"stuck":0,"bvcCompromise":2,"T":166,"fill":0.9706,"ratio":1.3938,"chamferEx":0.695,"N":34,"M":34,"id":1329}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1330,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2429,"pathLen":3084.1854,"msgsPerDroneTick":9.5388,"tableEntries":34,"conflicts":1414,"swaps":0,"upgrades":13,"stuck":0,"bvcCompromise":2,"T":125,"fill":0.9706,"ratio":1.3159,"chamferEx":0.6763,"N":34,"M":34,"id":1330}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1331,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3188,"pathLen":3089.3633,"msgsPerDroneTick":8.8956,"tableEntries":34,"conflicts":1373,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":1,"T":127,"fill":0.9706,"ratio":1.1826,"chamferEx":0.7694,"N":34,"M":34,"id":1331}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1332,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.278,"pathLen":3135.4203,"msgsPerDroneTick":8.7551,"tableEntries":34,"conflicts":1387,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":5,"T":128,"fill":0.9706,"ratio":1.3242,"chamferEx":0.5663,"N":34,"M":34,"id":1332}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1333,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2836,"pathLen":3271.5641,"msgsPerDroneTick":8.2545,"tableEntries":34,"conflicts":1404,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":6,"T":138,"fill":0.9706,"ratio":1.2687,"chamferEx":0.4841,"N":34,"M":34,"id":1333}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1334,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2846,"pathLen":3591.1487,"msgsPerDroneTick":8.1795,"tableEntries":34,"conflicts":1504,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":2,"T":156,"fill":0.9706,"ratio":1.489,"chamferEx":0.5673,"N":34,"M":34,"id":1334}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1335,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2554,"pathLen":3523.9598,"msgsPerDroneTick":7.5744,"tableEntries":34,"conflicts":1384,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":4,"T":153,"fill":0.9706,"ratio":1.2906,"chamferEx":0.5923,"N":34,"M":34,"id":1335}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1336,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2804,"pathLen":3143.2242,"msgsPerDroneTick":8.9805,"tableEntries":34,"conflicts":1479,"swaps":0,"upgrades":11,"stuck":0,"bvcCompromise":6,"T":134,"fill":0.9706,"ratio":1.1916,"chamferEx":0.6712,"N":34,"M":34,"id":1336}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1337,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2261,"pathLen":4994.4748,"msgsPerDroneTick":7.4895,"tableEntries":34,"conflicts":2409,"swaps":0,"upgrades":57,"stuck":0,"bvcCompromise":6,"T":224,"fill":0.9706,"ratio":1.8572,"chamferEx":0.6316,"N":34,"M":34,"id":1337}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1338,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2309,"pathLen":3121.0218,"msgsPerDroneTick":8.3346,"tableEntries":34,"conflicts":1384,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":2,"T":130,"fill":0.9706,"ratio":1.3441,"chamferEx":0.7321,"N":34,"M":34,"id":1338}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1339,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2589,"pathLen":3122.5142,"msgsPerDroneTick":8.623,"tableEntries":34,"conflicts":1451,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":4,"T":133,"fill":0.9706,"ratio":1.2511,"chamferEx":0.6458,"N":34,"M":34,"id":1339}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1340,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2091,"pathLen":3284.9566,"msgsPerDroneTick":8.0809,"tableEntries":34,"conflicts":1344,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":3,"T":144,"fill":0.9706,"ratio":1.1937,"chamferEx":0.6382,"N":34,"M":34,"id":1340}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1341,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2339,"pathLen":4115.2646,"msgsPerDroneTick":8.0357,"tableEntries":34,"conflicts":1818,"swaps":0,"upgrades":39,"stuck":0,"bvcCompromise":12,"T":177,"fill":0.9706,"ratio":1.8631,"chamferEx":0.5782,"N":34,"M":34,"id":1341}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1342,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2218,"pathLen":3395.086,"msgsPerDroneTick":8.815,"tableEntries":34,"conflicts":1575,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":5,"T":141,"fill":0.9706,"ratio":1.2323,"chamferEx":0.4886,"N":34,"M":34,"id":1342}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1343,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2928,"pathLen":3525.2212,"msgsPerDroneTick":7.9472,"tableEntries":34,"conflicts":1503,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":5,"T":151,"fill":0.9706,"ratio":1.4225,"chamferEx":0.6482,"N":34,"M":34,"id":1343}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1344,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2112,"pathLen":3293.0569,"msgsPerDroneTick":8.3974,"tableEntries":34,"conflicts":1441,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":6,"T":137,"fill":0.9706,"ratio":1.3398,"chamferEx":0.5798,"N":34,"M":34,"id":1344}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1345,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1652,"pathLen":2984.3573,"msgsPerDroneTick":9.7238,"tableEntries":34,"conflicts":1452,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":8,"T":120,"fill":0.9706,"ratio":1.2109,"chamferEx":0.6934,"N":34,"M":34,"id":1345}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1346,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.245,"pathLen":3449.4436,"msgsPerDroneTick":7.9934,"tableEntries":34,"conflicts":1374,"swaps":0,"upgrades":17,"stuck":0,"bvcCompromise":0,"T":147,"fill":0.9706,"ratio":1.5438,"chamferEx":0.5434,"N":34,"M":34,"id":1346}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1347,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2214,"pathLen":3346.0137,"msgsPerDroneTick":8.3992,"tableEntries":34,"conflicts":1494,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":4,"T":145,"fill":1,"ratio":1.2535,"chamferEx":0.4612,"N":34,"M":34,"id":1347}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1348,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2228,"pathLen":3340.0513,"msgsPerDroneTick":8.8183,"tableEntries":34,"conflicts":1527,"swaps":0,"upgrades":8,"stuck":0,"bvcCompromise":3,"T":145,"fill":0.9706,"ratio":1.3757,"chamferEx":0.5242,"N":34,"M":34,"id":1348}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1349,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2796,"pathLen":3565.0965,"msgsPerDroneTick":8.2624,"tableEntries":34,"conflicts":1693,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":5,"T":151,"fill":0.9706,"ratio":1.5417,"chamferEx":0.5676,"N":34,"M":34,"id":1349}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1350,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2379,"pathLen":3738.1478,"msgsPerDroneTick":7.5027,"tableEntries":34,"conflicts":1526,"swaps":0,"upgrades":34,"stuck":0,"bvcCompromise":1,"T":165,"fill":0.9706,"ratio":1.1073,"chamferEx":0.6977,"N":34,"M":34,"id":1350}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1351,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2703,"pathLen":4510.7971,"msgsPerDroneTick":8.0537,"tableEntries":34,"conflicts":2322,"swaps":0,"upgrades":50,"stuck":0,"bvcCompromise":2,"T":194,"fill":0.9706,"ratio":1.6985,"chamferEx":0.6553,"N":34,"M":34,"id":1351}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1352,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1995,"pathLen":3370.0385,"msgsPerDroneTick":8.4619,"tableEntries":34,"conflicts":1562,"swaps":0,"upgrades":17,"stuck":0,"bvcCompromise":9,"T":142,"fill":0.9706,"ratio":1.4187,"chamferEx":0.6157,"N":34,"M":34,"id":1352}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1353,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2783,"pathLen":3042.3585,"msgsPerDroneTick":8.7934,"tableEntries":34,"conflicts":1313,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":3,"T":124,"fill":0.9706,"ratio":1.1834,"chamferEx":0.5661,"N":34,"M":34,"id":1353}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1354,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2506,"pathLen":3911.2185,"msgsPerDroneTick":6.9503,"tableEntries":34,"conflicts":1478,"swaps":0,"upgrades":34,"stuck":0,"bvcCompromise":3,"T":178,"fill":0.9706,"ratio":1.3192,"chamferEx":0.6136,"N":34,"M":34,"id":1354}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1355,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2766,"pathLen":3270.8563,"msgsPerDroneTick":8.5599,"tableEntries":34,"conflicts":1459,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":4,"T":136,"fill":0.9706,"ratio":1.3736,"chamferEx":0.5162,"N":34,"M":34,"id":1355}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1356,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2632,"pathLen":2855.3955,"msgsPerDroneTick":9.2217,"tableEntries":34,"conflicts":1365,"swaps":0,"upgrades":4,"stuck":0,"bvcCompromise":2,"T":115,"fill":0.9706,"ratio":1.1222,"chamferEx":0.6354,"N":34,"M":34,"id":1356}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1357,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.32,"pathLen":3252.8416,"msgsPerDroneTick":8.721,"tableEntries":34,"conflicts":1555,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":5,"T":138,"fill":1,"ratio":1.3615,"chamferEx":0.5251,"N":34,"M":34,"id":1357}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1358,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2823,"pathLen":3252.2574,"msgsPerDroneTick":8.9811,"tableEntries":34,"conflicts":1568,"swaps":0,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":145,"fill":0.9706,"ratio":1.3034,"chamferEx":0.6114,"N":34,"M":34,"id":1358}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1359,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2432,"pathLen":3425.331,"msgsPerDroneTick":8.2751,"tableEntries":34,"conflicts":1490,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":0,"T":142,"fill":0.9706,"ratio":1.3636,"chamferEx":0.6443,"N":34,"M":34,"id":1359}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1360,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3246,"pathLen":3748.4091,"msgsPerDroneTick":7.871,"tableEntries":34,"conflicts":1639,"swaps":0,"upgrades":40,"stuck":0,"bvcCompromise":4,"T":161,"fill":0.9706,"ratio":1.2029,"chamferEx":0.7033,"N":34,"M":34,"id":1360}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1361,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2286,"pathLen":3285.4679,"msgsPerDroneTick":8.2769,"tableEntries":34,"conflicts":1324,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":2,"T":138,"fill":0.9706,"ratio":1.3569,"chamferEx":0.465,"N":34,"M":34,"id":1361}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1362,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.268,"pathLen":3196.6594,"msgsPerDroneTick":8.6477,"tableEntries":34,"conflicts":1417,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":5,"T":135,"fill":0.9706,"ratio":1.3776,"chamferEx":0.6524,"N":34,"M":34,"id":1362}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1363,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2829,"pathLen":3019.3945,"msgsPerDroneTick":9.1678,"tableEntries":34,"conflicts":1391,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":5,"T":119,"fill":0.9706,"ratio":1.2362,"chamferEx":0.645,"N":34,"M":34,"id":1363}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1364,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2385,"pathLen":3416.8948,"msgsPerDroneTick":8.8071,"tableEntries":34,"conflicts":1560,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":3,"T":145,"fill":0.9706,"ratio":1.5741,"chamferEx":0.6268,"N":34,"M":34,"id":1364}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1365,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1672,"pathLen":5124.6637,"msgsPerDroneTick":7.6027,"tableEntries":34,"conflicts":2500,"swaps":0,"upgrades":50,"stuck":0,"bvcCompromise":7,"T":226,"fill":0.9706,"ratio":1.5929,"chamferEx":0.5849,"N":34,"M":34,"id":1365}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1366,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2781,"pathLen":3928.258,"msgsPerDroneTick":7.4313,"tableEntries":34,"conflicts":1735,"swaps":0,"upgrades":30,"stuck":0,"bvcCompromise":5,"T":182,"fill":0.9706,"ratio":1.5096,"chamferEx":0.5398,"N":34,"M":34,"id":1366}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1367,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2023,"pathLen":3623.9946,"msgsPerDroneTick":8.5311,"tableEntries":34,"conflicts":1664,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":16,"T":157,"fill":0.9706,"ratio":1.4758,"chamferEx":0.5511,"N":34,"M":34,"id":1367}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1368,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1872,"pathLen":2879.1007,"msgsPerDroneTick":9.0068,"tableEntries":34,"conflicts":1278,"swaps":0,"upgrades":6,"stuck":0,"bvcCompromise":10,"T":117,"fill":0.9706,"ratio":1.1546,"chamferEx":0.6415,"N":34,"M":34,"id":1368}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1369,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2412,"pathLen":3525.1478,"msgsPerDroneTick":8.0544,"tableEntries":34,"conflicts":1482,"swaps":0,"upgrades":31,"stuck":0,"bvcCompromise":5,"T":154,"fill":0.9706,"ratio":1.2304,"chamferEx":0.7391,"N":34,"M":34,"id":1369}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1370,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.256,"pathLen":3034.8419,"msgsPerDroneTick":8.7554,"tableEntries":34,"conflicts":1310,"swaps":0,"upgrades":13,"stuck":0,"bvcCompromise":4,"T":123,"fill":0.9706,"ratio":1.1278,"chamferEx":0.6907,"N":34,"M":34,"id":1370}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1371,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2642,"pathLen":3700.5166,"msgsPerDroneTick":8.382,"tableEntries":34,"conflicts":1652,"swaps":0,"upgrades":25,"stuck":0,"bvcCompromise":3,"T":154,"fill":0.9706,"ratio":2.2108,"chamferEx":0.6632,"N":34,"M":34,"id":1371}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1372,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2605,"pathLen":3368.4503,"msgsPerDroneTick":8.6439,"tableEntries":34,"conflicts":1529,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":9,"T":148,"fill":0.9706,"ratio":1.3688,"chamferEx":0.6505,"N":34,"M":34,"id":1372}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1373,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2937,"pathLen":3268.3231,"msgsPerDroneTick":8.9754,"tableEntries":34,"conflicts":1451,"swaps":0,"upgrades":12,"stuck":0,"bvcCompromise":6,"T":140,"fill":0.9706,"ratio":1.2791,"chamferEx":0.6647,"N":34,"M":34,"id":1373}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1374,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2024,"pathLen":3281.8682,"msgsPerDroneTick":9.0434,"tableEntries":34,"conflicts":1557,"swaps":0,"upgrades":13,"stuck":0,"bvcCompromise":3,"T":135,"fill":0.9706,"ratio":1.4099,"chamferEx":0.6297,"N":34,"M":34,"id":1374}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1375,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2697,"pathLen":6158.0973,"msgsPerDroneTick":7.719,"tableEntries":34,"conflicts":3526,"swaps":0,"upgrades":66,"stuck":0,"bvcCompromise":15,"T":284,"fill":1,"ratio":1.5118,"chamferEx":0.4584,"N":34,"M":34,"id":1375}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1376,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2607,"pathLen":3212.5245,"msgsPerDroneTick":8.6546,"tableEntries":34,"conflicts":1348,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":4,"T":133,"fill":0.9706,"ratio":1.1256,"chamferEx":0.7406,"N":34,"M":34,"id":1376}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1377,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1958,"pathLen":3163.1579,"msgsPerDroneTick":8.4908,"tableEntries":34,"conflicts":1321,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":8,"T":131,"fill":0.9706,"ratio":1.2581,"chamferEx":0.6804,"N":34,"M":34,"id":1377}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1378,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2869,"pathLen":3088.8699,"msgsPerDroneTick":8.9223,"tableEntries":34,"conflicts":1334,"swaps":0,"upgrades":8,"stuck":0,"bvcCompromise":5,"T":131,"fill":0.9706,"ratio":1.1494,"chamferEx":0.64,"N":34,"M":34,"id":1378}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"hard","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1379,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2416,"pathLen":3106.4401,"msgsPerDroneTick":8.2372,"tableEntries":34,"conflicts":1326,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":5,"T":124,"fill":0.9706,"ratio":1.3275,"chamferEx":0.6639,"N":34,"M":34,"id":1379}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1380,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4121,"pathLen":3953.9577,"msgsPerDroneTick":2.8292,"tableEntries":33.7647,"conflicts":1490,"swaps":0,"upgrades":33,"stuck":0,"bvcCompromise":6,"T":165,"fill":0.9706,"ratio":1.5143,"chamferEx":0.8581,"N":34,"M":34,"id":1380}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1381,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2806,"pathLen":3974.837,"msgsPerDroneTick":2.7798,"tableEntries":34,"conflicts":1506,"swaps":0,"upgrades":36,"stuck":0,"bvcCompromise":3,"T":164,"fill":0.9706,"ratio":1.5689,"chamferEx":0.782,"N":34,"M":34,"id":1381}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1382,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2906,"pathLen":4279.7516,"msgsPerDroneTick":2.685,"tableEntries":33.4706,"conflicts":1657,"swaps":0,"upgrades":33,"stuck":0,"bvcCompromise":4,"T":180,"fill":0.9706,"ratio":1.8806,"chamferEx":0.861,"N":34,"M":34,"id":1382}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1383,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3519,"pathLen":4127.9948,"msgsPerDroneTick":2.7624,"tableEntries":33.6765,"conflicts":1518,"swaps":0,"upgrades":35,"stuck":0,"bvcCompromise":6,"T":168,"fill":0.9706,"ratio":1.4905,"chamferEx":0.7781,"N":34,"M":34,"id":1383}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1384,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4545,"pathLen":4052.6557,"msgsPerDroneTick":2.5676,"tableEntries":34,"conflicts":1453,"swaps":0,"upgrades":31,"stuck":0,"bvcCompromise":8,"T":174,"fill":0.9706,"ratio":1.4743,"chamferEx":0.7256,"N":34,"M":34,"id":1384}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1385,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4186,"pathLen":4018.2642,"msgsPerDroneTick":2.6367,"tableEntries":34,"conflicts":1452,"swaps":0,"upgrades":28,"stuck":0,"bvcCompromise":5,"T":165,"fill":0.9706,"ratio":1.6584,"chamferEx":0.8635,"N":34,"M":34,"id":1385}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1386,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4441,"pathLen":4236.2097,"msgsPerDroneTick":2.5276,"tableEntries":34,"conflicts":1413,"swaps":0,"upgrades":37,"stuck":0,"bvcCompromise":10,"T":180,"fill":0.9706,"ratio":1.8957,"chamferEx":0.796,"N":34,"M":34,"id":1386}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1387,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3231,"pathLen":3916.6837,"msgsPerDroneTick":2.929,"tableEntries":33,"conflicts":1568,"swaps":0,"upgrades":30,"stuck":0,"bvcCompromise":3,"T":160,"fill":0.9706,"ratio":1.4774,"chamferEx":0.8065,"N":34,"M":34,"id":1387}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1388,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.322,"pathLen":3979.2137,"msgsPerDroneTick":2.9082,"tableEntries":34,"conflicts":1593,"swaps":0,"upgrades":31,"stuck":0,"bvcCompromise":6,"T":164,"fill":1,"ratio":2.0028,"chamferEx":0.6459,"N":34,"M":34,"id":1388}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1389,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1948,"pathLen":4249.3501,"msgsPerDroneTick":2.4987,"tableEntries":34,"conflicts":1528,"swaps":0,"upgrades":33,"stuck":0,"bvcCompromise":5,"T":186,"fill":0.9706,"ratio":1.7346,"chamferEx":0.8312,"N":34,"M":34,"id":1389}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1390,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.178,"pathLen":5282.4608,"msgsPerDroneTick":2.2847,"tableEntries":33,"conflicts":1872,"swaps":0,"upgrades":44,"stuck":0,"bvcCompromise":4,"T":237,"fill":0.9706,"ratio":1.9267,"chamferEx":0.7485,"N":34,"M":34,"id":1390}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1391,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3667,"pathLen":3900.7198,"msgsPerDroneTick":3.0058,"tableEntries":33.5,"conflicts":1585,"swaps":0,"upgrades":32,"stuck":0,"bvcCompromise":2,"T":162,"fill":0.9706,"ratio":1.4796,"chamferEx":0.7073,"N":34,"M":34,"id":1391}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1392,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3112,"pathLen":4598.3403,"msgsPerDroneTick":2.3925,"tableEntries":34,"conflicts":1558,"swaps":0,"upgrades":35,"stuck":0,"bvcCompromise":7,"T":200,"fill":0.9706,"ratio":1.7493,"chamferEx":0.9118,"N":34,"M":34,"id":1392}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1393,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2774,"pathLen":4187.8121,"msgsPerDroneTick":2.7573,"tableEntries":34,"conflicts":1635,"swaps":0,"upgrades":37,"stuck":0,"bvcCompromise":4,"T":178,"fill":0.9706,"ratio":1.4302,"chamferEx":0.7686,"N":34,"M":34,"id":1393}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1394,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3889,"pathLen":3715.1607,"msgsPerDroneTick":2.9331,"tableEntries":34,"conflicts":1584,"swaps":0,"upgrades":28,"stuck":0,"bvcCompromise":6,"T":150,"fill":0.9706,"ratio":1.319,"chamferEx":0.9255,"N":34,"M":34,"id":1394}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1395,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2984,"pathLen":3833.5634,"msgsPerDroneTick":2.9822,"tableEntries":33.6471,"conflicts":1494,"swaps":0,"upgrades":36,"stuck":0,"bvcCompromise":8,"T":152,"fill":0.9706,"ratio":1.7176,"chamferEx":0.8507,"N":34,"M":34,"id":1395}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1396,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3557,"pathLen":3844.353,"msgsPerDroneTick":2.8584,"tableEntries":34,"conflicts":1475,"swaps":0,"upgrades":33,"stuck":0,"bvcCompromise":4,"T":157,"fill":0.9706,"ratio":1.5876,"chamferEx":0.7798,"N":34,"M":34,"id":1396}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1397,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3521,"pathLen":4606.1918,"msgsPerDroneTick":2.6626,"tableEntries":33.4706,"conflicts":1778,"swaps":0,"upgrades":48,"stuck":0,"bvcCompromise":4,"T":200,"fill":0.9706,"ratio":1.6375,"chamferEx":0.8514,"N":34,"M":34,"id":1397}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1398,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2862,"pathLen":4771.2233,"msgsPerDroneTick":2.1885,"tableEntries":33.7647,"conflicts":1513,"swaps":0,"upgrades":37,"stuck":0,"bvcCompromise":9,"T":220,"fill":0.9706,"ratio":1.4692,"chamferEx":0.7715,"N":34,"M":34,"id":1398}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1399,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3957,"pathLen":4052.2928,"msgsPerDroneTick":2.7182,"tableEntries":34,"conflicts":1522,"swaps":0,"upgrades":35,"stuck":0,"bvcCompromise":7,"T":167,"fill":0.9706,"ratio":1.8468,"chamferEx":0.7464,"N":34,"M":34,"id":1399}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1400,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4213,"pathLen":4225.4663,"msgsPerDroneTick":2.5737,"tableEntries":32.8824,"conflicts":1574,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":5,"T":184,"fill":0.9706,"ratio":1.5595,"chamferEx":0.7922,"N":34,"M":34,"id":1400}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1401,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2095,"pathLen":4706.5756,"msgsPerDroneTick":2.4503,"tableEntries":32.8235,"conflicts":1626,"swaps":0,"upgrades":34,"stuck":0,"bvcCompromise":6,"T":212,"fill":0.9706,"ratio":1.8004,"chamferEx":0.7228,"N":34,"M":34,"id":1401}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1402,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3875,"pathLen":4132.5285,"msgsPerDroneTick":2.6648,"tableEntries":34,"conflicts":1493,"swaps":0,"upgrades":37,"stuck":0,"bvcCompromise":6,"T":174,"fill":0.9706,"ratio":1.4422,"chamferEx":0.7167,"N":34,"M":34,"id":1402}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1403,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3769,"pathLen":3896.8195,"msgsPerDroneTick":2.9546,"tableEntries":33.3529,"conflicts":1597,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":8,"T":162,"fill":0.9706,"ratio":1.6839,"chamferEx":0.9002,"N":34,"M":34,"id":1403}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1404,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3284,"pathLen":4173.4575,"msgsPerDroneTick":2.606,"tableEntries":34,"conflicts":1443,"swaps":0,"upgrades":31,"stuck":0,"bvcCompromise":8,"T":180,"fill":0.9706,"ratio":1.4395,"chamferEx":0.8226,"N":34,"M":34,"id":1404}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1405,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4069,"pathLen":4444.6554,"msgsPerDroneTick":2.5763,"tableEntries":34,"conflicts":1618,"swaps":0,"upgrades":43,"stuck":0,"bvcCompromise":9,"T":190,"fill":0.9706,"ratio":1.6591,"chamferEx":0.7931,"N":34,"M":34,"id":1405}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1406,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2251,"pathLen":4173.5951,"msgsPerDroneTick":2.5922,"tableEntries":33.6765,"conflicts":1542,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":3,"T":177,"fill":0.9706,"ratio":1.5969,"chamferEx":0.842,"N":34,"M":34,"id":1406}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1407,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4179,"pathLen":3859.5275,"msgsPerDroneTick":2.7994,"tableEntries":34,"conflicts":1363,"swaps":0,"upgrades":32,"stuck":0,"bvcCompromise":3,"T":157,"fill":0.9706,"ratio":1.5241,"chamferEx":0.783,"N":34,"M":34,"id":1407}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1408,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4189,"pathLen":3844.1306,"msgsPerDroneTick":2.7313,"tableEntries":34,"conflicts":1419,"swaps":0,"upgrades":36,"stuck":0,"bvcCompromise":6,"T":153,"fill":0.9706,"ratio":1.8426,"chamferEx":0.9067,"N":34,"M":34,"id":1408}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1409,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3325,"pathLen":3914.4566,"msgsPerDroneTick":2.6907,"tableEntries":34,"conflicts":1444,"swaps":0,"upgrades":34,"stuck":0,"bvcCompromise":7,"T":161,"fill":0.9706,"ratio":1.6235,"chamferEx":0.671,"N":34,"M":34,"id":1409}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1410,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3649,"pathLen":6090.1148,"msgsPerDroneTick":1.7079,"tableEntries":32.9118,"conflicts":1549,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":6,"T":300,"fill":0.9706,"ratio":1.8647,"chamferEx":0.8324,"N":34,"M":34,"id":1410}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1411,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3777,"pathLen":3932.0319,"msgsPerDroneTick":2.8119,"tableEntries":33.9706,"conflicts":1557,"swaps":0,"upgrades":39,"stuck":0,"bvcCompromise":10,"T":159,"fill":0.9706,"ratio":2.021,"chamferEx":0.7421,"N":34,"M":34,"id":1411}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1412,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5219,"pathLen":3831.8131,"msgsPerDroneTick":2.8506,"tableEntries":34,"conflicts":1510,"swaps":0,"upgrades":35,"stuck":0,"bvcCompromise":2,"T":152,"fill":0.9706,"ratio":1.4903,"chamferEx":0.846,"N":34,"M":34,"id":1412}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1413,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3555,"pathLen":4711.6333,"msgsPerDroneTick":2.5519,"tableEntries":33,"conflicts":1770,"swaps":0,"upgrades":31,"stuck":0,"bvcCompromise":5,"T":208,"fill":0.9706,"ratio":2.1687,"chamferEx":0.8091,"N":34,"M":34,"id":1413}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1414,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.31,"pathLen":3783.8943,"msgsPerDroneTick":2.9767,"tableEntries":34,"conflicts":1572,"swaps":0,"upgrades":29,"stuck":0,"bvcCompromise":13,"T":155,"fill":0.9706,"ratio":1.381,"chamferEx":0.7759,"N":34,"M":34,"id":1414}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1415,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3378,"pathLen":4457.1012,"msgsPerDroneTick":2.7655,"tableEntries":33.7059,"conflicts":1797,"swaps":0,"upgrades":38,"stuck":0,"bvcCompromise":6,"T":189,"fill":0.9706,"ratio":1.4244,"chamferEx":0.7977,"N":34,"M":34,"id":1415}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1416,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3033,"pathLen":4107.5123,"msgsPerDroneTick":2.637,"tableEntries":34,"conflicts":1559,"swaps":0,"upgrades":34,"stuck":0,"bvcCompromise":1,"T":173,"fill":0.9706,"ratio":1.6705,"chamferEx":0.7357,"N":34,"M":34,"id":1416}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1417,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3561,"pathLen":5062.5113,"msgsPerDroneTick":2.0166,"tableEntries":32.5882,"conflicts":1479,"swaps":0,"upgrades":37,"stuck":0,"bvcCompromise":5,"T":235,"fill":0.9706,"ratio":1.6226,"chamferEx":0.7662,"N":34,"M":34,"id":1417}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1418,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2344,"pathLen":4388.581,"msgsPerDroneTick":2.6674,"tableEntries":34,"conflicts":1559,"swaps":0,"upgrades":37,"stuck":0,"bvcCompromise":8,"T":182,"fill":0.9706,"ratio":1.7895,"chamferEx":0.8885,"N":34,"M":34,"id":1418}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1419,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3178,"pathLen":4316.0807,"msgsPerDroneTick":2.7929,"tableEntries":33.7059,"conflicts":1664,"swaps":0,"upgrades":38,"stuck":0,"bvcCompromise":5,"T":173,"fill":0.9706,"ratio":1.8083,"chamferEx":0.7649,"N":34,"M":34,"id":1419}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1420,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3069,"pathLen":4694.3514,"msgsPerDroneTick":2.3937,"tableEntries":33.0882,"conflicts":1728,"swaps":0,"upgrades":36,"stuck":0,"bvcCompromise":6,"T":199,"fill":0.9706,"ratio":2.1596,"chamferEx":0.7378,"N":34,"M":34,"id":1420}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1421,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.353,"pathLen":4201.9598,"msgsPerDroneTick":2.6091,"tableEntries":33,"conflicts":1564,"swaps":0,"upgrades":39,"stuck":0,"bvcCompromise":5,"T":178,"fill":0.9706,"ratio":1.7826,"chamferEx":0.8637,"N":34,"M":34,"id":1421}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1422,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3921,"pathLen":4108.6573,"msgsPerDroneTick":2.6423,"tableEntries":34,"conflicts":1402,"swaps":0,"upgrades":37,"stuck":0,"bvcCompromise":8,"T":172,"fill":0.9706,"ratio":1.775,"chamferEx":0.7194,"N":34,"M":34,"id":1422}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1423,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3231,"pathLen":3968.0126,"msgsPerDroneTick":2.761,"tableEntries":34,"conflicts":1416,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":6,"T":160,"fill":0.9706,"ratio":1.7589,"chamferEx":0.8759,"N":34,"M":34,"id":1423}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1424,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2415,"pathLen":4517.8629,"msgsPerDroneTick":2.3924,"tableEntries":34,"conflicts":1451,"swaps":0,"upgrades":37,"stuck":0,"bvcCompromise":21,"T":201,"fill":0.9706,"ratio":1.661,"chamferEx":0.7663,"N":34,"M":34,"id":1424}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1425,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3466,"pathLen":3981.4821,"msgsPerDroneTick":2.9396,"tableEntries":33.9118,"conflicts":1579,"swaps":0,"upgrades":32,"stuck":0,"bvcCompromise":9,"T":165,"fill":0.9706,"ratio":1.6599,"chamferEx":0.7082,"N":34,"M":34,"id":1425}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1426,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3888,"pathLen":4031.8979,"msgsPerDroneTick":2.8508,"tableEntries":34,"conflicts":1511,"swaps":0,"upgrades":41,"stuck":0,"bvcCompromise":8,"T":167,"fill":0.9706,"ratio":1.6316,"chamferEx":0.8632,"N":34,"M":34,"id":1426}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1427,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.266,"pathLen":4385.488,"msgsPerDroneTick":2.5619,"tableEntries":34,"conflicts":1562,"swaps":0,"upgrades":35,"stuck":0,"bvcCompromise":11,"T":190,"fill":0.9706,"ratio":1.5137,"chamferEx":0.8186,"N":34,"M":34,"id":1427}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1428,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.397,"pathLen":3964.2892,"msgsPerDroneTick":2.8765,"tableEntries":34,"conflicts":1604,"swaps":0,"upgrades":35,"stuck":0,"bvcCompromise":3,"T":161,"fill":0.9706,"ratio":1.5682,"chamferEx":0.7705,"N":34,"M":34,"id":1428}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1429,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3575,"pathLen":4095.4453,"msgsPerDroneTick":2.7546,"tableEntries":34,"conflicts":1540,"swaps":0,"upgrades":35,"stuck":0,"bvcCompromise":3,"T":172,"fill":0.9706,"ratio":1.7116,"chamferEx":0.7697,"N":34,"M":34,"id":1429}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1430,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4463,"pathLen":4173.712,"msgsPerDroneTick":2.7591,"tableEntries":33.8824,"conflicts":1582,"swaps":0,"upgrades":35,"stuck":0,"bvcCompromise":8,"T":172,"fill":0.9706,"ratio":1.8094,"chamferEx":0.8862,"N":34,"M":34,"id":1430}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1431,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3614,"pathLen":4904.6313,"msgsPerDroneTick":2.2542,"tableEntries":33.9412,"conflicts":1516,"swaps":0,"upgrades":49,"stuck":0,"bvcCompromise":7,"T":215,"fill":0.9706,"ratio":1.3418,"chamferEx":0.6782,"N":34,"M":34,"id":1431}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1432,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2892,"pathLen":4269.2984,"msgsPerDroneTick":2.5149,"tableEntries":34,"conflicts":1480,"swaps":0,"upgrades":33,"stuck":0,"bvcCompromise":13,"T":182,"fill":0.9706,"ratio":1.3902,"chamferEx":0.7035,"N":34,"M":34,"id":1432}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1433,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3481,"pathLen":4348.9794,"msgsPerDroneTick":2.6252,"tableEntries":33.9706,"conflicts":1633,"swaps":0,"upgrades":41,"stuck":0,"bvcCompromise":10,"T":186,"fill":0.9706,"ratio":1.6501,"chamferEx":0.8216,"N":34,"M":34,"id":1433}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1434,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3479,"pathLen":4684.6132,"msgsPerDroneTick":2.4198,"tableEntries":33.1176,"conflicts":1605,"swaps":0,"upgrades":39,"stuck":0,"bvcCompromise":6,"T":197,"fill":0.9706,"ratio":1.9706,"chamferEx":0.8793,"N":34,"M":34,"id":1434}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1435,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1459,"pathLen":4053.2004,"msgsPerDroneTick":2.6957,"tableEntries":33,"conflicts":1465,"swaps":0,"upgrades":32,"stuck":0,"bvcCompromise":9,"T":168,"fill":0.9706,"ratio":1.6583,"chamferEx":0.8034,"N":34,"M":34,"id":1435}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1436,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3749,"pathLen":4233.5756,"msgsPerDroneTick":2.5846,"tableEntries":33,"conflicts":1561,"swaps":0,"upgrades":33,"stuck":0,"bvcCompromise":2,"T":180,"fill":0.9706,"ratio":1.5759,"chamferEx":0.8972,"N":34,"M":34,"id":1436}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1437,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3846,"pathLen":3997.4683,"msgsPerDroneTick":2.7254,"tableEntries":34,"conflicts":1484,"swaps":0,"upgrades":29,"stuck":0,"bvcCompromise":4,"T":164,"fill":0.9706,"ratio":1.7259,"chamferEx":0.7598,"N":34,"M":34,"id":1437}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1438,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3852,"pathLen":4534.1381,"msgsPerDroneTick":2.4914,"tableEntries":33.7647,"conflicts":1632,"swaps":0,"upgrades":42,"stuck":0,"bvcCompromise":6,"T":195,"fill":0.9706,"ratio":1.7952,"chamferEx":0.759,"N":34,"M":34,"id":1438}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"heart","preset":"brutal","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1439,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3987,"pathLen":3872.9287,"msgsPerDroneTick":2.8533,"tableEntries":34,"conflicts":1592,"swaps":0,"upgrades":24,"stuck":0,"bvcCompromise":3,"T":161,"fill":0.9706,"ratio":1.4768,"chamferEx":0.8184,"N":34,"M":34,"id":1439}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1440,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0934,"pathLen":2330.1377,"msgsPerDroneTick":22.3339,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":99,"fill":0.9706,"ratio":1.0586,"chamferEx":0.4794,"N":34,"M":34,"id":1440}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1441,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0713,"pathLen":2352.5771,"msgsPerDroneTick":21.9723,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.058,"chamferEx":0.402,"N":34,"M":34,"id":1441}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1442,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0829,"pathLen":2369.4755,"msgsPerDroneTick":21.835,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.9706,"ratio":1.0619,"chamferEx":0.4227,"N":34,"M":34,"id":1442}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1443,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.101,"pathLen":2363.7826,"msgsPerDroneTick":21.9463,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.9706,"ratio":1.062,"chamferEx":0.4273,"N":34,"M":34,"id":1443}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1444,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0765,"pathLen":2370.7646,"msgsPerDroneTick":21.6706,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":105,"fill":0.9706,"ratio":1.0588,"chamferEx":0.4203,"N":34,"M":34,"id":1444}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1445,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0719,"pathLen":2364.6836,"msgsPerDroneTick":21.9533,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":102,"fill":0.9706,"ratio":1.0595,"chamferEx":0.4147,"N":34,"M":34,"id":1445}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1446,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0871,"pathLen":2385.1277,"msgsPerDroneTick":21.8569,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":104,"fill":0.9706,"ratio":1.059,"chamferEx":0.4861,"N":34,"M":34,"id":1446}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1447,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0817,"pathLen":2362.9347,"msgsPerDroneTick":21.8561,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":101,"fill":0.9706,"ratio":1.0589,"chamferEx":0.4464,"N":34,"M":34,"id":1447}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1448,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0944,"pathLen":2355.2694,"msgsPerDroneTick":22.2174,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0581,"chamferEx":0.3843,"N":34,"M":34,"id":1448}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1449,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0779,"pathLen":2359.2356,"msgsPerDroneTick":21.8498,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.0599,"chamferEx":0.3901,"N":34,"M":34,"id":1449}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1450,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0582,"pathLen":2397.2811,"msgsPerDroneTick":21.503,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.06,"chamferEx":0.3139,"N":34,"M":34,"id":1450}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1451,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0674,"pathLen":2381.8935,"msgsPerDroneTick":21.9337,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0631,"chamferEx":0.4544,"N":34,"M":34,"id":1451}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1452,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0726,"pathLen":2377.244,"msgsPerDroneTick":22.0559,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":102,"fill":0.9706,"ratio":1.06,"chamferEx":0.488,"N":34,"M":34,"id":1452}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1453,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0859,"pathLen":2407.9163,"msgsPerDroneTick":21.3529,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":1,"ratio":1.0591,"chamferEx":0.2125,"N":34,"M":34,"id":1453}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1454,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0789,"pathLen":2395.617,"msgsPerDroneTick":21.8113,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0543,"chamferEx":0.3684,"N":34,"M":34,"id":1454}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1455,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0533,"pathLen":2379.1424,"msgsPerDroneTick":22.1321,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.9706,"ratio":1.058,"chamferEx":0.4143,"N":34,"M":34,"id":1455}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1456,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0601,"pathLen":2445.8213,"msgsPerDroneTick":20.5837,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":116,"fill":0.9706,"ratio":1.0617,"chamferEx":0.3487,"N":34,"M":34,"id":1456}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1457,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0841,"pathLen":2376.4152,"msgsPerDroneTick":21.8727,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.9706,"ratio":1.0568,"chamferEx":0.3998,"N":34,"M":34,"id":1457}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1458,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0919,"pathLen":2423.4921,"msgsPerDroneTick":21.3967,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":109,"fill":0.9706,"ratio":1.0574,"chamferEx":0.3085,"N":34,"M":34,"id":1458}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1459,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.084,"pathLen":2412.5415,"msgsPerDroneTick":21.1924,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":13,"T":111,"fill":0.9706,"ratio":1.0571,"chamferEx":0.4872,"N":34,"M":34,"id":1459}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1460,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0846,"pathLen":2342.5925,"msgsPerDroneTick":22.3212,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":100,"fill":0.9706,"ratio":1.0542,"chamferEx":0.4056,"N":34,"M":34,"id":1460}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1461,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0509,"pathLen":2386.8944,"msgsPerDroneTick":21.2669,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.059,"chamferEx":0.4002,"N":34,"M":34,"id":1461}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1462,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0874,"pathLen":2394.1586,"msgsPerDroneTick":21.5498,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.057,"chamferEx":0.3753,"N":34,"M":34,"id":1462}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1463,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0772,"pathLen":2393.7184,"msgsPerDroneTick":21.5266,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":105,"fill":0.9706,"ratio":1.0597,"chamferEx":0.3818,"N":34,"M":34,"id":1463}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1464,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0984,"pathLen":2368.442,"msgsPerDroneTick":21.7813,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.9706,"ratio":1.0581,"chamferEx":0.453,"N":34,"M":34,"id":1464}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1465,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0918,"pathLen":2367.3852,"msgsPerDroneTick":22.0206,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.0615,"chamferEx":0.4213,"N":34,"M":34,"id":1465}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1466,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.09,"pathLen":2386.8476,"msgsPerDroneTick":21.8286,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.0587,"chamferEx":0.2751,"N":34,"M":34,"id":1466}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1467,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0727,"pathLen":2373.2123,"msgsPerDroneTick":21.9033,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0593,"chamferEx":0.4157,"N":34,"M":34,"id":1467}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1468,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0735,"pathLen":2382.9312,"msgsPerDroneTick":21.5761,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0584,"chamferEx":0.3905,"N":34,"M":34,"id":1468}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1469,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0688,"pathLen":2411.9068,"msgsPerDroneTick":21.4107,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":110,"fill":0.9706,"ratio":1.0591,"chamferEx":0.3278,"N":34,"M":34,"id":1469}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1470,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0636,"pathLen":2405.8515,"msgsPerDroneTick":21.5016,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":1,"ratio":1.0588,"chamferEx":0.3507,"N":34,"M":34,"id":1470}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1471,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0812,"pathLen":2373.1909,"msgsPerDroneTick":21.5193,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":105,"fill":0.9706,"ratio":1.0568,"chamferEx":0.3144,"N":34,"M":34,"id":1471}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1472,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0635,"pathLen":2365.0964,"msgsPerDroneTick":21.9273,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0594,"chamferEx":0.4418,"N":34,"M":34,"id":1472}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1473,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0574,"pathLen":2393.397,"msgsPerDroneTick":21.8329,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0604,"chamferEx":0.3984,"N":34,"M":34,"id":1473}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1474,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0619,"pathLen":2387.0722,"msgsPerDroneTick":21.7189,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.065,"chamferEx":0.4283,"N":34,"M":34,"id":1474}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1475,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0809,"pathLen":2400.8521,"msgsPerDroneTick":21.54,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":106,"fill":1,"ratio":1.059,"chamferEx":0.284,"N":34,"M":34,"id":1475}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1476,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0949,"pathLen":2387.9171,"msgsPerDroneTick":21.8128,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0613,"chamferEx":0.422,"N":34,"M":34,"id":1476}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1477,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0343,"pathLen":2367.1764,"msgsPerDroneTick":21.9504,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0627,"chamferEx":0.4488,"N":34,"M":34,"id":1477}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1478,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0863,"pathLen":2417.444,"msgsPerDroneTick":21.223,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0595,"chamferEx":0.3852,"N":34,"M":34,"id":1478}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1479,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0802,"pathLen":2393.771,"msgsPerDroneTick":21.6482,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0602,"chamferEx":0.2922,"N":34,"M":34,"id":1479}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1480,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0881,"pathLen":2366.1091,"msgsPerDroneTick":22.1759,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":101,"fill":0.9706,"ratio":1.0609,"chamferEx":0.4449,"N":34,"M":34,"id":1480}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1481,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0906,"pathLen":2408.8742,"msgsPerDroneTick":21.1948,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":109,"fill":0.9706,"ratio":1.0571,"chamferEx":0.2818,"N":34,"M":34,"id":1481}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1482,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1051,"pathLen":2405.084,"msgsPerDroneTick":21.2353,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":0.9706,"ratio":1.0567,"chamferEx":0.3477,"N":34,"M":34,"id":1482}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1483,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.029,"pathLen":2407.1345,"msgsPerDroneTick":21.3661,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0573,"chamferEx":0.3804,"N":34,"M":34,"id":1483}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1484,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0629,"pathLen":2383.9328,"msgsPerDroneTick":21.9062,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":106,"fill":1,"ratio":1.0542,"chamferEx":0.3107,"N":34,"M":34,"id":1484}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1485,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0888,"pathLen":2380.9418,"msgsPerDroneTick":21.6414,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0575,"chamferEx":0.3761,"N":34,"M":34,"id":1485}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1486,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0732,"pathLen":2380.5383,"msgsPerDroneTick":21.7424,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.0563,"chamferEx":0.4627,"N":34,"M":34,"id":1486}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1487,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0781,"pathLen":2418.7724,"msgsPerDroneTick":21.4177,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0593,"chamferEx":0.3159,"N":34,"M":34,"id":1487}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1488,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0801,"pathLen":2399.8132,"msgsPerDroneTick":21.1853,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0556,"chamferEx":0.3638,"N":34,"M":34,"id":1488}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1489,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0802,"pathLen":2369.5679,"msgsPerDroneTick":21.97,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":102,"fill":0.9706,"ratio":1.057,"chamferEx":0.4588,"N":34,"M":34,"id":1489}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1490,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0883,"pathLen":2400.1816,"msgsPerDroneTick":21.541,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0591,"chamferEx":0.3284,"N":34,"M":34,"id":1490}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1491,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0697,"pathLen":2384.0493,"msgsPerDroneTick":21.2848,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0574,"chamferEx":0.47,"N":34,"M":34,"id":1491}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1492,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0599,"pathLen":2379.8768,"msgsPerDroneTick":21.8807,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":105,"fill":0.9706,"ratio":1.0641,"chamferEx":0.4501,"N":34,"M":34,"id":1492}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1493,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0794,"pathLen":2407.0504,"msgsPerDroneTick":21.6163,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":1,"ratio":1.0614,"chamferEx":0.3054,"N":34,"M":34,"id":1493}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1494,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0635,"pathLen":2390.896,"msgsPerDroneTick":21.7314,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":106,"fill":0.9706,"ratio":1.0571,"chamferEx":0.3612,"N":34,"M":34,"id":1494}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1495,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0559,"pathLen":2389.5927,"msgsPerDroneTick":22.1199,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":103,"fill":0.9706,"ratio":1.0583,"chamferEx":0.4075,"N":34,"M":34,"id":1495}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1496,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0845,"pathLen":2374.7322,"msgsPerDroneTick":21.7747,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.055,"chamferEx":0.4604,"N":34,"M":34,"id":1496}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1497,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0672,"pathLen":2347.971,"msgsPerDroneTick":22.019,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0632,"chamferEx":0.4619,"N":34,"M":34,"id":1497}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1498,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0835,"pathLen":2360.4822,"msgsPerDroneTick":21.9971,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0601,"chamferEx":0.415,"N":34,"M":34,"id":1498}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"easy","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1499,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0819,"pathLen":2433.5668,"msgsPerDroneTick":20.9112,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0618,"chamferEx":0.3403,"N":34,"M":34,"id":1499}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1500,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1923,"pathLen":2419.2028,"msgsPerDroneTick":17.0321,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":100,"fill":0.9706,"ratio":1.0534,"chamferEx":0.4899,"N":34,"M":34,"id":1500}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1501,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2167,"pathLen":2463.3103,"msgsPerDroneTick":16.7417,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":106,"fill":0.9706,"ratio":1.0575,"chamferEx":0.414,"N":34,"M":34,"id":1501}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1502,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1103,"pathLen":2442.0244,"msgsPerDroneTick":16.0871,"tableEntries":34,"conflicts":619,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":106,"fill":0.9706,"ratio":1.0546,"chamferEx":0.5072,"N":34,"M":34,"id":1502}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1503,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1511,"pathLen":2480.4533,"msgsPerDroneTick":16.0612,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":111,"fill":0.9706,"ratio":1.0551,"chamferEx":0.4084,"N":34,"M":34,"id":1503}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1504,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0714,"pathLen":2418.2397,"msgsPerDroneTick":16.821,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.9706,"ratio":1.051,"chamferEx":0.4678,"N":34,"M":34,"id":1504}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1505,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1623,"pathLen":2406.215,"msgsPerDroneTick":16.6356,"tableEntries":34,"conflicts":581,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.9706,"ratio":1.045,"chamferEx":0.4361,"N":34,"M":34,"id":1505}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1506,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1795,"pathLen":2440.3648,"msgsPerDroneTick":16.6151,"tableEntries":34,"conflicts":555,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":106,"fill":0.9706,"ratio":1.0533,"chamferEx":0.3829,"N":34,"M":34,"id":1506}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1507,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1706,"pathLen":2438.7141,"msgsPerDroneTick":16.6538,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.9706,"ratio":1.0532,"chamferEx":0.434,"N":34,"M":34,"id":1507}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1508,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.135,"pathLen":2406.8825,"msgsPerDroneTick":17.8919,"tableEntries":34,"conflicts":598,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":102,"fill":0.9706,"ratio":1.0508,"chamferEx":0.3838,"N":34,"M":34,"id":1508}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1509,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1358,"pathLen":2469.9296,"msgsPerDroneTick":16.0956,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0531,"chamferEx":0.4387,"N":34,"M":34,"id":1509}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1510,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1783,"pathLen":2429.7069,"msgsPerDroneTick":16.2754,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":107,"fill":0.9706,"ratio":1.0495,"chamferEx":0.4231,"N":34,"M":34,"id":1510}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1511,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1706,"pathLen":2394.5712,"msgsPerDroneTick":16.9685,"tableEntries":34,"conflicts":578,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":101,"fill":0.9706,"ratio":1.0462,"chamferEx":0.5432,"N":34,"M":34,"id":1511}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1512,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1237,"pathLen":2472.0127,"msgsPerDroneTick":15.8939,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0513,"chamferEx":0.4131,"N":34,"M":34,"id":1512}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1513,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1403,"pathLen":2467.4236,"msgsPerDroneTick":16.006,"tableEntries":34,"conflicts":555,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":0.9706,"ratio":1.054,"chamferEx":0.4481,"N":34,"M":34,"id":1513}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1514,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1727,"pathLen":2422.676,"msgsPerDroneTick":16.5734,"tableEntries":34,"conflicts":553,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.0479,"chamferEx":0.4037,"N":34,"M":34,"id":1514}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1515,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1261,"pathLen":2535.9839,"msgsPerDroneTick":15.7885,"tableEntries":34,"conflicts":605,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":115,"fill":0.9706,"ratio":1.0587,"chamferEx":0.3286,"N":34,"M":34,"id":1515}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1516,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1691,"pathLen":2439.9152,"msgsPerDroneTick":16.125,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":0.9706,"ratio":1.0501,"chamferEx":0.3791,"N":34,"M":34,"id":1516}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1517,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1414,"pathLen":2472.4092,"msgsPerDroneTick":16.2432,"tableEntries":34,"conflicts":578,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":0.9706,"ratio":1.0586,"chamferEx":0.4774,"N":34,"M":34,"id":1517}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1518,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.097,"pathLen":2422.023,"msgsPerDroneTick":17.2408,"tableEntries":34,"conflicts":573,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":101,"fill":0.9706,"ratio":1.0637,"chamferEx":0.5763,"N":34,"M":34,"id":1518}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1519,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0814,"pathLen":2425.5521,"msgsPerDroneTick":16.3851,"tableEntries":34,"conflicts":564,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":106,"fill":0.9706,"ratio":1.0587,"chamferEx":0.5097,"N":34,"M":34,"id":1519}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1520,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1305,"pathLen":2413.4458,"msgsPerDroneTick":16.2644,"tableEntries":34,"conflicts":556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.9706,"ratio":1.0476,"chamferEx":0.3949,"N":34,"M":34,"id":1520}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1521,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1589,"pathLen":2451.3671,"msgsPerDroneTick":16.2125,"tableEntries":34,"conflicts":571,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":106,"fill":0.9706,"ratio":1.0539,"chamferEx":0.5005,"N":34,"M":34,"id":1521}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1522,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2071,"pathLen":2485.7052,"msgsPerDroneTick":15.8495,"tableEntries":34,"conflicts":576,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0488,"chamferEx":0.4615,"N":34,"M":34,"id":1522}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1523,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1094,"pathLen":2445.0076,"msgsPerDroneTick":16.3381,"tableEntries":34,"conflicts":577,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0509,"chamferEx":0.4336,"N":34,"M":34,"id":1523}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1524,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1811,"pathLen":2448.3783,"msgsPerDroneTick":16.4439,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":109,"fill":0.9706,"ratio":1.0581,"chamferEx":0.4789,"N":34,"M":34,"id":1524}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1525,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.111,"pathLen":2425.8787,"msgsPerDroneTick":16.8674,"tableEntries":34,"conflicts":595,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":104,"fill":0.9706,"ratio":1.0488,"chamferEx":0.4562,"N":34,"M":34,"id":1525}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1526,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1252,"pathLen":2412.1962,"msgsPerDroneTick":16.3125,"tableEntries":34,"conflicts":554,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0537,"chamferEx":0.4933,"N":34,"M":34,"id":1526}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1527,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.142,"pathLen":2421.1613,"msgsPerDroneTick":16.8404,"tableEntries":34,"conflicts":592,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.9706,"ratio":1.0477,"chamferEx":0.4768,"N":34,"M":34,"id":1527}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1528,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1022,"pathLen":2453.3795,"msgsPerDroneTick":16.8724,"tableEntries":34,"conflicts":554,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":106,"fill":0.9706,"ratio":1.0553,"chamferEx":0.5112,"N":34,"M":34,"id":1528}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1529,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1227,"pathLen":2536.5294,"msgsPerDroneTick":15.481,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":119,"fill":1,"ratio":1.0481,"chamferEx":0.32,"N":34,"M":34,"id":1529}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1530,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1509,"pathLen":2459.5645,"msgsPerDroneTick":16.2666,"tableEntries":34,"conflicts":572,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":108,"fill":0.9706,"ratio":1.0523,"chamferEx":0.4332,"N":34,"M":34,"id":1530}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1531,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1374,"pathLen":2441.8707,"msgsPerDroneTick":16.113,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0512,"chamferEx":0.5476,"N":34,"M":34,"id":1531}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1532,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1449,"pathLen":2461.735,"msgsPerDroneTick":16.2997,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":111,"fill":0.9706,"ratio":1.0518,"chamferEx":0.4318,"N":34,"M":34,"id":1532}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1533,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1666,"pathLen":2446.32,"msgsPerDroneTick":16.2724,"tableEntries":34,"conflicts":575,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0523,"chamferEx":0.384,"N":34,"M":34,"id":1533}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1534,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1606,"pathLen":2436.7352,"msgsPerDroneTick":16.5245,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0541,"chamferEx":0.4622,"N":34,"M":34,"id":1534}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1535,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1157,"pathLen":2430.4154,"msgsPerDroneTick":16.7148,"tableEntries":34,"conflicts":572,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.0479,"chamferEx":0.5617,"N":34,"M":34,"id":1535}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1536,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1495,"pathLen":2516.2953,"msgsPerDroneTick":15.779,"tableEntries":34,"conflicts":576,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":113,"fill":0.9706,"ratio":1.0512,"chamferEx":0.4514,"N":34,"M":34,"id":1536}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1537,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.095,"pathLen":2427.9087,"msgsPerDroneTick":16.5761,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":104,"fill":0.9706,"ratio":1.0532,"chamferEx":0.5056,"N":34,"M":34,"id":1537}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1538,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1678,"pathLen":2413.7948,"msgsPerDroneTick":16.3956,"tableEntries":34,"conflicts":549,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0424,"chamferEx":0.5287,"N":34,"M":34,"id":1538}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1539,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0968,"pathLen":2491.2485,"msgsPerDroneTick":15.9483,"tableEntries":34,"conflicts":570,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":112,"fill":0.9706,"ratio":1.0646,"chamferEx":0.3655,"N":34,"M":34,"id":1539}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1540,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0884,"pathLen":2461.0584,"msgsPerDroneTick":16.0803,"tableEntries":34,"conflicts":554,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":108,"fill":0.9706,"ratio":1.0512,"chamferEx":0.4368,"N":34,"M":34,"id":1540}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1541,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2162,"pathLen":2398.7641,"msgsPerDroneTick":16.8103,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":100,"fill":0.9706,"ratio":1.0517,"chamferEx":0.6198,"N":34,"M":34,"id":1541}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1542,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1385,"pathLen":2425.6773,"msgsPerDroneTick":16.7493,"tableEntries":34,"conflicts":551,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.9706,"ratio":1.0628,"chamferEx":0.4998,"N":34,"M":34,"id":1542}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1543,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1494,"pathLen":2429.612,"msgsPerDroneTick":16.4448,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.0578,"chamferEx":0.4913,"N":34,"M":34,"id":1543}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1544,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1281,"pathLen":2539.2639,"msgsPerDroneTick":15.3005,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":120,"fill":1,"ratio":1.0583,"chamferEx":0.2846,"N":34,"M":34,"id":1544}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1545,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1096,"pathLen":2476.2286,"msgsPerDroneTick":16.0533,"tableEntries":34,"conflicts":572,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":112,"fill":0.9706,"ratio":1.0506,"chamferEx":0.4321,"N":34,"M":34,"id":1545}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1546,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1494,"pathLen":2452.0188,"msgsPerDroneTick":16.5168,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.059,"chamferEx":0.4495,"N":34,"M":34,"id":1546}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1547,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1317,"pathLen":2445.8484,"msgsPerDroneTick":16.5444,"tableEntries":34,"conflicts":599,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0433,"chamferEx":0.3947,"N":34,"M":34,"id":1547}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1548,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1264,"pathLen":2424.4291,"msgsPerDroneTick":16.5798,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0534,"chamferEx":0.4315,"N":34,"M":34,"id":1548}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1549,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1362,"pathLen":2409.5216,"msgsPerDroneTick":16.554,"tableEntries":34,"conflicts":554,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0512,"chamferEx":0.3901,"N":34,"M":34,"id":1549}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1550,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1649,"pathLen":2420.7022,"msgsPerDroneTick":16.5697,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":105,"fill":0.9706,"ratio":1.0577,"chamferEx":0.4067,"N":34,"M":34,"id":1550}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1551,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1572,"pathLen":2403.1037,"msgsPerDroneTick":17.2082,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1.0574,"chamferEx":0.5962,"N":34,"M":34,"id":1551}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1552,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1603,"pathLen":2456.5862,"msgsPerDroneTick":16.4585,"tableEntries":34,"conflicts":548,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":105,"fill":0.9706,"ratio":1.0457,"chamferEx":0.4173,"N":34,"M":34,"id":1552}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1553,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.111,"pathLen":2437.7739,"msgsPerDroneTick":16.0031,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0555,"chamferEx":0.4542,"N":34,"M":34,"id":1553}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1554,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1523,"pathLen":2465.2576,"msgsPerDroneTick":16.4525,"tableEntries":34,"conflicts":575,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0594,"chamferEx":0.4593,"N":34,"M":34,"id":1554}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1555,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1566,"pathLen":2439.3726,"msgsPerDroneTick":16.7839,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":106,"fill":0.9706,"ratio":1.0519,"chamferEx":0.4815,"N":34,"M":34,"id":1555}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1556,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1709,"pathLen":2405.6786,"msgsPerDroneTick":16.5014,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":103,"fill":0.9706,"ratio":1.055,"chamferEx":0.5336,"N":34,"M":34,"id":1556}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1557,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1016,"pathLen":2446.2674,"msgsPerDroneTick":15.9731,"tableEntries":34,"conflicts":571,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0518,"chamferEx":0.3412,"N":34,"M":34,"id":1557}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1558,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1249,"pathLen":2519.9411,"msgsPerDroneTick":15.785,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":116,"fill":1,"ratio":1.0556,"chamferEx":0.335,"N":34,"M":34,"id":1558}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"normal","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1559,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1351,"pathLen":2442.5887,"msgsPerDroneTick":16.4843,"tableEntries":34,"conflicts":598,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0567,"chamferEx":0.3359,"N":34,"M":34,"id":1559}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1560,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1436,"pathLen":2947.1906,"msgsPerDroneTick":7.2585,"tableEntries":34,"conflicts":1347,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":3,"T":124,"fill":0.9706,"ratio":1.1635,"chamferEx":0.5085,"N":34,"M":34,"id":1560}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1561,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1635,"pathLen":3354.2925,"msgsPerDroneTick":6.7118,"tableEntries":34,"conflicts":1587,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":3,"T":155,"fill":0.9706,"ratio":1.1679,"chamferEx":0.6302,"N":34,"M":34,"id":1561}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1562,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.275,"pathLen":3340.4903,"msgsPerDroneTick":7.2144,"tableEntries":34,"conflicts":1663,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":9,"T":141,"fill":0.9706,"ratio":1.2571,"chamferEx":0.7322,"N":34,"M":34,"id":1562}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1563,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3108,"pathLen":2828.8187,"msgsPerDroneTick":7.2903,"tableEntries":34,"conflicts":1219,"swaps":0,"upgrades":17,"stuck":0,"bvcCompromise":1,"T":115,"fill":0.9706,"ratio":1.1265,"chamferEx":0.5306,"N":34,"M":34,"id":1563}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1564,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2065,"pathLen":3435.5513,"msgsPerDroneTick":6.5577,"tableEntries":34,"conflicts":1620,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":4,"T":151,"fill":0.9706,"ratio":1.1629,"chamferEx":0.6119,"N":34,"M":34,"id":1564}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1565,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2806,"pathLen":2980.9407,"msgsPerDroneTick":7.172,"tableEntries":34,"conflicts":1369,"swaps":0,"upgrades":11,"stuck":0,"bvcCompromise":4,"T":131,"fill":0.9706,"ratio":1.1709,"chamferEx":0.5782,"N":34,"M":34,"id":1565}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1566,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3003,"pathLen":3222.882,"msgsPerDroneTick":6.8834,"tableEntries":34,"conflicts":1448,"swaps":0,"upgrades":25,"stuck":0,"bvcCompromise":1,"T":137,"fill":0.9706,"ratio":1.2463,"chamferEx":0.6882,"N":34,"M":34,"id":1566}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1567,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2919,"pathLen":3497.8063,"msgsPerDroneTick":6.7362,"tableEntries":34,"conflicts":1739,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":4,"T":157,"fill":0.9706,"ratio":1.1561,"chamferEx":0.658,"N":34,"M":34,"id":1567}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1568,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1879,"pathLen":3697.4033,"msgsPerDroneTick":6.5801,"tableEntries":34,"conflicts":1765,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":4,"T":167,"fill":0.9706,"ratio":1.5815,"chamferEx":0.6578,"N":34,"M":34,"id":1568}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1569,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2735,"pathLen":3227.9187,"msgsPerDroneTick":6.7801,"tableEntries":34,"conflicts":1467,"swaps":0,"upgrades":17,"stuck":0,"bvcCompromise":5,"T":143,"fill":0.9706,"ratio":1.2639,"chamferEx":0.5208,"N":34,"M":34,"id":1569}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1570,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2709,"pathLen":3568.1247,"msgsPerDroneTick":5.9751,"tableEntries":34,"conflicts":1557,"swaps":0,"upgrades":30,"stuck":0,"bvcCompromise":3,"T":163,"fill":0.9706,"ratio":1.1781,"chamferEx":0.601,"N":34,"M":34,"id":1570}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1571,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2608,"pathLen":3139.5754,"msgsPerDroneTick":6.5967,"tableEntries":34,"conflicts":1453,"swaps":0,"upgrades":11,"stuck":0,"bvcCompromise":3,"T":139,"fill":0.9706,"ratio":1.2233,"chamferEx":0.5995,"N":34,"M":34,"id":1571}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1572,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2898,"pathLen":3200.434,"msgsPerDroneTick":7.2544,"tableEntries":34,"conflicts":1504,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":3,"T":137,"fill":0.9706,"ratio":1.2762,"chamferEx":0.5668,"N":34,"M":34,"id":1572}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1573,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2746,"pathLen":3088.4579,"msgsPerDroneTick":6.7975,"tableEntries":33,"conflicts":1511,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":3,"T":131,"fill":0.9706,"ratio":1.2043,"chamferEx":0.6748,"N":34,"M":34,"id":1573}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1574,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2736,"pathLen":3002.1531,"msgsPerDroneTick":7.4842,"tableEntries":34,"conflicts":1410,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":3,"T":132,"fill":0.9706,"ratio":1.26,"chamferEx":0.5724,"N":34,"M":34,"id":1574}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1575,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2982,"pathLen":2977.3526,"msgsPerDroneTick":7.8939,"tableEntries":34,"conflicts":1537,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":4,"T":122,"fill":0.9706,"ratio":1.25,"chamferEx":0.8451,"N":34,"M":34,"id":1575}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1576,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3217,"pathLen":3004.1158,"msgsPerDroneTick":6.7224,"tableEntries":34,"conflicts":1335,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":4,"T":135,"fill":0.9706,"ratio":1.1427,"chamferEx":0.6071,"N":34,"M":34,"id":1576}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1577,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2157,"pathLen":3588.3028,"msgsPerDroneTick":5.6405,"tableEntries":34,"conflicts":1334,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":3,"T":180,"fill":0.9706,"ratio":1.1192,"chamferEx":0.668,"N":34,"M":34,"id":1577}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1578,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2301,"pathLen":3055.4773,"msgsPerDroneTick":7.0463,"tableEntries":34,"conflicts":1494,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":3,"T":134,"fill":0.9706,"ratio":1.2026,"chamferEx":0.5522,"N":34,"M":34,"id":1578}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1579,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2145,"pathLen":3122.2415,"msgsPerDroneTick":7.2314,"tableEntries":34,"conflicts":1347,"swaps":0,"upgrades":11,"stuck":0,"bvcCompromise":3,"T":136,"fill":0.9706,"ratio":1.2518,"chamferEx":0.5547,"N":34,"M":34,"id":1579}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1580,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2927,"pathLen":2940.4159,"msgsPerDroneTick":7.7042,"tableEntries":34,"conflicts":1419,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":5,"T":119,"fill":0.9706,"ratio":1.1363,"chamferEx":0.6609,"N":34,"M":34,"id":1580}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1581,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2817,"pathLen":2947.7172,"msgsPerDroneTick":7.2638,"tableEntries":34,"conflicts":1469,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":2,"T":128,"fill":0.9706,"ratio":1.1597,"chamferEx":0.6882,"N":34,"M":34,"id":1581}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1582,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2567,"pathLen":3147.4753,"msgsPerDroneTick":7.2262,"tableEntries":34,"conflicts":1504,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":9,"T":142,"fill":0.9706,"ratio":1.2285,"chamferEx":0.6686,"N":34,"M":34,"id":1582}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1583,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2453,"pathLen":3073.9701,"msgsPerDroneTick":6.9346,"tableEntries":34,"conflicts":1411,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":3,"T":134,"fill":0.9706,"ratio":1.1773,"chamferEx":0.7482,"N":34,"M":34,"id":1583}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1584,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2277,"pathLen":3086.1802,"msgsPerDroneTick":7.1776,"tableEntries":34,"conflicts":1549,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":2,"T":133,"fill":0.9706,"ratio":1.2853,"chamferEx":0.6092,"N":34,"M":34,"id":1584}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1585,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2298,"pathLen":3187.6682,"msgsPerDroneTick":6.7833,"tableEntries":34,"conflicts":1525,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":6,"T":141,"fill":1,"ratio":1.216,"chamferEx":0.4555,"N":34,"M":34,"id":1585}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1586,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2019,"pathLen":3109.3224,"msgsPerDroneTick":7.3,"tableEntries":34,"conflicts":1590,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":2,"T":131,"fill":0.9706,"ratio":1.3538,"chamferEx":0.6263,"N":34,"M":34,"id":1586}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1587,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.194,"pathLen":3568.0046,"msgsPerDroneTick":6.2232,"tableEntries":34,"conflicts":1505,"swaps":0,"upgrades":28,"stuck":0,"bvcCompromise":5,"T":161,"fill":0.9706,"ratio":1.2884,"chamferEx":0.5844,"N":34,"M":34,"id":1587}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1588,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2282,"pathLen":3578.5283,"msgsPerDroneTick":6.6355,"tableEntries":34,"conflicts":1604,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":10,"T":161,"fill":0.9706,"ratio":1.3034,"chamferEx":0.7056,"N":34,"M":34,"id":1588}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1589,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2517,"pathLen":2792.7815,"msgsPerDroneTick":7.3659,"tableEntries":34,"conflicts":1213,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":2,"T":116,"fill":0.9706,"ratio":1.0741,"chamferEx":0.6445,"N":34,"M":34,"id":1589}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1590,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2446,"pathLen":3955.1285,"msgsPerDroneTick":5.6273,"tableEntries":34,"conflicts":1764,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":8,"T":213,"fill":0.9706,"ratio":1.1272,"chamferEx":0.5075,"N":34,"M":34,"id":1590}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1591,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2126,"pathLen":3102.8742,"msgsPerDroneTick":7.0655,"tableEntries":34,"conflicts":1433,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":7,"T":132,"fill":0.9706,"ratio":1.175,"chamferEx":0.5421,"N":34,"M":34,"id":1591}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1592,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2235,"pathLen":3277.8207,"msgsPerDroneTick":6.4941,"tableEntries":34,"conflicts":1398,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":3,"T":149,"fill":0.9706,"ratio":1.307,"chamferEx":0.5742,"N":34,"M":34,"id":1592}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1593,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2256,"pathLen":3169.6871,"msgsPerDroneTick":7.4824,"tableEntries":34,"conflicts":1583,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":7,"T":135,"fill":0.9706,"ratio":1.2761,"chamferEx":0.6685,"N":34,"M":34,"id":1593}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1594,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2476,"pathLen":2879.0994,"msgsPerDroneTick":7.2934,"tableEntries":34,"conflicts":1321,"swaps":0,"upgrades":6,"stuck":0,"bvcCompromise":3,"T":126,"fill":0.9706,"ratio":1.093,"chamferEx":0.5706,"N":34,"M":34,"id":1594}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1595,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2365,"pathLen":4136.4222,"msgsPerDroneTick":5.8029,"tableEntries":34,"conflicts":1913,"swaps":0,"upgrades":25,"stuck":0,"bvcCompromise":6,"T":214,"fill":0.9706,"ratio":1.1937,"chamferEx":0.6107,"N":34,"M":34,"id":1595}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1596,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1387,"pathLen":2957.0993,"msgsPerDroneTick":6.8561,"tableEntries":34,"conflicts":1288,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":3,"T":130,"fill":0.9706,"ratio":1.1642,"chamferEx":0.5903,"N":34,"M":34,"id":1596}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1597,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2801,"pathLen":3265.2711,"msgsPerDroneTick":6.8288,"tableEntries":34,"conflicts":1469,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":1,"T":145,"fill":0.9706,"ratio":1.2717,"chamferEx":0.5815,"N":34,"M":34,"id":1597}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1598,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2124,"pathLen":3216.7362,"msgsPerDroneTick":6.1351,"tableEntries":34,"conflicts":1392,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":6,"T":157,"fill":1,"ratio":1.0946,"chamferEx":0.4988,"N":34,"M":34,"id":1598}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1599,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2005,"pathLen":2966.0644,"msgsPerDroneTick":6.8704,"tableEntries":34,"conflicts":1305,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":3,"T":133,"fill":0.9706,"ratio":1.1106,"chamferEx":0.7066,"N":34,"M":34,"id":1599}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1600,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2892,"pathLen":3098.4442,"msgsPerDroneTick":6.898,"tableEntries":34,"conflicts":1356,"swaps":0,"upgrades":17,"stuck":0,"bvcCompromise":1,"T":132,"fill":0.9706,"ratio":1.1618,"chamferEx":0.4882,"N":34,"M":34,"id":1600}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1601,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2656,"pathLen":2871.4131,"msgsPerDroneTick":7.3608,"tableEntries":34,"conflicts":1356,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":9,"T":124,"fill":0.9706,"ratio":1.1183,"chamferEx":0.6833,"N":34,"M":34,"id":1601}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1602,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2637,"pathLen":3381.5431,"msgsPerDroneTick":6.9316,"tableEntries":34,"conflicts":1649,"swaps":0,"upgrades":17,"stuck":0,"bvcCompromise":2,"T":148,"fill":0.9706,"ratio":1.3196,"chamferEx":0.577,"N":34,"M":34,"id":1602}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1603,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2922,"pathLen":3491.646,"msgsPerDroneTick":6.3947,"tableEntries":34,"conflicts":1523,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":2,"T":162,"fill":0.9706,"ratio":1.3226,"chamferEx":0.6154,"N":34,"M":34,"id":1603}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1604,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2449,"pathLen":4107.5321,"msgsPerDroneTick":5.8401,"tableEntries":34,"conflicts":1830,"swaps":0,"upgrades":32,"stuck":0,"bvcCompromise":6,"T":197,"fill":0.9706,"ratio":1.4723,"chamferEx":0.6646,"N":34,"M":34,"id":1604}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1605,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2841,"pathLen":3019.3506,"msgsPerDroneTick":7.4275,"tableEntries":34,"conflicts":1443,"swaps":0,"upgrades":14,"stuck":0,"bvcCompromise":2,"T":127,"fill":0.9706,"ratio":1.2425,"chamferEx":0.7962,"N":34,"M":34,"id":1605}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1606,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2541,"pathLen":3315.834,"msgsPerDroneTick":6.4314,"tableEntries":34,"conflicts":1471,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":3,"T":150,"fill":0.9706,"ratio":1.2584,"chamferEx":0.5582,"N":34,"M":34,"id":1606}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1607,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2685,"pathLen":3239.2702,"msgsPerDroneTick":7.0534,"tableEntries":34,"conflicts":1543,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":3,"T":141,"fill":0.9706,"ratio":1.3389,"chamferEx":0.6062,"N":34,"M":34,"id":1607}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1608,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2422,"pathLen":3207.3373,"msgsPerDroneTick":7.3563,"tableEntries":34,"conflicts":1564,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":4,"T":140,"fill":0.9706,"ratio":1.3197,"chamferEx":0.6539,"N":34,"M":34,"id":1608}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1609,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1936,"pathLen":3196.0506,"msgsPerDroneTick":7.0154,"tableEntries":34,"conflicts":1511,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":4,"T":136,"fill":0.9706,"ratio":1.3187,"chamferEx":0.7401,"N":34,"M":34,"id":1609}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1610,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2555,"pathLen":3117.5442,"msgsPerDroneTick":6.8369,"tableEntries":34,"conflicts":1443,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":11,"T":134,"fill":1,"ratio":1.1453,"chamferEx":0.513,"N":34,"M":34,"id":1610}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1611,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2844,"pathLen":3187.7261,"msgsPerDroneTick":6.6624,"tableEntries":34,"conflicts":1473,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":4,"T":144,"fill":0.9706,"ratio":1.2052,"chamferEx":0.6679,"N":34,"M":34,"id":1611}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1612,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2156,"pathLen":3186.4888,"msgsPerDroneTick":6.4542,"tableEntries":34,"conflicts":1467,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":9,"T":149,"fill":0.9706,"ratio":1.1914,"chamferEx":0.6403,"N":34,"M":34,"id":1612}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1613,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2816,"pathLen":3078.8645,"msgsPerDroneTick":6.601,"tableEntries":34,"conflicts":1397,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":5,"T":134,"fill":0.9706,"ratio":1.2907,"chamferEx":0.4303,"N":34,"M":34,"id":1613}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1614,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.259,"pathLen":3512.7778,"msgsPerDroneTick":6.3378,"tableEntries":34,"conflicts":1569,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":7,"T":161,"fill":0.9706,"ratio":1.3238,"chamferEx":0.6212,"N":34,"M":34,"id":1614}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1615,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.272,"pathLen":3013.7085,"msgsPerDroneTick":6.3233,"tableEntries":34,"conflicts":1305,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":7,"T":143,"fill":0.9706,"ratio":1.0905,"chamferEx":0.7529,"N":34,"M":34,"id":1615}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1616,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2,"pathLen":2929.3117,"msgsPerDroneTick":8.6123,"tableEntries":34,"conflicts":1603,"swaps":0,"upgrades":5,"stuck":0,"bvcCompromise":4,"T":121,"fill":0.9706,"ratio":1.1651,"chamferEx":0.6692,"N":34,"M":34,"id":1616}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1617,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1711,"pathLen":3687.1915,"msgsPerDroneTick":6.066,"tableEntries":34,"conflicts":1735,"swaps":0,"upgrades":25,"stuck":0,"bvcCompromise":3,"T":172,"fill":0.9706,"ratio":1.2107,"chamferEx":0.6385,"N":34,"M":34,"id":1617}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1618,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1846,"pathLen":3056.029,"msgsPerDroneTick":6.1966,"tableEntries":34,"conflicts":1232,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":2,"T":130,"fill":0.9706,"ratio":1.1831,"chamferEx":0.6254,"N":34,"M":34,"id":1618}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"hard","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1619,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1869,"pathLen":3518.9603,"msgsPerDroneTick":5.7617,"tableEntries":34,"conflicts":1433,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":6,"T":168,"fill":0.9706,"ratio":1.1658,"chamferEx":0.7126,"N":34,"M":34,"id":1619}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1620,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3226,"pathLen":7146.9821,"msgsPerDroneTick":3.0209,"tableEntries":34,"conflicts":3974,"swaps":0,"upgrades":58,"stuck":0,"bvcCompromise":55,"T":375,"fill":0.9706,"ratio":1.9396,"chamferEx":0.7006,"N":34,"M":34,"id":1620}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1621,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.327,"pathLen":14028.6509,"msgsPerDroneTick":1.8125,"tableEntries":33,"conflicts":3487,"swaps":0,"upgrades":106,"stuck":0,"bvcCompromise":22,"T":761,"fill":0.9706,"ratio":1.5019,"chamferEx":0.8162,"N":34,"M":34,"id":1621}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1622,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2887,"pathLen":13643.9075,"msgsPerDroneTick":2.095,"tableEntries":34,"conflicts":4739,"swaps":0,"upgrades":169,"stuck":0,"bvcCompromise":47,"T":735,"fill":0.9706,"ratio":1.4418,"chamferEx":0.7628,"N":34,"M":34,"id":1622}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1623,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2086,"pathLen":5609.0697,"msgsPerDroneTick":2.9304,"tableEntries":33.7353,"conflicts":2898,"swaps":0,"upgrades":40,"stuck":0,"bvcCompromise":44,"T":286,"fill":0.9706,"ratio":1.3513,"chamferEx":0.6604,"N":34,"M":34,"id":1623}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1624,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3622,"pathLen":4726.5144,"msgsPerDroneTick":2.7335,"tableEntries":33.7941,"conflicts":2301,"swaps":0,"upgrades":40,"stuck":0,"bvcCompromise":11,"T":230,"fill":0.9706,"ratio":1.4099,"chamferEx":0.809,"N":34,"M":34,"id":1624}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1625,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3289,"pathLen":5468.5541,"msgsPerDroneTick":3.0292,"tableEntries":34,"conflicts":2905,"swaps":0,"upgrades":44,"stuck":0,"bvcCompromise":39,"T":275,"fill":0.9706,"ratio":1.3388,"chamferEx":0.8199,"N":34,"M":34,"id":1625}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1626,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3522,"pathLen":3815.3538,"msgsPerDroneTick":3.3964,"tableEntries":34,"conflicts":2256,"swaps":0,"upgrades":36,"stuck":0,"bvcCompromise":21,"T":180,"fill":0.9706,"ratio":1.3082,"chamferEx":0.741,"N":34,"M":34,"id":1626}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1627,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.306,"pathLen":7683.1745,"msgsPerDroneTick":2.3281,"tableEntries":34,"conflicts":2876,"swaps":0,"upgrades":63,"stuck":0,"bvcCompromise":24,"T":408,"fill":1,"ratio":1.5637,"chamferEx":0.6366,"N":34,"M":34,"id":1627}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1628,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1953,"pathLen":5552.0323,"msgsPerDroneTick":2.7626,"tableEntries":33.3529,"conflicts":2655,"swaps":0,"upgrades":41,"stuck":0,"bvcCompromise":37,"T":285,"fill":0.9706,"ratio":1.2621,"chamferEx":0.7456,"N":34,"M":34,"id":1628}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1629,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2505,"pathLen":6968.9661,"msgsPerDroneTick":2.3909,"tableEntries":33.9118,"conflicts":2945,"swaps":0,"upgrades":46,"stuck":0,"bvcCompromise":29,"T":363,"fill":0.9706,"ratio":1.6305,"chamferEx":0.8335,"N":34,"M":34,"id":1629}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1630,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3163,"pathLen":4825.3887,"msgsPerDroneTick":2.8415,"tableEntries":33.5,"conflicts":2408,"swaps":0,"upgrades":39,"stuck":0,"bvcCompromise":23,"T":234,"fill":0.9706,"ratio":1.2795,"chamferEx":0.8326,"N":34,"M":34,"id":1630}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1631,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3517,"pathLen":4119.1896,"msgsPerDroneTick":2.8982,"tableEntries":33,"conflicts":2147,"swaps":0,"upgrades":34,"stuck":0,"bvcCompromise":20,"T":195,"fill":0.9706,"ratio":1.3826,"chamferEx":0.8727,"N":34,"M":34,"id":1631}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1632,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2745,"pathLen":6416.1826,"msgsPerDroneTick":2.7624,"tableEntries":34,"conflicts":3172,"swaps":0,"upgrades":51,"stuck":0,"bvcCompromise":66,"T":328,"fill":0.9706,"ratio":1.8873,"chamferEx":0.6645,"N":34,"M":34,"id":1632}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1633,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3171,"pathLen":5406.2445,"msgsPerDroneTick":2.6535,"tableEntries":34,"conflicts":2362,"swaps":0,"upgrades":35,"stuck":0,"bvcCompromise":17,"T":271,"fill":0.9706,"ratio":1.3939,"chamferEx":0.7269,"N":34,"M":34,"id":1633}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1634,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3894,"pathLen":6197.2836,"msgsPerDroneTick":2.7341,"tableEntries":34,"conflicts":3014,"swaps":0,"upgrades":43,"stuck":0,"bvcCompromise":23,"T":316,"fill":0.9706,"ratio":1.4059,"chamferEx":0.7736,"N":34,"M":34,"id":1634}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1635,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.302,"pathLen":4704.8067,"msgsPerDroneTick":2.9278,"tableEntries":34,"conflicts":2394,"swaps":0,"upgrades":38,"stuck":0,"bvcCompromise":31,"T":236,"fill":0.9706,"ratio":1.3151,"chamferEx":0.6333,"N":34,"M":34,"id":1635}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1636,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2723,"pathLen":11950.1137,"msgsPerDroneTick":2.0665,"tableEntries":34,"conflicts":3671,"swaps":0,"upgrades":113,"stuck":0,"bvcCompromise":32,"T":652,"fill":0.9706,"ratio":1.8145,"chamferEx":0.7218,"N":34,"M":34,"id":1636}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1637,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3993,"pathLen":7110.4101,"msgsPerDroneTick":2.4656,"tableEntries":32.5882,"conflicts":2962,"swaps":0,"upgrades":50,"stuck":0,"bvcCompromise":32,"T":372,"fill":0.9706,"ratio":1.6043,"chamferEx":0.695,"N":34,"M":34,"id":1637}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1638,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.218,"pathLen":11787.6161,"msgsPerDroneTick":2.4172,"tableEntries":33,"conflicts":4980,"swaps":0,"upgrades":139,"stuck":0,"bvcCompromise":136,"T":618,"fill":0.9706,"ratio":1.5341,"chamferEx":0.6944,"N":34,"M":34,"id":1638}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1639,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2836,"pathLen":4842.9077,"msgsPerDroneTick":3.0227,"tableEntries":32.9412,"conflicts":2533,"swaps":0,"upgrades":33,"stuck":0,"bvcCompromise":39,"T":236,"fill":0.9706,"ratio":1.4453,"chamferEx":0.9093,"N":34,"M":34,"id":1639}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1640,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3562,"pathLen":5186.0371,"msgsPerDroneTick":2.8434,"tableEntries":33.8235,"conflicts":2610,"swaps":0,"upgrades":32,"stuck":0,"bvcCompromise":34,"T":258,"fill":0.9706,"ratio":1.7279,"chamferEx":0.8695,"N":34,"M":34,"id":1640}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1641,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2509,"pathLen":6643.0743,"msgsPerDroneTick":2.4812,"tableEntries":34,"conflicts":2715,"swaps":0,"upgrades":48,"stuck":0,"bvcCompromise":26,"T":342,"fill":0.9706,"ratio":1.5037,"chamferEx":0.6648,"N":34,"M":34,"id":1641}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1642,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2479,"pathLen":4172.5343,"msgsPerDroneTick":2.8379,"tableEntries":33.3529,"conflicts":2184,"swaps":0,"upgrades":35,"stuck":0,"bvcCompromise":10,"T":197,"fill":0.9706,"ratio":1.5057,"chamferEx":0.7594,"N":34,"M":34,"id":1642}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1643,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.288,"pathLen":3859.4776,"msgsPerDroneTick":3.7273,"tableEntries":32.9412,"conflicts":2582,"swaps":0,"upgrades":37,"stuck":0,"bvcCompromise":60,"T":187,"fill":0.9706,"ratio":1.3216,"chamferEx":0.807,"N":34,"M":34,"id":1643}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1644,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1609,"pathLen":4856.0483,"msgsPerDroneTick":2.7129,"tableEntries":33.2353,"conflicts":2334,"swaps":0,"upgrades":25,"stuck":0,"bvcCompromise":12,"T":242,"fill":0.9706,"ratio":1.2563,"chamferEx":0.667,"N":34,"M":34,"id":1644}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1645,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2975,"pathLen":4750.3844,"msgsPerDroneTick":3.0582,"tableEntries":34,"conflicts":2571,"swaps":0,"upgrades":29,"stuck":0,"bvcCompromise":25,"T":240,"fill":0.9706,"ratio":1.5337,"chamferEx":0.7813,"N":34,"M":34,"id":1645}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1646,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0634,"pathLen":6604.1859,"msgsPerDroneTick":2.4494,"tableEntries":32.5882,"conflicts":2612,"swaps":0,"upgrades":40,"stuck":0,"bvcCompromise":62,"T":345,"fill":0.9706,"ratio":1.2363,"chamferEx":0.7761,"N":34,"M":34,"id":1646}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1647,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3323,"pathLen":5414.3856,"msgsPerDroneTick":2.8019,"tableEntries":33.2647,"conflicts":2825,"swaps":0,"upgrades":44,"stuck":0,"bvcCompromise":27,"T":273,"fill":0.9706,"ratio":1.2636,"chamferEx":0.9002,"N":34,"M":34,"id":1647}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1648,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2808,"pathLen":4217.3513,"msgsPerDroneTick":3.2537,"tableEntries":34,"conflicts":2306,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":25,"T":200,"fill":0.9706,"ratio":1.2956,"chamferEx":0.6808,"N":34,"M":34,"id":1648}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1649,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2019,"pathLen":11156.5952,"msgsPerDroneTick":2.0002,"tableEntries":34,"conflicts":3247,"swaps":0,"upgrades":83,"stuck":0,"bvcCompromise":17,"T":596,"fill":0.9706,"ratio":1.6075,"chamferEx":0.7346,"N":34,"M":34,"id":1649}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1650,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3008,"pathLen":3993.3224,"msgsPerDroneTick":3.0626,"tableEntries":34,"conflicts":2162,"swaps":0,"upgrades":32,"stuck":0,"bvcCompromise":18,"T":188,"fill":0.9706,"ratio":1.2235,"chamferEx":0.8348,"N":34,"M":34,"id":1650}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1651,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2951,"pathLen":16912.8637,"msgsPerDroneTick":1.9917,"tableEntries":34,"conflicts":5250,"swaps":0,"upgrades":169,"stuck":0,"bvcCompromise":21,"T":918,"fill":0.9706,"ratio":1.3154,"chamferEx":0.7351,"N":34,"M":34,"id":1651}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1652,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3256,"pathLen":4777.6873,"msgsPerDroneTick":2.7765,"tableEntries":34,"conflicts":2277,"swaps":0,"upgrades":31,"stuck":0,"bvcCompromise":34,"T":236,"fill":0.9706,"ratio":1.4248,"chamferEx":0.7914,"N":34,"M":34,"id":1652}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1653,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3396,"pathLen":3935.1736,"msgsPerDroneTick":3.0526,"tableEntries":33.5588,"conflicts":2134,"swaps":0,"upgrades":33,"stuck":0,"bvcCompromise":24,"T":183,"fill":0.9706,"ratio":1.4077,"chamferEx":0.7524,"N":34,"M":34,"id":1653}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1654,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2078,"pathLen":12535.2316,"msgsPerDroneTick":2.2561,"tableEntries":33.1471,"conflicts":4875,"swaps":0,"upgrades":99,"stuck":0,"bvcCompromise":102,"T":655,"fill":0.9706,"ratio":1.4278,"chamferEx":0.7254,"N":34,"M":34,"id":1654}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1655,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.306,"pathLen":6124.2857,"msgsPerDroneTick":2.432,"tableEntries":33,"conflicts":2702,"swaps":0,"upgrades":51,"stuck":0,"bvcCompromise":26,"T":313,"fill":0.9706,"ratio":1.4076,"chamferEx":0.7255,"N":34,"M":34,"id":1655}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1656,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1857,"pathLen":6081.608,"msgsPerDroneTick":2.5038,"tableEntries":34,"conflicts":2682,"swaps":0,"upgrades":48,"stuck":0,"bvcCompromise":19,"T":315,"fill":0.9706,"ratio":1.3709,"chamferEx":0.7929,"N":34,"M":34,"id":1656}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1657,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2311,"pathLen":3769.8365,"msgsPerDroneTick":3.2777,"tableEntries":32.6765,"conflicts":2312,"swaps":0,"upgrades":31,"stuck":0,"bvcCompromise":25,"T":176,"fill":0.9706,"ratio":1.3297,"chamferEx":0.8154,"N":34,"M":34,"id":1657}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1658,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2919,"pathLen":4459.1211,"msgsPerDroneTick":2.91,"tableEntries":34,"conflicts":2292,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":9,"T":216,"fill":0.9706,"ratio":1.5734,"chamferEx":0.7614,"N":34,"M":34,"id":1658}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1659,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3208,"pathLen":4459.574,"msgsPerDroneTick":3.1279,"tableEntries":33.6471,"conflicts":2515,"swaps":0,"upgrades":39,"stuck":0,"bvcCompromise":36,"T":219,"fill":0.9706,"ratio":1.2781,"chamferEx":0.645,"N":34,"M":34,"id":1659}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1660,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2945,"pathLen":10440.2801,"msgsPerDroneTick":2.1469,"tableEntries":34,"conflicts":3852,"swaps":0,"upgrades":107,"stuck":0,"bvcCompromise":30,"T":545,"fill":0.9706,"ratio":1.3691,"chamferEx":0.8109,"N":34,"M":34,"id":1660}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1661,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2768,"pathLen":5489.9607,"msgsPerDroneTick":2.5977,"tableEntries":33.5294,"conflicts":2455,"swaps":0,"upgrades":39,"stuck":0,"bvcCompromise":28,"T":280,"fill":0.9706,"ratio":1.3468,"chamferEx":0.741,"N":34,"M":34,"id":1661}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1662,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2994,"pathLen":14112.948,"msgsPerDroneTick":1.9081,"tableEntries":34,"conflicts":3913,"swaps":0,"upgrades":129,"stuck":0,"bvcCompromise":28,"T":770,"fill":0.9706,"ratio":1.6241,"chamferEx":0.7602,"N":34,"M":34,"id":1662}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1663,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.409,"pathLen":10200.7004,"msgsPerDroneTick":1.9519,"tableEntries":33.7353,"conflicts":2858,"swaps":0,"upgrades":70,"stuck":0,"bvcCompromise":12,"T":555,"fill":0.9706,"ratio":1.4853,"chamferEx":0.6556,"N":34,"M":34,"id":1663}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1664,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2803,"pathLen":4274.9287,"msgsPerDroneTick":3.6041,"tableEntries":33.6176,"conflicts":2758,"swaps":0,"upgrades":31,"stuck":0,"bvcCompromise":76,"T":208,"fill":0.9706,"ratio":1.3146,"chamferEx":0.7087,"N":34,"M":34,"id":1664}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1665,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2713,"pathLen":5825.6844,"msgsPerDroneTick":3.1652,"tableEntries":32.0294,"conflicts":3657,"swaps":0,"upgrades":43,"stuck":0,"bvcCompromise":45,"T":306,"fill":0.9706,"ratio":1.2886,"chamferEx":0.8294,"N":34,"M":34,"id":1665}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1666,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3157,"pathLen":7291.4544,"msgsPerDroneTick":2.4948,"tableEntries":33,"conflicts":3000,"swaps":0,"upgrades":44,"stuck":0,"bvcCompromise":44,"T":391,"fill":0.9706,"ratio":1.2929,"chamferEx":0.7572,"N":34,"M":34,"id":1666}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1667,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3382,"pathLen":5436.7296,"msgsPerDroneTick":2.5672,"tableEntries":33.7353,"conflicts":2440,"swaps":0,"upgrades":30,"stuck":0,"bvcCompromise":9,"T":280,"fill":0.9706,"ratio":1.228,"chamferEx":0.6867,"N":34,"M":34,"id":1667}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1668,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3541,"pathLen":10332.4342,"msgsPerDroneTick":2.1764,"tableEntries":34,"conflicts":3539,"swaps":0,"upgrades":76,"stuck":0,"bvcCompromise":23,"T":550,"fill":0.9706,"ratio":1.31,"chamferEx":0.7603,"N":34,"M":34,"id":1668}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1669,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3253,"pathLen":3749.6863,"msgsPerDroneTick":3.3969,"tableEntries":33.4118,"conflicts":2232,"swaps":0,"upgrades":31,"stuck":0,"bvcCompromise":20,"T":172,"fill":0.9706,"ratio":1.2916,"chamferEx":0.8068,"N":34,"M":34,"id":1669}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1670,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2499,"pathLen":4680.1207,"msgsPerDroneTick":2.7712,"tableEntries":34,"conflicts":2252,"swaps":0,"upgrades":38,"stuck":0,"bvcCompromise":20,"T":228,"fill":0.9706,"ratio":1.4893,"chamferEx":0.5793,"N":34,"M":34,"id":1670}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1671,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2572,"pathLen":4846.7988,"msgsPerDroneTick":2.7257,"tableEntries":34,"conflicts":2356,"swaps":0,"upgrades":31,"stuck":0,"bvcCompromise":21,"T":238,"fill":0.9706,"ratio":1.1138,"chamferEx":0.8168,"N":34,"M":34,"id":1671}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1672,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3951,"pathLen":4263.8679,"msgsPerDroneTick":2.9987,"tableEntries":33.6471,"conflicts":2185,"swaps":0,"upgrades":31,"stuck":0,"bvcCompromise":16,"T":197,"fill":0.9706,"ratio":1.4787,"chamferEx":0.677,"N":34,"M":34,"id":1672}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1673,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2306,"pathLen":11093.6622,"msgsPerDroneTick":2.0505,"tableEntries":32.9412,"conflicts":3618,"swaps":0,"upgrades":100,"stuck":0,"bvcCompromise":19,"T":574,"fill":0.9706,"ratio":1.3947,"chamferEx":0.8143,"N":34,"M":34,"id":1673}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1674,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2137,"pathLen":12292.361,"msgsPerDroneTick":2.1767,"tableEntries":34,"conflicts":4248,"swaps":0,"upgrades":101,"stuck":0,"bvcCompromise":24,"T":656,"fill":0.9706,"ratio":2.2028,"chamferEx":0.8277,"N":34,"M":34,"id":1674}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1675,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2656,"pathLen":7455.7637,"msgsPerDroneTick":2.737,"tableEntries":34,"conflicts":3378,"swaps":0,"upgrades":60,"stuck":0,"bvcCompromise":51,"T":408,"fill":0.9706,"ratio":1.4526,"chamferEx":0.6955,"N":34,"M":34,"id":1675}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1676,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2793,"pathLen":3872.8165,"msgsPerDroneTick":3.5665,"tableEntries":33.2941,"conflicts":2393,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":78,"T":184,"fill":0.9706,"ratio":1.2837,"chamferEx":0.7339,"N":34,"M":34,"id":1676}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1677,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1192,"pathLen":4246.1734,"msgsPerDroneTick":3.3156,"tableEntries":33.5588,"conflicts":2467,"swaps":0,"upgrades":29,"stuck":0,"bvcCompromise":63,"T":214,"fill":0.9706,"ratio":1.2071,"chamferEx":0.7593,"N":34,"M":34,"id":1677}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1678,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3358,"pathLen":4369.7779,"msgsPerDroneTick":3.1241,"tableEntries":34,"conflicts":2440,"swaps":0,"upgrades":40,"stuck":0,"bvcCompromise":19,"T":219,"fill":0.9706,"ratio":1.3244,"chamferEx":0.7425,"N":34,"M":34,"id":1678}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"letterD","preset":"brutal","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1679,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3422,"pathLen":5388.3351,"msgsPerDroneTick":2.5721,"tableEntries":34,"conflicts":2348,"swaps":0,"upgrades":34,"stuck":0,"bvcCompromise":17,"T":274,"fill":0.9706,"ratio":1.5568,"chamferEx":0.8949,"N":34,"M":34,"id":1679}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1680,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0943,"pathLen":2476.9334,"msgsPerDroneTick":19.5257,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0469,"chamferEx":0.4853,"N":34,"M":34,"id":1680}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1681,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0776,"pathLen":2444.3907,"msgsPerDroneTick":19.9274,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0524,"chamferEx":0.4127,"N":34,"M":34,"id":1681}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1682,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.098,"pathLen":2440.144,"msgsPerDroneTick":19.9197,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0466,"chamferEx":0.4107,"N":34,"M":34,"id":1682}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1683,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1069,"pathLen":2433.8285,"msgsPerDroneTick":20.0398,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.0429,"chamferEx":0.3885,"N":34,"M":34,"id":1683}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1684,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0917,"pathLen":2481.2174,"msgsPerDroneTick":19.7334,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0508,"chamferEx":0.3641,"N":34,"M":34,"id":1684}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1685,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0771,"pathLen":2473.6748,"msgsPerDroneTick":19.3582,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":112,"fill":0.9706,"ratio":1.0485,"chamferEx":0.4057,"N":34,"M":34,"id":1685}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1686,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.108,"pathLen":2447.0428,"msgsPerDroneTick":19.8284,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.0456,"chamferEx":0.3583,"N":34,"M":34,"id":1686}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1687,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0591,"pathLen":2433.2504,"msgsPerDroneTick":20.0112,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.0484,"chamferEx":0.4132,"N":34,"M":34,"id":1687}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1688,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0819,"pathLen":2460.9468,"msgsPerDroneTick":19.6694,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0508,"chamferEx":0.3148,"N":34,"M":34,"id":1688}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1689,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0926,"pathLen":2475.6325,"msgsPerDroneTick":19.7269,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0517,"chamferEx":0.2585,"N":34,"M":34,"id":1689}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1690,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0954,"pathLen":2452.6018,"msgsPerDroneTick":19.6201,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0449,"chamferEx":0.391,"N":34,"M":34,"id":1690}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1691,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0768,"pathLen":2460.0949,"msgsPerDroneTick":19.5786,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0502,"chamferEx":0.3569,"N":34,"M":34,"id":1691}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1692,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.079,"pathLen":2469.5225,"msgsPerDroneTick":19.7356,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0497,"chamferEx":0.3381,"N":34,"M":34,"id":1692}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1693,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0592,"pathLen":2464.1315,"msgsPerDroneTick":19.4235,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0512,"chamferEx":0.3077,"N":34,"M":34,"id":1693}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1694,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.106,"pathLen":2453.7981,"msgsPerDroneTick":19.6102,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0508,"chamferEx":0.465,"N":34,"M":34,"id":1694}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1695,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1005,"pathLen":2463.0557,"msgsPerDroneTick":19.9961,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0522,"chamferEx":0.5196,"N":34,"M":34,"id":1695}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1696,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0893,"pathLen":2444.7814,"msgsPerDroneTick":20.0033,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0499,"chamferEx":0.4635,"N":34,"M":34,"id":1696}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1697,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0809,"pathLen":2457.3257,"msgsPerDroneTick":19.8992,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0508,"chamferEx":0.3588,"N":34,"M":34,"id":1697}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1698,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1079,"pathLen":2469.8041,"msgsPerDroneTick":19.5102,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0546,"chamferEx":0.4475,"N":34,"M":34,"id":1698}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1699,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0792,"pathLen":2460.4577,"msgsPerDroneTick":20.0277,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0536,"chamferEx":0.4335,"N":34,"M":34,"id":1699}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1700,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0895,"pathLen":2449.7202,"msgsPerDroneTick":19.8066,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0494,"chamferEx":0.3662,"N":34,"M":34,"id":1700}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1701,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0799,"pathLen":2461.6128,"msgsPerDroneTick":19.9329,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0521,"chamferEx":0.4455,"N":34,"M":34,"id":1701}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1702,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0521,"pathLen":2447.0785,"msgsPerDroneTick":19.6983,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0498,"chamferEx":0.3719,"N":34,"M":34,"id":1702}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1703,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.067,"pathLen":2422.2483,"msgsPerDroneTick":20.1804,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.044,"chamferEx":0.4562,"N":34,"M":34,"id":1703}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1704,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.078,"pathLen":2495.0948,"msgsPerDroneTick":19.5226,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":112,"fill":0.9706,"ratio":1.0474,"chamferEx":0.2517,"N":34,"M":34,"id":1704}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1705,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0676,"pathLen":2462.4878,"msgsPerDroneTick":19.6358,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0489,"chamferEx":0.3547,"N":34,"M":34,"id":1705}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1706,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1069,"pathLen":2437.7675,"msgsPerDroneTick":20.0971,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":106,"fill":0.9706,"ratio":1.0517,"chamferEx":0.5027,"N":34,"M":34,"id":1706}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1707,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0474,"pathLen":2467.2381,"msgsPerDroneTick":19.7974,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0516,"chamferEx":0.2952,"N":34,"M":34,"id":1707}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1708,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1183,"pathLen":2463.3838,"msgsPerDroneTick":19.7571,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0517,"chamferEx":0.3814,"N":34,"M":34,"id":1708}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1709,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0919,"pathLen":2453.5403,"msgsPerDroneTick":19.9306,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":106,"fill":0.9706,"ratio":1.0517,"chamferEx":0.4994,"N":34,"M":34,"id":1709}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1710,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0879,"pathLen":2460.0741,"msgsPerDroneTick":19.7963,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0493,"chamferEx":0.378,"N":34,"M":34,"id":1710}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1711,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0979,"pathLen":2457.5227,"msgsPerDroneTick":19.8351,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0487,"chamferEx":0.3599,"N":34,"M":34,"id":1711}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1712,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0985,"pathLen":2458.3555,"msgsPerDroneTick":19.5154,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0513,"chamferEx":0.4502,"N":34,"M":34,"id":1712}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1713,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1141,"pathLen":2459.8393,"msgsPerDroneTick":19.9511,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0507,"chamferEx":0.4714,"N":34,"M":34,"id":1713}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1714,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0557,"pathLen":2464.3624,"msgsPerDroneTick":19.3608,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0466,"chamferEx":0.4876,"N":34,"M":34,"id":1714}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1715,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.073,"pathLen":2459.3335,"msgsPerDroneTick":19.8003,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0566,"chamferEx":0.3515,"N":34,"M":34,"id":1715}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1716,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0926,"pathLen":2442.229,"msgsPerDroneTick":19.9895,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0486,"chamferEx":0.5253,"N":34,"M":34,"id":1716}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1717,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.083,"pathLen":2469.6578,"msgsPerDroneTick":19.5717,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0486,"chamferEx":0.325,"N":34,"M":34,"id":1717}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1718,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0909,"pathLen":2466.7809,"msgsPerDroneTick":19.8455,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0498,"chamferEx":0.3203,"N":34,"M":34,"id":1718}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1719,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0741,"pathLen":2473.3669,"msgsPerDroneTick":19.6909,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0502,"chamferEx":0.3445,"N":34,"M":34,"id":1719}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1720,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0904,"pathLen":2474.426,"msgsPerDroneTick":19.5652,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0507,"chamferEx":0.2615,"N":34,"M":34,"id":1720}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1721,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0989,"pathLen":2464.8729,"msgsPerDroneTick":19.4393,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":111,"fill":0.9706,"ratio":1.0503,"chamferEx":0.3254,"N":34,"M":34,"id":1721}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1722,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1105,"pathLen":2461.7576,"msgsPerDroneTick":19.7437,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.049,"chamferEx":0.3449,"N":34,"M":34,"id":1722}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1723,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0795,"pathLen":2454.9906,"msgsPerDroneTick":19.8907,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0476,"chamferEx":0.4624,"N":34,"M":34,"id":1723}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1724,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0943,"pathLen":2471.6005,"msgsPerDroneTick":19.6786,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0507,"chamferEx":0.454,"N":34,"M":34,"id":1724}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1725,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.059,"pathLen":2459.984,"msgsPerDroneTick":19.8818,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0506,"chamferEx":0.4561,"N":34,"M":34,"id":1725}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1726,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0947,"pathLen":2493.0875,"msgsPerDroneTick":19.4436,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":111,"fill":0.9706,"ratio":1.0485,"chamferEx":0.3397,"N":34,"M":34,"id":1726}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1727,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1045,"pathLen":2444.0609,"msgsPerDroneTick":19.8988,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0493,"chamferEx":0.3988,"N":34,"M":34,"id":1727}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1728,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1043,"pathLen":2425.1817,"msgsPerDroneTick":20.1972,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.049,"chamferEx":0.4443,"N":34,"M":34,"id":1728}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1729,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.092,"pathLen":2464.9803,"msgsPerDroneTick":19.4781,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":110,"fill":0.9706,"ratio":1.0468,"chamferEx":0.3052,"N":34,"M":34,"id":1729}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1730,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1011,"pathLen":2453.6458,"msgsPerDroneTick":19.9912,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0474,"chamferEx":0.4027,"N":34,"M":34,"id":1730}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1731,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0826,"pathLen":2480.2559,"msgsPerDroneTick":19.4775,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":111,"fill":1,"ratio":1.0458,"chamferEx":0.2441,"N":34,"M":34,"id":1731}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1732,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0734,"pathLen":2465.0509,"msgsPerDroneTick":19.7741,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0508,"chamferEx":0.423,"N":34,"M":34,"id":1732}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1733,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0597,"pathLen":2482.2648,"msgsPerDroneTick":19.468,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0555,"chamferEx":0.4798,"N":34,"M":34,"id":1733}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1734,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0954,"pathLen":2451.3367,"msgsPerDroneTick":19.96,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0512,"chamferEx":0.5757,"N":34,"M":34,"id":1734}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1735,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.083,"pathLen":2444.9987,"msgsPerDroneTick":19.9014,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":0.9706,"ratio":1.0482,"chamferEx":0.3196,"N":34,"M":34,"id":1735}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1736,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1037,"pathLen":2458.6665,"msgsPerDroneTick":19.9885,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0512,"chamferEx":0.3839,"N":34,"M":34,"id":1736}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1737,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0846,"pathLen":2461.2884,"msgsPerDroneTick":19.7383,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0524,"chamferEx":0.3068,"N":34,"M":34,"id":1737}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1738,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0482,"pathLen":2480.3945,"msgsPerDroneTick":19.6031,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":111,"fill":0.9706,"ratio":1.0481,"chamferEx":0.2975,"N":34,"M":34,"id":1738}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"easy","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1739,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1026,"pathLen":2476.8117,"msgsPerDroneTick":19.371,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":111,"fill":0.9706,"ratio":1.0451,"chamferEx":0.3333,"N":34,"M":34,"id":1739}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1740,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2178,"pathLen":2552.7424,"msgsPerDroneTick":13.9911,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0524,"chamferEx":0.4807,"N":34,"M":34,"id":1740}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1741,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1434,"pathLen":2528.3907,"msgsPerDroneTick":14.0882,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0444,"chamferEx":0.425,"N":34,"M":34,"id":1741}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1742,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1901,"pathLen":2505.0743,"msgsPerDroneTick":14.6554,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0484,"chamferEx":0.6249,"N":34,"M":34,"id":1742}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1743,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1587,"pathLen":2525.2067,"msgsPerDroneTick":14.3947,"tableEntries":34,"conflicts":596,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0533,"chamferEx":0.4246,"N":34,"M":34,"id":1743}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1744,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1744,"pathLen":2516.2052,"msgsPerDroneTick":14.64,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0379,"chamferEx":0.4912,"N":34,"M":34,"id":1744}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1745,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1408,"pathLen":2548.3642,"msgsPerDroneTick":14.5466,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":113,"fill":0.9706,"ratio":1.0513,"chamferEx":0.4167,"N":34,"M":34,"id":1745}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1746,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1817,"pathLen":2598.5437,"msgsPerDroneTick":13.7238,"tableEntries":34,"conflicts":576,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":118,"fill":0.9706,"ratio":1.0509,"chamferEx":0.4359,"N":34,"M":34,"id":1746}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1747,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1453,"pathLen":2524.3276,"msgsPerDroneTick":14.0556,"tableEntries":34,"conflicts":573,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":111,"fill":0.9706,"ratio":1.0434,"chamferEx":0.3601,"N":34,"M":34,"id":1747}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1748,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.16,"pathLen":2544.0478,"msgsPerDroneTick":14.017,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":111,"fill":0.9706,"ratio":1.0495,"chamferEx":0.4145,"N":34,"M":34,"id":1748}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1749,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1649,"pathLen":2513.2978,"msgsPerDroneTick":14.0914,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0524,"chamferEx":0.4749,"N":34,"M":34,"id":1749}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1750,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1169,"pathLen":2498.8557,"msgsPerDroneTick":14.3094,"tableEntries":34,"conflicts":574,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":0.9706,"ratio":1.0464,"chamferEx":0.5033,"N":34,"M":34,"id":1750}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1751,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1844,"pathLen":2506.8253,"msgsPerDroneTick":14.3633,"tableEntries":34,"conflicts":553,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.0381,"chamferEx":0.4968,"N":34,"M":34,"id":1751}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1752,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1243,"pathLen":2477.443,"msgsPerDroneTick":14.4331,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.0464,"chamferEx":0.5059,"N":34,"M":34,"id":1752}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1753,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1687,"pathLen":2567.1308,"msgsPerDroneTick":14.1107,"tableEntries":34,"conflicts":579,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":114,"fill":0.9706,"ratio":1.0552,"chamferEx":0.5086,"N":34,"M":34,"id":1753}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1754,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.156,"pathLen":2510.1178,"msgsPerDroneTick":14.1136,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0389,"chamferEx":0.4932,"N":34,"M":34,"id":1754}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1755,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1971,"pathLen":2521.8989,"msgsPerDroneTick":14.2675,"tableEntries":34,"conflicts":579,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0465,"chamferEx":0.6526,"N":34,"M":34,"id":1755}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1756,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1442,"pathLen":2501.6003,"msgsPerDroneTick":14.7244,"tableEntries":34,"conflicts":572,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":105,"fill":0.9706,"ratio":1.0522,"chamferEx":0.6467,"N":34,"M":34,"id":1756}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1757,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2081,"pathLen":2485.6713,"msgsPerDroneTick":14.751,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":105,"fill":0.9706,"ratio":1.0487,"chamferEx":0.5593,"N":34,"M":34,"id":1757}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1758,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1327,"pathLen":2591.4081,"msgsPerDroneTick":13.9263,"tableEntries":34,"conflicts":564,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":117,"fill":0.9706,"ratio":1.0506,"chamferEx":0.3599,"N":34,"M":34,"id":1758}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1759,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1871,"pathLen":2504.8696,"msgsPerDroneTick":14.4909,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0458,"chamferEx":0.5466,"N":34,"M":34,"id":1759}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1760,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2,"pathLen":2552.0581,"msgsPerDroneTick":13.7742,"tableEntries":34,"conflicts":597,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":115,"fill":0.9706,"ratio":1.0558,"chamferEx":0.4953,"N":34,"M":34,"id":1760}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1761,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1605,"pathLen":2518.3875,"msgsPerDroneTick":14.4439,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":108,"fill":0.9706,"ratio":1.0468,"chamferEx":0.5155,"N":34,"M":34,"id":1761}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1762,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2009,"pathLen":2465.033,"msgsPerDroneTick":14.6571,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.0442,"chamferEx":0.4831,"N":34,"M":34,"id":1762}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1763,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1678,"pathLen":2488.9725,"msgsPerDroneTick":14.5235,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0417,"chamferEx":0.4353,"N":34,"M":34,"id":1763}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1764,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1433,"pathLen":2513.3754,"msgsPerDroneTick":14.5049,"tableEntries":34,"conflicts":584,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":108,"fill":0.9706,"ratio":1.0375,"chamferEx":0.5649,"N":34,"M":34,"id":1764}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1765,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1453,"pathLen":2496.2335,"msgsPerDroneTick":14.2895,"tableEntries":34,"conflicts":555,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.043,"chamferEx":0.5238,"N":34,"M":34,"id":1765}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1766,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1969,"pathLen":2524.5628,"msgsPerDroneTick":14.7328,"tableEntries":34,"conflicts":572,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0418,"chamferEx":0.4379,"N":34,"M":34,"id":1766}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1767,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1212,"pathLen":2557.8095,"msgsPerDroneTick":14.0984,"tableEntries":34,"conflicts":553,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":116,"fill":0.9706,"ratio":1.0385,"chamferEx":0.3616,"N":34,"M":34,"id":1767}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1768,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.156,"pathLen":2538.6591,"msgsPerDroneTick":14.511,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":110,"fill":0.9706,"ratio":1.0474,"chamferEx":0.4069,"N":34,"M":34,"id":1768}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1769,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1784,"pathLen":2539.7167,"msgsPerDroneTick":13.8787,"tableEntries":34,"conflicts":575,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":113,"fill":0.9706,"ratio":1.0509,"chamferEx":0.4777,"N":34,"M":34,"id":1769}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1770,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1747,"pathLen":2505.7206,"msgsPerDroneTick":14.5904,"tableEntries":34,"conflicts":555,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.0483,"chamferEx":0.5425,"N":34,"M":34,"id":1770}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1771,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1653,"pathLen":2503.2023,"msgsPerDroneTick":14.0798,"tableEntries":34,"conflicts":579,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0547,"chamferEx":0.5789,"N":34,"M":34,"id":1771}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1772,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1072,"pathLen":2499.7461,"msgsPerDroneTick":14.7887,"tableEntries":34,"conflicts":578,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":0.9706,"ratio":1.0543,"chamferEx":0.614,"N":34,"M":34,"id":1772}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1773,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0673,"pathLen":2534.4596,"msgsPerDroneTick":14.0846,"tableEntries":34,"conflicts":566,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":113,"fill":0.9706,"ratio":1.0417,"chamferEx":0.5197,"N":34,"M":34,"id":1773}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1774,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1214,"pathLen":2517.2373,"msgsPerDroneTick":14.5799,"tableEntries":34,"conflicts":583,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.047,"chamferEx":0.4561,"N":34,"M":34,"id":1774}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1775,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.147,"pathLen":2546.204,"msgsPerDroneTick":14.2681,"tableEntries":34,"conflicts":578,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":112,"fill":0.9706,"ratio":1.0504,"chamferEx":0.5278,"N":34,"M":34,"id":1775}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1776,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1647,"pathLen":2526.3217,"msgsPerDroneTick":14.1651,"tableEntries":34,"conflicts":584,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0563,"chamferEx":0.4634,"N":34,"M":34,"id":1776}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1777,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.148,"pathLen":2537.0704,"msgsPerDroneTick":14.3837,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0471,"chamferEx":0.4285,"N":34,"M":34,"id":1777}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1778,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1495,"pathLen":2528.2956,"msgsPerDroneTick":14.7636,"tableEntries":34,"conflicts":616,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":0.9706,"ratio":1.0573,"chamferEx":0.4952,"N":34,"M":34,"id":1778}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1779,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1321,"pathLen":2556.0678,"msgsPerDroneTick":14.0733,"tableEntries":34,"conflicts":564,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":114,"fill":0.9706,"ratio":1.0475,"chamferEx":0.4138,"N":34,"M":34,"id":1779}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1780,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1947,"pathLen":2539.802,"msgsPerDroneTick":14.1061,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":112,"fill":0.9706,"ratio":1.0437,"chamferEx":0.5559,"N":34,"M":34,"id":1780}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1781,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1215,"pathLen":2556.1791,"msgsPerDroneTick":14.1408,"tableEntries":34,"conflicts":561,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0529,"chamferEx":0.4081,"N":34,"M":34,"id":1781}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1782,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0997,"pathLen":2537.3351,"msgsPerDroneTick":14.0657,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.047,"chamferEx":0.5441,"N":34,"M":34,"id":1782}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1783,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1994,"pathLen":2560.9705,"msgsPerDroneTick":14.0838,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":113,"fill":0.9706,"ratio":1.0457,"chamferEx":0.3883,"N":34,"M":34,"id":1783}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1784,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2329,"pathLen":2550.4108,"msgsPerDroneTick":14.1839,"tableEntries":34,"conflicts":584,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":115,"fill":0.9706,"ratio":1.0467,"chamferEx":0.3705,"N":34,"M":34,"id":1784}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1785,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1262,"pathLen":2515.7491,"msgsPerDroneTick":14.335,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0492,"chamferEx":0.5671,"N":34,"M":34,"id":1785}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1786,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1824,"pathLen":2519.9862,"msgsPerDroneTick":14.0893,"tableEntries":34,"conflicts":576,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":111,"fill":0.9706,"ratio":1.0516,"chamferEx":0.4584,"N":34,"M":34,"id":1786}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1787,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1302,"pathLen":2538.1058,"msgsPerDroneTick":14.313,"tableEntries":34,"conflicts":605,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":112,"fill":0.9706,"ratio":1.0444,"chamferEx":0.3948,"N":34,"M":34,"id":1787}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1788,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2059,"pathLen":2535.2208,"msgsPerDroneTick":14.5968,"tableEntries":34,"conflicts":595,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0577,"chamferEx":0.5614,"N":34,"M":34,"id":1788}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1789,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1577,"pathLen":2548.4653,"msgsPerDroneTick":14.633,"tableEntries":34,"conflicts":582,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0501,"chamferEx":0.5746,"N":34,"M":34,"id":1789}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1790,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1189,"pathLen":2531.2781,"msgsPerDroneTick":14.3078,"tableEntries":34,"conflicts":557,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0476,"chamferEx":0.6213,"N":34,"M":34,"id":1790}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1791,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1166,"pathLen":2546.226,"msgsPerDroneTick":14.1232,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0495,"chamferEx":0.4393,"N":34,"M":34,"id":1791}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1792,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.153,"pathLen":2516.1176,"msgsPerDroneTick":14.3948,"tableEntries":34,"conflicts":575,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":109,"fill":0.9706,"ratio":1.0512,"chamferEx":0.5167,"N":34,"M":34,"id":1792}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1793,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1861,"pathLen":2508.5631,"msgsPerDroneTick":14.5977,"tableEntries":34,"conflicts":560,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0451,"chamferEx":0.5195,"N":34,"M":34,"id":1793}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1794,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1504,"pathLen":2520.6777,"msgsPerDroneTick":14.5689,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0453,"chamferEx":0.5204,"N":34,"M":34,"id":1794}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1795,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1842,"pathLen":2530.417,"msgsPerDroneTick":14.3362,"tableEntries":34,"conflicts":558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":111,"fill":0.9706,"ratio":1.0421,"chamferEx":0.3594,"N":34,"M":34,"id":1795}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1796,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1441,"pathLen":2507.4161,"msgsPerDroneTick":14.4545,"tableEntries":34,"conflicts":586,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0439,"chamferEx":0.5487,"N":34,"M":34,"id":1796}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1797,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1768,"pathLen":2512.9173,"msgsPerDroneTick":14.4513,"tableEntries":34,"conflicts":584,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.0422,"chamferEx":0.4732,"N":34,"M":34,"id":1797}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1798,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1437,"pathLen":2522.1157,"msgsPerDroneTick":14.2868,"tableEntries":34,"conflicts":559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.0397,"chamferEx":0.5105,"N":34,"M":34,"id":1798}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"normal","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1799,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1387,"pathLen":2505.7469,"msgsPerDroneTick":14.1243,"tableEntries":34,"conflicts":577,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":106,"fill":0.9706,"ratio":1.0533,"chamferEx":0.4835,"N":34,"M":34,"id":1799}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1800,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2049,"pathLen":3938.2328,"msgsPerDroneTick":5.2323,"tableEntries":33,"conflicts":1873,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":2,"T":184,"fill":0.9706,"ratio":1.2341,"chamferEx":0.6697,"N":34,"M":34,"id":1800}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1801,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1913,"pathLen":4092.3018,"msgsPerDroneTick":5.1046,"tableEntries":34,"conflicts":1893,"swaps":0,"upgrades":28,"stuck":0,"bvcCompromise":6,"T":190,"fill":0.9706,"ratio":1.2059,"chamferEx":0.7765,"N":34,"M":34,"id":1801}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1802,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2755,"pathLen":3806.3729,"msgsPerDroneTick":5.3311,"tableEntries":34,"conflicts":1695,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":5,"T":182,"fill":0.9706,"ratio":1.362,"chamferEx":0.6338,"N":34,"M":34,"id":1802}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1803,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2663,"pathLen":3832.5931,"msgsPerDroneTick":5.1763,"tableEntries":33.9706,"conflicts":1824,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":6,"T":179,"fill":0.9706,"ratio":1.3695,"chamferEx":0.7347,"N":34,"M":34,"id":1803}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1804,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3138,"pathLen":4084.8875,"msgsPerDroneTick":5.5579,"tableEntries":34,"conflicts":1963,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":3,"T":185,"fill":0.9706,"ratio":1.5909,"chamferEx":0.5748,"N":34,"M":34,"id":1804}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1805,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2228,"pathLen":3511.2664,"msgsPerDroneTick":5.3446,"tableEntries":33.9706,"conflicts":1605,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":7,"T":165,"fill":0.9706,"ratio":1.1843,"chamferEx":0.7456,"N":34,"M":34,"id":1805}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1806,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2671,"pathLen":3817.6546,"msgsPerDroneTick":5.33,"tableEntries":33.0294,"conflicts":1783,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":7,"T":185,"fill":0.9706,"ratio":1.1745,"chamferEx":0.6823,"N":34,"M":34,"id":1806}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1807,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2867,"pathLen":4213.8186,"msgsPerDroneTick":5.1749,"tableEntries":34,"conflicts":1992,"swaps":0,"upgrades":24,"stuck":0,"bvcCompromise":4,"T":200,"fill":0.9706,"ratio":1.2956,"chamferEx":0.752,"N":34,"M":34,"id":1807}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1808,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2473,"pathLen":4028.5202,"msgsPerDroneTick":5.0161,"tableEntries":34,"conflicts":1751,"swaps":0,"upgrades":33,"stuck":0,"bvcCompromise":6,"T":184,"fill":0.9706,"ratio":1.3092,"chamferEx":0.5723,"N":34,"M":34,"id":1808}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1809,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2545,"pathLen":4027.6478,"msgsPerDroneTick":5.6564,"tableEntries":33,"conflicts":2027,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":9,"T":183,"fill":0.9706,"ratio":1.2328,"chamferEx":0.8091,"N":34,"M":34,"id":1809}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1810,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2517,"pathLen":3328.8227,"msgsPerDroneTick":6.1342,"tableEntries":33.3529,"conflicts":1562,"swaps":0,"upgrades":13,"stuck":0,"bvcCompromise":14,"T":149,"fill":0.9706,"ratio":1.1816,"chamferEx":0.5464,"N":34,"M":34,"id":1810}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1811,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3008,"pathLen":3078.0082,"msgsPerDroneTick":5.8123,"tableEntries":33.9118,"conflicts":1431,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":4,"T":133,"fill":0.9706,"ratio":1.1109,"chamferEx":0.6072,"N":34,"M":34,"id":1811}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1812,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.286,"pathLen":3548.0495,"msgsPerDroneTick":4.8998,"tableEntries":33.9412,"conflicts":1456,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":5,"T":167,"fill":0.9706,"ratio":1.2385,"chamferEx":0.6189,"N":34,"M":34,"id":1812}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1813,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2727,"pathLen":3369.4752,"msgsPerDroneTick":6.3045,"tableEntries":33.9706,"conflicts":1705,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":2,"T":148,"fill":0.9706,"ratio":1.1941,"chamferEx":0.7585,"N":34,"M":34,"id":1813}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1814,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2218,"pathLen":4633.0486,"msgsPerDroneTick":5.3714,"tableEntries":33.1176,"conflicts":2453,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":8,"T":220,"fill":0.9706,"ratio":1.3612,"chamferEx":0.6111,"N":34,"M":34,"id":1814}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1815,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2405,"pathLen":3639.2858,"msgsPerDroneTick":5.1413,"tableEntries":33.9412,"conflicts":1580,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":5,"T":163,"fill":0.9706,"ratio":1.2514,"chamferEx":0.5845,"N":34,"M":34,"id":1815}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1816,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2013,"pathLen":3352.696,"msgsPerDroneTick":6.1477,"tableEntries":33,"conflicts":1679,"swaps":0,"upgrades":17,"stuck":0,"bvcCompromise":2,"T":146,"fill":0.9706,"ratio":1.1561,"chamferEx":0.7499,"N":34,"M":34,"id":1816}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1817,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2682,"pathLen":4137.5961,"msgsPerDroneTick":4.6917,"tableEntries":34,"conflicts":1657,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":10,"T":199,"fill":0.9706,"ratio":1.3567,"chamferEx":0.5473,"N":34,"M":34,"id":1817}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1818,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3041,"pathLen":4490.6701,"msgsPerDroneTick":4.8513,"tableEntries":34,"conflicts":2087,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":4,"T":213,"fill":0.9706,"ratio":1.6049,"chamferEx":0.5786,"N":34,"M":34,"id":1818}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1819,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2512,"pathLen":3793.317,"msgsPerDroneTick":5.1234,"tableEntries":34,"conflicts":1752,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":23,"T":185,"fill":0.9706,"ratio":1.4323,"chamferEx":0.6917,"N":34,"M":34,"id":1819}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1820,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2305,"pathLen":4336.5269,"msgsPerDroneTick":4.7964,"tableEntries":34,"conflicts":1869,"swaps":0,"upgrades":29,"stuck":0,"bvcCompromise":7,"T":218,"fill":0.9706,"ratio":1.4424,"chamferEx":0.5906,"N":34,"M":34,"id":1820}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1821,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.269,"pathLen":4166.3124,"msgsPerDroneTick":4.9883,"tableEntries":33.2647,"conflicts":1850,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":4,"T":198,"fill":0.9706,"ratio":1.3875,"chamferEx":0.7552,"N":34,"M":34,"id":1821}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1822,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3016,"pathLen":3331.4572,"msgsPerDroneTick":5.3652,"tableEntries":34,"conflicts":1462,"swaps":0,"upgrades":12,"stuck":0,"bvcCompromise":5,"T":158,"fill":0.9706,"ratio":1.087,"chamferEx":0.6494,"N":34,"M":34,"id":1822}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1823,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2375,"pathLen":3429.2748,"msgsPerDroneTick":6.0738,"tableEntries":34,"conflicts":1769,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":5,"T":159,"fill":0.9706,"ratio":1.2146,"chamferEx":0.5095,"N":34,"M":34,"id":1823}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1824,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1499,"pathLen":4079.5493,"msgsPerDroneTick":5.1466,"tableEntries":33.4118,"conflicts":1873,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":7,"T":194,"fill":0.9706,"ratio":1.3656,"chamferEx":0.5594,"N":34,"M":34,"id":1824}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1825,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2565,"pathLen":4393.0846,"msgsPerDroneTick":4.7787,"tableEntries":34,"conflicts":2017,"swaps":0,"upgrades":24,"stuck":0,"bvcCompromise":5,"T":202,"fill":0.9706,"ratio":1.3205,"chamferEx":0.5795,"N":34,"M":34,"id":1825}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1826,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2702,"pathLen":3562.7297,"msgsPerDroneTick":5.3663,"tableEntries":33.6765,"conflicts":1596,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":4,"T":167,"fill":0.9706,"ratio":1.2341,"chamferEx":0.6216,"N":34,"M":34,"id":1826}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1827,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1932,"pathLen":3739.6011,"msgsPerDroneTick":5.5609,"tableEntries":33.9412,"conflicts":1703,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":7,"T":172,"fill":0.9706,"ratio":1.23,"chamferEx":0.6051,"N":34,"M":34,"id":1827}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1828,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1995,"pathLen":3867.4384,"msgsPerDroneTick":5.109,"tableEntries":34,"conflicts":1689,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":2,"T":190,"fill":0.9706,"ratio":1.3299,"chamferEx":0.5636,"N":34,"M":34,"id":1828}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1829,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2148,"pathLen":3573.3142,"msgsPerDroneTick":5.2276,"tableEntries":34,"conflicts":1611,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":4,"T":168,"fill":0.9706,"ratio":1.2877,"chamferEx":0.6583,"N":34,"M":34,"id":1829}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1830,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2508,"pathLen":3972.9239,"msgsPerDroneTick":5.2135,"tableEntries":33.6471,"conflicts":1873,"swaps":0,"upgrades":17,"stuck":0,"bvcCompromise":7,"T":177,"fill":0.9706,"ratio":1.5265,"chamferEx":0.7324,"N":34,"M":34,"id":1830}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1831,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2823,"pathLen":4290.6908,"msgsPerDroneTick":5.2228,"tableEntries":34,"conflicts":2123,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":7,"T":204,"fill":0.9706,"ratio":1.7112,"chamferEx":0.7525,"N":34,"M":34,"id":1831}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1832,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3035,"pathLen":3346.7243,"msgsPerDroneTick":5.8407,"tableEntries":34,"conflicts":1568,"swaps":0,"upgrades":17,"stuck":0,"bvcCompromise":3,"T":147,"fill":0.9706,"ratio":1.1394,"chamferEx":0.6931,"N":34,"M":34,"id":1832}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1833,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1481,"pathLen":3114.8527,"msgsPerDroneTick":6.039,"tableEntries":33.9412,"conflicts":1437,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":3,"T":144,"fill":0.9706,"ratio":1.0757,"chamferEx":0.6433,"N":34,"M":34,"id":1833}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1834,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2961,"pathLen":3737.2586,"msgsPerDroneTick":5.3894,"tableEntries":33.8824,"conflicts":1670,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":7,"T":176,"fill":0.9706,"ratio":1.2879,"chamferEx":0.6516,"N":34,"M":34,"id":1834}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1835,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2384,"pathLen":3707.7762,"msgsPerDroneTick":5.324,"tableEntries":34,"conflicts":1629,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":12,"T":177,"fill":0.9706,"ratio":1.2623,"chamferEx":0.6036,"N":34,"M":34,"id":1835}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1836,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2423,"pathLen":3349.6812,"msgsPerDroneTick":5.5145,"tableEntries":33.4706,"conflicts":1491,"swaps":0,"upgrades":13,"stuck":0,"bvcCompromise":5,"T":160,"fill":0.9706,"ratio":1.1488,"chamferEx":0.7247,"N":34,"M":34,"id":1836}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1837,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2242,"pathLen":3665.6789,"msgsPerDroneTick":5.1566,"tableEntries":34,"conflicts":1673,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":5,"T":172,"fill":0.9706,"ratio":1.2338,"chamferEx":0.5821,"N":34,"M":34,"id":1837}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1838,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2989,"pathLen":3744.9638,"msgsPerDroneTick":5.4419,"tableEntries":33.6765,"conflicts":1747,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":3,"T":173,"fill":0.9706,"ratio":1.3789,"chamferEx":0.654,"N":34,"M":34,"id":1838}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1839,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2085,"pathLen":3800.7016,"msgsPerDroneTick":5.5523,"tableEntries":34,"conflicts":1779,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":5,"T":188,"fill":1,"ratio":1.3677,"chamferEx":0.5029,"N":34,"M":34,"id":1839}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1840,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2154,"pathLen":3673.751,"msgsPerDroneTick":5.4873,"tableEntries":33.8529,"conflicts":1716,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":13,"T":171,"fill":0.9706,"ratio":1.2599,"chamferEx":0.734,"N":34,"M":34,"id":1840}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1841,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2708,"pathLen":3701.7003,"msgsPerDroneTick":5.8081,"tableEntries":34,"conflicts":1698,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":9,"T":170,"fill":0.9706,"ratio":1.5086,"chamferEx":0.4572,"N":34,"M":34,"id":1841}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1842,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1541,"pathLen":3925.9229,"msgsPerDroneTick":4.8831,"tableEntries":34,"conflicts":1691,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":6,"T":189,"fill":0.9706,"ratio":1.3937,"chamferEx":0.5843,"N":34,"M":34,"id":1842}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1843,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2633,"pathLen":3360.2946,"msgsPerDroneTick":5.7784,"tableEntries":33.8529,"conflicts":1604,"swaps":0,"upgrades":13,"stuck":0,"bvcCompromise":3,"T":155,"fill":0.9706,"ratio":1.189,"chamferEx":0.7323,"N":34,"M":34,"id":1843}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1844,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.254,"pathLen":3516.5814,"msgsPerDroneTick":5.3617,"tableEntries":33.7353,"conflicts":1661,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":1,"T":167,"fill":0.9706,"ratio":1.1521,"chamferEx":0.5427,"N":34,"M":34,"id":1844}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1845,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2259,"pathLen":3502.2864,"msgsPerDroneTick":5.7364,"tableEntries":33.9412,"conflicts":1596,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":8,"T":163,"fill":0.9706,"ratio":1.166,"chamferEx":0.6915,"N":34,"M":34,"id":1845}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1846,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2722,"pathLen":3651.6675,"msgsPerDroneTick":5.1843,"tableEntries":33.6176,"conflicts":1722,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":7,"T":173,"fill":0.9706,"ratio":1.1973,"chamferEx":0.7456,"N":34,"M":34,"id":1846}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1847,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2998,"pathLen":3595.6711,"msgsPerDroneTick":4.8581,"tableEntries":34,"conflicts":1421,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":4,"T":172,"fill":0.9706,"ratio":1.1874,"chamferEx":0.7762,"N":34,"M":34,"id":1847}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1848,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2095,"pathLen":3214.5076,"msgsPerDroneTick":5.6506,"tableEntries":34,"conflicts":1437,"swaps":0,"upgrades":10,"stuck":0,"bvcCompromise":2,"T":143,"fill":0.9706,"ratio":1.2202,"chamferEx":0.6412,"N":34,"M":34,"id":1848}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1849,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2547,"pathLen":3662.2343,"msgsPerDroneTick":6.4966,"tableEntries":34,"conflicts":1986,"swaps":0,"upgrades":24,"stuck":0,"bvcCompromise":19,"T":171,"fill":0.9706,"ratio":1.2143,"chamferEx":0.5376,"N":34,"M":34,"id":1849}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1850,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2518,"pathLen":3658.3923,"msgsPerDroneTick":5.3704,"tableEntries":33.8824,"conflicts":1722,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":5,"T":174,"fill":0.9706,"ratio":1.298,"chamferEx":0.5097,"N":34,"M":34,"id":1850}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1851,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2679,"pathLen":3257.1184,"msgsPerDroneTick":5.6471,"tableEntries":34,"conflicts":1476,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":0,"T":148,"fill":0.9706,"ratio":1.1326,"chamferEx":0.682,"N":34,"M":34,"id":1851}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1852,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1763,"pathLen":3434.4092,"msgsPerDroneTick":5.8413,"tableEntries":33.9706,"conflicts":1709,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":3,"T":151,"fill":0.9706,"ratio":1.2472,"chamferEx":0.6239,"N":34,"M":34,"id":1852}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1853,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1799,"pathLen":3081.2511,"msgsPerDroneTick":6.2924,"tableEntries":33.5,"conflicts":1597,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":11,"T":136,"fill":0.9706,"ratio":1.2802,"chamferEx":0.7231,"N":34,"M":34,"id":1853}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1854,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2556,"pathLen":3328.4493,"msgsPerDroneTick":4.9064,"tableEntries":33.9412,"conflicts":1441,"swaps":0,"upgrades":12,"stuck":0,"bvcCompromise":3,"T":159,"fill":0.9706,"ratio":1.1146,"chamferEx":0.5831,"N":34,"M":34,"id":1854}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1855,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2184,"pathLen":3483.7687,"msgsPerDroneTick":5.4029,"tableEntries":34,"conflicts":1607,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":7,"T":166,"fill":0.9706,"ratio":1.1443,"chamferEx":0.7316,"N":34,"M":34,"id":1855}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1856,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1627,"pathLen":3885.4125,"msgsPerDroneTick":5.5654,"tableEntries":33.9706,"conflicts":1918,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":11,"T":184,"fill":0.9706,"ratio":1.3143,"chamferEx":0.8128,"N":34,"M":34,"id":1856}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1857,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2403,"pathLen":3164.3268,"msgsPerDroneTick":5.5486,"tableEntries":34,"conflicts":1302,"swaps":0,"upgrades":9,"stuck":0,"bvcCompromise":4,"T":144,"fill":0.9706,"ratio":1.1445,"chamferEx":0.4792,"N":34,"M":34,"id":1857}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1858,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2713,"pathLen":3462.6595,"msgsPerDroneTick":6.2979,"tableEntries":33.6765,"conflicts":1732,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":7,"T":164,"fill":0.9706,"ratio":1.2834,"chamferEx":0.7857,"N":34,"M":34,"id":1858}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"hard","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1859,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2382,"pathLen":4051.8624,"msgsPerDroneTick":5.2296,"tableEntries":34,"conflicts":1973,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":4,"T":192,"fill":0.9706,"ratio":1.2785,"chamferEx":0.6239,"N":34,"M":34,"id":1859}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1001,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1860,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3337,"pathLen":6361.8397,"msgsPerDroneTick":2.1206,"tableEntries":31.2059,"conflicts":2774,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":38,"T":316,"fill":0.9706,"ratio":1.3543,"chamferEx":0.7481,"N":34,"M":34,"id":1860}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1002,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1861,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3305,"pathLen":10626.245,"msgsPerDroneTick":1.5859,"tableEntries":31.6765,"conflicts":3478,"swaps":0,"upgrades":56,"stuck":0,"bvcCompromise":37,"T":559,"fill":0.9706,"ratio":1.7866,"chamferEx":0.815,"N":34,"M":34,"id":1861}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1003,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1862,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3297,"pathLen":26507.798,"msgsPerDroneTick":1.0075,"tableEntries":32.2353,"conflicts":4715,"swaps":0,"upgrades":141,"stuck":0,"bvcCompromise":18,"T":1454,"fill":0.9706,"ratio":2.1075,"chamferEx":0.8338,"N":34,"M":34,"id":1862}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1004,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1863,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3162,"pathLen":8521.7279,"msgsPerDroneTick":1.4336,"tableEntries":30.4706,"conflicts":2406,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":4,"T":441,"fill":0.9706,"ratio":1.3377,"chamferEx":0.7937,"N":34,"M":34,"id":1863}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1005,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1864,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2669,"pathLen":6027.241,"msgsPerDroneTick":1.8705,"tableEntries":28.9412,"conflicts":2196,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":10,"T":296,"fill":0.9706,"ratio":1.3877,"chamferEx":0.7922,"N":34,"M":34,"id":1864}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1006,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1865,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3041,"pathLen":15586.156,"msgsPerDroneTick":1.355,"tableEntries":31.7941,"conflicts":4265,"swaps":0,"upgrades":71,"stuck":0,"bvcCompromise":13,"T":820,"fill":0.9706,"ratio":2.0107,"chamferEx":0.8527,"N":34,"M":34,"id":1865}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1007,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1866,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3463,"pathLen":19882.6913,"msgsPerDroneTick":1.1472,"tableEntries":31.2353,"conflicts":4913,"swaps":0,"upgrades":94,"stuck":0,"bvcCompromise":6,"T":1055,"fill":0.9706,"ratio":1.5042,"chamferEx":0.84,"N":34,"M":34,"id":1866}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1008,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1867,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2864,"pathLen":4957.0921,"msgsPerDroneTick":2.3035,"tableEntries":30.7941,"conflicts":2261,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":19,"T":234,"fill":0.9706,"ratio":1.3143,"chamferEx":0.9248,"N":34,"M":34,"id":1867}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1009,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1868,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3298,"pathLen":15084.2478,"msgsPerDroneTick":1.2405,"tableEntries":31.8824,"conflicts":4051,"swaps":0,"upgrades":69,"stuck":0,"bvcCompromise":10,"T":793,"fill":0.9706,"ratio":1.7095,"chamferEx":0.8943,"N":34,"M":34,"id":1868}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1010,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1869,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2608,"pathLen":21427.7519,"msgsPerDroneTick":1.3176,"tableEntries":33.1765,"conflicts":6164,"swaps":0,"upgrades":115,"stuck":0,"bvcCompromise":62,"T":1146,"fill":0.9706,"ratio":1.774,"chamferEx":0.7372,"N":34,"M":34,"id":1869}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1011,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1870,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4337,"pathLen":4015.8435,"msgsPerDroneTick":2.2503,"tableEntries":31.5882,"conflicts":1864,"swaps":0,"upgrades":15,"stuck":0,"bvcCompromise":7,"T":186,"fill":0.9706,"ratio":1.1451,"chamferEx":0.7114,"N":34,"M":34,"id":1870}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1012,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1871,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3128,"pathLen":16569.8995,"msgsPerDroneTick":1.2704,"tableEntries":30.7647,"conflicts":4128,"swaps":0,"upgrades":86,"stuck":0,"bvcCompromise":27,"T":891,"fill":0.9706,"ratio":1.6803,"chamferEx":0.7952,"N":34,"M":34,"id":1871}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1013,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1872,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3394,"pathLen":11705.8515,"msgsPerDroneTick":1.5756,"tableEntries":32.1471,"conflicts":3988,"swaps":0,"upgrades":59,"stuck":0,"bvcCompromise":12,"T":591,"fill":0.9706,"ratio":1.5099,"chamferEx":0.8287,"N":34,"M":34,"id":1872}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1014,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1873,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3536,"pathLen":22395.4952,"msgsPerDroneTick":1.0222,"tableEntries":32.1765,"conflicts":3951,"swaps":0,"upgrades":119,"stuck":0,"bvcCompromise":11,"T":1213,"fill":0.9706,"ratio":1.7096,"chamferEx":0.8524,"N":34,"M":34,"id":1873}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1015,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1874,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2997,"pathLen":13216.4996,"msgsPerDroneTick":1.7263,"tableEntries":33.7941,"conflicts":5286,"swaps":0,"upgrades":66,"stuck":0,"bvcCompromise":94,"T":677,"fill":0.9706,"ratio":1.5347,"chamferEx":0.8212,"N":34,"M":34,"id":1874}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1016,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1875,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3317,"pathLen":6570.9168,"msgsPerDroneTick":1.9902,"tableEntries":32.4118,"conflicts":2644,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":36,"T":326,"fill":0.9706,"ratio":1.5061,"chamferEx":0.7638,"N":34,"M":34,"id":1875}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1017,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1876,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3551,"pathLen":4537.9913,"msgsPerDroneTick":2.3486,"tableEntries":29.2941,"conflicts":2168,"swaps":0,"upgrades":17,"stuck":0,"bvcCompromise":6,"T":211,"fill":0.9706,"ratio":1.3369,"chamferEx":0.9218,"N":34,"M":34,"id":1876}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1018,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1877,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2946,"pathLen":25778.6627,"msgsPerDroneTick":1.0874,"tableEntries":33.7059,"conflicts":5744,"swaps":0,"upgrades":135,"stuck":0,"bvcCompromise":33,"T":1385,"fill":0.9706,"ratio":1.767,"chamferEx":0.8515,"N":34,"M":34,"id":1877}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1019,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1878,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3484,"pathLen":6439.3556,"msgsPerDroneTick":1.8729,"tableEntries":31.9706,"conflicts":2440,"swaps":0,"upgrades":28,"stuck":0,"bvcCompromise":29,"T":318,"fill":0.9706,"ratio":1.2803,"chamferEx":0.8359,"N":34,"M":34,"id":1878}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1020,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1879,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2704,"pathLen":6142.8674,"msgsPerDroneTick":1.9902,"tableEntries":33.6471,"conflicts":2393,"swaps":0,"upgrades":35,"stuck":0,"bvcCompromise":19,"T":299,"fill":0.9706,"ratio":1.6217,"chamferEx":0.6581,"N":34,"M":34,"id":1879}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1021,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1880,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3018,"pathLen":5974.3346,"msgsPerDroneTick":2.2018,"tableEntries":31.0882,"conflicts":2521,"swaps":0,"upgrades":32,"stuck":0,"bvcCompromise":19,"T":286,"fill":0.9706,"ratio":1.557,"chamferEx":0.8273,"N":34,"M":34,"id":1880}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1022,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1881,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3727,"pathLen":4480.8031,"msgsPerDroneTick":2.1674,"tableEntries":31.5882,"conflicts":1983,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":7,"T":207,"fill":0.9706,"ratio":1.3562,"chamferEx":0.8982,"N":34,"M":34,"id":1881}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1023,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1882,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2985,"pathLen":5672.8582,"msgsPerDroneTick":2.1085,"tableEntries":31.8824,"conflicts":2546,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":25,"T":280,"fill":0.9706,"ratio":1.1968,"chamferEx":0.7675,"N":34,"M":34,"id":1882}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1024,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1883,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2448,"pathLen":11225.4983,"msgsPerDroneTick":1.4111,"tableEntries":32.4118,"conflicts":2966,"swaps":0,"upgrades":53,"stuck":0,"bvcCompromise":28,"T":582,"fill":0.9706,"ratio":2.1398,"chamferEx":0.827,"N":34,"M":34,"id":1883}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1025,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1884,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2942,"pathLen":14841.4724,"msgsPerDroneTick":1.406,"tableEntries":31.4706,"conflicts":4524,"swaps":0,"upgrades":62,"stuck":0,"bvcCompromise":34,"T":774,"fill":0.9706,"ratio":1.7787,"chamferEx":0.8413,"N":34,"M":34,"id":1884}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1026,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1885,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4229,"pathLen":6659.9424,"msgsPerDroneTick":1.7493,"tableEntries":32.7353,"conflicts":2337,"swaps":0,"upgrades":29,"stuck":0,"bvcCompromise":12,"T":332,"fill":0.9706,"ratio":1.4342,"chamferEx":0.7858,"N":34,"M":34,"id":1885}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1027,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1886,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2705,"pathLen":9237.6881,"msgsPerDroneTick":1.5082,"tableEntries":33.8235,"conflicts":2693,"swaps":0,"upgrades":56,"stuck":0,"bvcCompromise":25,"T":480,"fill":0.9706,"ratio":1.8195,"chamferEx":0.8122,"N":34,"M":34,"id":1886}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1028,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1887,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3602,"pathLen":14235.5514,"msgsPerDroneTick":1.2958,"tableEntries":34,"conflicts":3833,"swaps":0,"upgrades":69,"stuck":0,"bvcCompromise":18,"T":750,"fill":0.9706,"ratio":1.6528,"chamferEx":0.8477,"N":34,"M":34,"id":1887}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1029,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1888,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2079,"pathLen":6731.2452,"msgsPerDroneTick":1.844,"tableEntries":32.5,"conflicts":2483,"swaps":0,"upgrades":40,"stuck":0,"bvcCompromise":36,"T":331,"fill":0.9706,"ratio":1.9275,"chamferEx":0.6795,"N":34,"M":34,"id":1888}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":1030,"seedSet":1001,"method":"cbbaReset","cap":1500,"id":1889,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3768,"pathLen":4493.6452,"msgsPerDroneTick":2.3394,"tableEntries":31.3824,"conflicts":2012,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":16,"T":207,"fill":0.9706,"ratio":1.2922,"chamferEx":0.8514,"N":34,"M":34,"id":1889}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2001,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1890,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2443,"pathLen":20760.9823,"msgsPerDroneTick":1.0687,"tableEntries":31.2353,"conflicts":4316,"swaps":0,"upgrades":105,"stuck":0,"bvcCompromise":13,"T":1112,"fill":0.9706,"ratio":2.1926,"chamferEx":0.8292,"N":34,"M":34,"id":1890}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2002,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1891,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3101,"pathLen":17409.1247,"msgsPerDroneTick":1.1817,"tableEntries":31.9412,"conflicts":3728,"swaps":0,"upgrades":85,"stuck":0,"bvcCompromise":34,"T":949,"fill":0.9706,"ratio":1.6756,"chamferEx":0.7146,"N":34,"M":34,"id":1891}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2003,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1892,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1873,"pathLen":7952.5807,"msgsPerDroneTick":1.667,"tableEntries":30.6176,"conflicts":2776,"swaps":0,"upgrades":38,"stuck":0,"bvcCompromise":42,"T":413,"fill":0.9706,"ratio":1.5415,"chamferEx":0.8026,"N":34,"M":34,"id":1892}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2004,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1893,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.366,"pathLen":15764.4401,"msgsPerDroneTick":1.2939,"tableEntries":33.1471,"conflicts":4275,"swaps":0,"upgrades":75,"stuck":0,"bvcCompromise":25,"T":829,"fill":0.9706,"ratio":1.8183,"chamferEx":0.7761,"N":34,"M":34,"id":1893}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2005,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1894,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2842,"pathLen":13746.2688,"msgsPerDroneTick":1.2328,"tableEntries":33.9412,"conflicts":3139,"swaps":0,"upgrades":62,"stuck":0,"bvcCompromise":16,"T":725,"fill":0.9706,"ratio":1.4326,"chamferEx":0.8305,"N":34,"M":34,"id":1894}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2006,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1895,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3269,"pathLen":10418.0194,"msgsPerDroneTick":1.3659,"tableEntries":30.3235,"conflicts":3001,"swaps":0,"upgrades":45,"stuck":0,"bvcCompromise":9,"T":546,"fill":0.9706,"ratio":1.6177,"chamferEx":0.7997,"N":34,"M":34,"id":1895}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2007,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1896,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3448,"pathLen":10611.6634,"msgsPerDroneTick":1.4155,"tableEntries":32.2353,"conflicts":2973,"swaps":0,"upgrades":56,"stuck":0,"bvcCompromise":18,"T":552,"fill":0.9706,"ratio":1.447,"chamferEx":0.7882,"N":34,"M":34,"id":1896}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2008,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1897,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3384,"pathLen":13658.5278,"msgsPerDroneTick":1.2396,"tableEntries":33.0588,"conflicts":3311,"swaps":0,"upgrades":71,"stuck":0,"bvcCompromise":17,"T":725,"fill":0.9706,"ratio":1.3902,"chamferEx":0.8384,"N":34,"M":34,"id":1897}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2009,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1898,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3813,"pathLen":5207.713,"msgsPerDroneTick":1.914,"tableEntries":32.8529,"conflicts":2064,"swaps":0,"upgrades":26,"stuck":0,"bvcCompromise":6,"T":247,"fill":0.9706,"ratio":1.5647,"chamferEx":0.7803,"N":34,"M":34,"id":1898}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2010,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1899,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3204,"pathLen":4533.7188,"msgsPerDroneTick":2.1312,"tableEntries":29.7353,"conflicts":1922,"swaps":0,"upgrades":18,"stuck":0,"bvcCompromise":13,"T":211,"fill":0.9706,"ratio":1.2244,"chamferEx":0.7165,"N":34,"M":34,"id":1899}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2011,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1900,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2947,"pathLen":4628.909,"msgsPerDroneTick":2.1635,"tableEntries":31.5588,"conflicts":2012,"swaps":0,"upgrades":16,"stuck":0,"bvcCompromise":10,"T":216,"fill":0.9706,"ratio":1.3575,"chamferEx":0.8222,"N":34,"M":34,"id":1900}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2012,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1901,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3489,"pathLen":11637.6462,"msgsPerDroneTick":1.3118,"tableEntries":31.2059,"conflicts":3092,"swaps":0,"upgrades":61,"stuck":0,"bvcCompromise":13,"T":595,"fill":0.9706,"ratio":1.9268,"chamferEx":0.801,"N":34,"M":34,"id":1901}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2013,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1902,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3442,"pathLen":5100.3976,"msgsPerDroneTick":2.1198,"tableEntries":31.3235,"conflicts":2199,"swaps":0,"upgrades":28,"stuck":0,"bvcCompromise":9,"T":245,"fill":1,"ratio":1.2851,"chamferEx":0.6105,"N":34,"M":34,"id":1902}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2014,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1903,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2983,"pathLen":5810.5592,"msgsPerDroneTick":1.831,"tableEntries":32,"conflicts":2335,"swaps":0,"upgrades":28,"stuck":0,"bvcCompromise":9,"T":291,"fill":0.9706,"ratio":1.4469,"chamferEx":0.8112,"N":34,"M":34,"id":1903}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2015,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1904,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2768,"pathLen":6610.7588,"msgsPerDroneTick":2.0389,"tableEntries":32.4118,"conflicts":2857,"swaps":0,"upgrades":34,"stuck":0,"bvcCompromise":55,"T":335,"fill":0.9706,"ratio":1.3403,"chamferEx":0.7822,"N":34,"M":34,"id":1904}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2016,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1905,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2641,"pathLen":6671.4994,"msgsPerDroneTick":2.2682,"tableEntries":30.8824,"conflicts":3149,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":85,"T":339,"fill":0.9706,"ratio":1.5187,"chamferEx":0.8693,"N":34,"M":34,"id":1905}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2017,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1906,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2463,"pathLen":9412.3927,"msgsPerDroneTick":1.4156,"tableEntries":30.0588,"conflicts":2602,"swaps":0,"upgrades":32,"stuck":0,"bvcCompromise":13,"T":491,"fill":0.9706,"ratio":1.6594,"chamferEx":0.7062,"N":34,"M":34,"id":1906}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2018,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1907,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3526,"pathLen":5875.3761,"msgsPerDroneTick":1.8746,"tableEntries":30.9412,"conflicts":2340,"swaps":0,"upgrades":28,"stuck":0,"bvcCompromise":9,"T":292,"fill":0.9706,"ratio":1.4327,"chamferEx":0.7625,"N":34,"M":34,"id":1907}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2019,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1908,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2754,"pathLen":27281.7876,"msgsPerDroneTick":1.0457,"tableEntries":32.7647,"conflicts":5069,"swaps":0,"upgrades":131,"stuck":0,"bvcCompromise":37,"T":null,"fill":0.9412,"ratio":1.7119,"chamferEx":1.0869,"N":34,"M":34,"id":1908}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2020,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1909,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3526,"pathLen":4790.3614,"msgsPerDroneTick":2.1352,"tableEntries":30.9706,"conflicts":2124,"swaps":0,"upgrades":19,"stuck":0,"bvcCompromise":11,"T":230,"fill":0.9706,"ratio":1.1852,"chamferEx":0.7908,"N":34,"M":34,"id":1909}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2021,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1910,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2736,"pathLen":14360.4362,"msgsPerDroneTick":1.2027,"tableEntries":32.2353,"conflicts":3360,"swaps":0,"upgrades":78,"stuck":0,"bvcCompromise":9,"T":762,"fill":0.9706,"ratio":1.9073,"chamferEx":0.6298,"N":34,"M":34,"id":1910}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2022,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1911,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2869,"pathLen":4285.7939,"msgsPerDroneTick":2.2892,"tableEntries":32.6176,"conflicts":1956,"swaps":0,"upgrades":21,"stuck":0,"bvcCompromise":14,"T":197,"fill":0.9706,"ratio":1.36,"chamferEx":0.7997,"N":34,"M":34,"id":1911}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2023,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1912,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3278,"pathLen":13300.2293,"msgsPerDroneTick":1.1484,"tableEntries":32.9118,"conflicts":2860,"swaps":0,"upgrades":69,"stuck":0,"bvcCompromise":7,"T":702,"fill":0.9706,"ratio":1.6661,"chamferEx":0.8888,"N":34,"M":34,"id":1912}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2024,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1913,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2601,"pathLen":7066.3663,"msgsPerDroneTick":2.2756,"tableEntries":33.7059,"conflicts":3335,"swaps":0,"upgrades":34,"stuck":0,"bvcCompromise":84,"T":362,"fill":0.9706,"ratio":1.4698,"chamferEx":0.8055,"N":34,"M":34,"id":1913}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2025,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1914,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4269,"pathLen":4577.8834,"msgsPerDroneTick":2.1498,"tableEntries":30.0588,"conflicts":2034,"swaps":0,"upgrades":20,"stuck":0,"bvcCompromise":10,"T":216,"fill":0.9706,"ratio":1.3794,"chamferEx":0.698,"N":34,"M":34,"id":1914}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2026,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1915,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3426,"pathLen":6293.9616,"msgsPerDroneTick":2.2464,"tableEntries":32.8824,"conflicts":2822,"swaps":0,"upgrades":27,"stuck":0,"bvcCompromise":37,"T":310,"fill":0.9706,"ratio":1.4813,"chamferEx":0.8428,"N":34,"M":34,"id":1915}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2027,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1916,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2973,"pathLen":6575.8859,"msgsPerDroneTick":2.2604,"tableEntries":32.2353,"conflicts":3092,"swaps":0,"upgrades":23,"stuck":0,"bvcCompromise":35,"T":329,"fill":0.9706,"ratio":1.3884,"chamferEx":0.7699,"N":34,"M":34,"id":1916}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2028,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1917,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1796,"pathLen":5934.5662,"msgsPerDroneTick":2.4135,"tableEntries":31.2941,"conflicts":2892,"swaps":0,"upgrades":36,"stuck":0,"bvcCompromise":24,"T":294,"fill":0.9706,"ratio":1.4519,"chamferEx":0.8062,"N":34,"M":34,"id":1917}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2029,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1918,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3052,"pathLen":4610.6756,"msgsPerDroneTick":2.4006,"tableEntries":31.8235,"conflicts":2256,"swaps":0,"upgrades":22,"stuck":0,"bvcCompromise":25,"T":214,"fill":0.9706,"ratio":1.2902,"chamferEx":0.7699,"N":34,"M":34,"id":1918}}
{"x":"X15","variant":"cbba-reset-best","kind":"form","shape":"smiley","preset":"brutal","seed":2030,"seedSet":2001,"method":"cbbaReset","cap":1500,"id":1919,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0556,"pathLen":22713.6,"msgsPerDroneTick":1.0929,"tableEntries":32.7647,"conflicts":5113,"swaps":0,"upgrades":108,"stuck":0,"bvcCompromise":36,"T":1224,"fill":0.9706,"ratio":1.8068,"chamferEx":0.7665,"N":34,"M":34,"id":1919}}

==> anc/dronesim/exp/results/X4.jsonl <==
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1001,"n":20,"method":"oracle","cap":2500,"id":0,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2364,"pathLen":1363.7315,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":87,"fill":0.95,"ratio":1,"chamferEx":0.5695,"N":20,"M":20,"id":0}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1002,"n":20,"method":"oracle","cap":2500,"id":1,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2214,"pathLen":1363.9904,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":87,"fill":0.95,"ratio":1,"chamferEx":0.4628,"N":20,"M":20,"id":1}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1003,"n":20,"method":"oracle","cap":2500,"id":2,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3018,"pathLen":1366.1645,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":88,"fill":0.95,"ratio":1,"chamferEx":0.5289,"N":20,"M":20,"id":2}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1004,"n":20,"method":"oracle","cap":2500,"id":3,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2551,"pathLen":1359.248,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":87,"fill":0.95,"ratio":1,"chamferEx":0.4316,"N":20,"M":20,"id":3}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1005,"n":20,"method":"oracle","cap":2500,"id":4,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1652,"pathLen":1375.7158,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":88,"fill":0.95,"ratio":1,"chamferEx":0.4603,"N":20,"M":20,"id":4}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1006,"n":20,"method":"oracle","cap":2500,"id":5,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2689,"pathLen":1357.7775,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":87,"fill":0.95,"ratio":1,"chamferEx":0.5256,"N":20,"M":20,"id":5}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1007,"n":20,"method":"oracle","cap":2500,"id":6,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2195,"pathLen":1358.8148,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":86,"fill":0.95,"ratio":1,"chamferEx":0.5455,"N":20,"M":20,"id":6}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1008,"n":20,"method":"oracle","cap":2500,"id":7,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1987,"pathLen":1381.0625,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":89,"fill":0.95,"ratio":1,"chamferEx":0.5998,"N":20,"M":20,"id":7}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1009,"n":20,"method":"oracle","cap":2500,"id":8,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2594,"pathLen":1370.5466,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":87,"fill":0.95,"ratio":1,"chamferEx":0.5135,"N":20,"M":20,"id":8}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1010,"n":20,"method":"oracle","cap":2500,"id":9,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2478,"pathLen":1381.1539,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":88,"fill":0.95,"ratio":1,"chamferEx":0.4964,"N":20,"M":20,"id":9}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1011,"n":20,"method":"oracle","cap":2500,"id":10,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1846,"pathLen":1366.0953,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":87,"fill":0.95,"ratio":1,"chamferEx":0.5182,"N":20,"M":20,"id":10}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1012,"n":20,"method":"oracle","cap":2500,"id":11,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.213,"pathLen":1374.1433,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":87,"fill":0.95,"ratio":1,"chamferEx":0.4884,"N":20,"M":20,"id":11}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1001,"n":34,"method":"oracle","cap":2500,"id":12,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1864,"pathLen":2334.8047,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":90,"fill":0.9706,"ratio":1,"chamferEx":0.5972,"N":34,"M":34,"id":12}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1002,"n":34,"method":"oracle","cap":2500,"id":13,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2017,"pathLen":2310.9662,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":90,"fill":0.9706,"ratio":1,"chamferEx":0.5514,"N":34,"M":34,"id":13}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1003,"n":34,"method":"oracle","cap":2500,"id":14,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.147,"pathLen":2278.5127,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":87,"fill":0.9706,"ratio":1,"chamferEx":0.5937,"N":34,"M":34,"id":14}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1004,"n":34,"method":"oracle","cap":2500,"id":15,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2149,"pathLen":2314.1425,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":90,"fill":0.9706,"ratio":1,"chamferEx":0.5457,"N":34,"M":34,"id":15}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1005,"n":34,"method":"oracle","cap":2500,"id":16,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1351,"pathLen":2337.6258,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":91,"fill":0.9706,"ratio":1,"chamferEx":0.5216,"N":34,"M":34,"id":16}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1006,"n":34,"method":"oracle","cap":2500,"id":17,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2141,"pathLen":2327.0009,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":91,"fill":0.9706,"ratio":1,"chamferEx":0.5284,"N":34,"M":34,"id":17}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1007,"n":34,"method":"oracle","cap":2500,"id":18,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1845,"pathLen":2323.1144,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":91,"fill":0.9706,"ratio":1,"chamferEx":0.5208,"N":34,"M":34,"id":18}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1008,"n":34,"method":"oracle","cap":2500,"id":19,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1891,"pathLen":2343.7412,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":92,"fill":0.9706,"ratio":1,"chamferEx":0.5743,"N":34,"M":34,"id":19}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1009,"n":34,"method":"oracle","cap":2500,"id":20,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1419,"pathLen":2317.6919,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":90,"fill":0.9706,"ratio":1,"chamferEx":0.5222,"N":34,"M":34,"id":20}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1010,"n":34,"method":"oracle","cap":2500,"id":21,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2181,"pathLen":2312.9071,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":91,"fill":0.9706,"ratio":1,"chamferEx":0.5252,"N":34,"M":34,"id":21}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1011,"n":34,"method":"oracle","cap":2500,"id":22,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.076,"pathLen":2344.1794,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":92,"fill":0.9706,"ratio":1,"chamferEx":0.5107,"N":34,"M":34,"id":22}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1012,"n":34,"method":"oracle","cap":2500,"id":23,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2008,"pathLen":2303.7586,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":90,"fill":0.9706,"ratio":1,"chamferEx":0.4606,"N":34,"M":34,"id":23}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1001,"n":50,"method":"oracle","cap":2500,"id":24,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1255,"pathLen":4059.268,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.96,"ratio":1,"chamferEx":0.4899,"N":50,"M":50,"id":24}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1002,"n":50,"method":"oracle","cap":2500,"id":25,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1942,"pathLen":3984.0681,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":100,"fill":0.96,"ratio":1,"chamferEx":0.5554,"N":50,"M":50,"id":25}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1003,"n":50,"method":"oracle","cap":2500,"id":26,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1783,"pathLen":4005.3753,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.96,"ratio":1,"chamferEx":0.5487,"N":50,"M":50,"id":26}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1004,"n":50,"method":"oracle","cap":2500,"id":27,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1679,"pathLen":3954.4108,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":99,"fill":0.96,"ratio":1,"chamferEx":0.5911,"N":50,"M":50,"id":27}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1005,"n":50,"method":"oracle","cap":2500,"id":28,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.147,"pathLen":3976.1555,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":101,"fill":0.98,"ratio":1,"chamferEx":0.5198,"N":50,"M":50,"id":28}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1006,"n":50,"method":"oracle","cap":2500,"id":29,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1506,"pathLen":4022.8634,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.96,"ratio":1,"chamferEx":0.5216,"N":50,"M":50,"id":29}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1007,"n":50,"method":"oracle","cap":2500,"id":30,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1531,"pathLen":4019.9518,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.96,"ratio":1,"chamferEx":0.5136,"N":50,"M":50,"id":30}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1008,"n":50,"method":"oracle","cap":2500,"id":31,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.153,"pathLen":4030.0611,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.96,"ratio":1,"chamferEx":0.5359,"N":50,"M":50,"id":31}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1009,"n":50,"method":"oracle","cap":2500,"id":32,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1611,"pathLen":4054.2585,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":105,"fill":0.96,"ratio":1,"chamferEx":0.5593,"N":50,"M":50,"id":32}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1010,"n":50,"method":"oracle","cap":2500,"id":33,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1559,"pathLen":3993.732,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.96,"ratio":1,"chamferEx":0.6168,"N":50,"M":50,"id":33}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1011,"n":50,"method":"oracle","cap":2500,"id":34,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0806,"pathLen":4006.8552,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.96,"ratio":1,"chamferEx":0.5058,"N":50,"M":50,"id":34}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1012,"n":50,"method":"oracle","cap":2500,"id":35,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1445,"pathLen":4020.6951,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.96,"ratio":1,"chamferEx":0.5074,"N":50,"M":50,"id":35}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1001,"n":75,"method":"oracle","cap":2500,"id":36,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1271,"pathLen":7579.0343,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":139,"fill":0.96,"ratio":1,"chamferEx":0.4273,"N":75,"M":75,"id":36}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1002,"n":75,"method":"oracle","cap":2500,"id":37,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1083,"pathLen":7601.1621,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":141,"fill":0.96,"ratio":1,"chamferEx":0.4297,"N":75,"M":75,"id":37}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1003,"n":75,"method":"oracle","cap":2500,"id":38,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1349,"pathLen":7613.1575,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":141,"fill":0.96,"ratio":1,"chamferEx":0.4151,"N":75,"M":75,"id":38}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1004,"n":75,"method":"oracle","cap":2500,"id":39,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.127,"pathLen":7588.4951,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":139,"fill":0.96,"ratio":1,"chamferEx":0.4305,"N":75,"M":75,"id":39}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1005,"n":75,"method":"oracle","cap":2500,"id":40,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1348,"pathLen":7624.0085,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":142,"fill":0.96,"ratio":1,"chamferEx":0.359,"N":75,"M":75,"id":40}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1006,"n":75,"method":"oracle","cap":2500,"id":41,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1416,"pathLen":7628.5272,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":141,"fill":0.9733,"ratio":1,"chamferEx":0.4027,"N":75,"M":75,"id":41}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1007,"n":75,"method":"oracle","cap":2500,"id":42,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.147,"pathLen":7613.4319,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":140,"fill":0.96,"ratio":1,"chamferEx":0.452,"N":75,"M":75,"id":42}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1008,"n":75,"method":"oracle","cap":2500,"id":43,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1347,"pathLen":7591.2695,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":140,"fill":0.96,"ratio":1,"chamferEx":0.4466,"N":75,"M":75,"id":43}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1009,"n":75,"method":"oracle","cap":2500,"id":44,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1352,"pathLen":7587.3166,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":140,"fill":0.9733,"ratio":1,"chamferEx":0.3965,"N":75,"M":75,"id":44}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1010,"n":75,"method":"oracle","cap":2500,"id":45,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1362,"pathLen":7582.6592,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":139,"fill":0.96,"ratio":1,"chamferEx":0.489,"N":75,"M":75,"id":45}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1011,"n":75,"method":"oracle","cap":2500,"id":46,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1689,"pathLen":7665.5759,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":142,"fill":0.96,"ratio":1,"chamferEx":0.4131,"N":75,"M":75,"id":46}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1012,"n":75,"method":"oracle","cap":2500,"id":47,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1589,"pathLen":7563.8043,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":140,"fill":0.96,"ratio":1,"chamferEx":0.4503,"N":75,"M":75,"id":47}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1001,"n":100,"method":"oracle","cap":2500,"id":48,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1257,"pathLen":11627.0952,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":160,"fill":0.96,"ratio":1,"chamferEx":0.4033,"N":100,"M":100,"id":48}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1002,"n":100,"method":"oracle","cap":2500,"id":49,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0897,"pathLen":11634.3119,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":159,"fill":0.95,"ratio":1,"chamferEx":0.4777,"N":100,"M":100,"id":49}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1003,"n":100,"method":"oracle","cap":2500,"id":50,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1093,"pathLen":11705.6702,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":162,"fill":0.95,"ratio":1,"chamferEx":0.4097,"N":100,"M":100,"id":50}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1004,"n":100,"method":"oracle","cap":2500,"id":51,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1502,"pathLen":11612.6721,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":159,"fill":0.95,"ratio":1,"chamferEx":0.4131,"N":100,"M":100,"id":51}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1005,"n":100,"method":"oracle","cap":2500,"id":52,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1124,"pathLen":11675.8444,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":163,"fill":0.95,"ratio":1,"chamferEx":0.4119,"N":100,"M":100,"id":52}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1006,"n":100,"method":"oracle","cap":2500,"id":53,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1616,"pathLen":11661.4603,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":160,"fill":0.95,"ratio":1,"chamferEx":0.4331,"N":100,"M":100,"id":53}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1007,"n":100,"method":"oracle","cap":2500,"id":54,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1721,"pathLen":11670.2577,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":161,"fill":0.95,"ratio":1,"chamferEx":0.4229,"N":100,"M":100,"id":54}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1008,"n":100,"method":"oracle","cap":2500,"id":55,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0859,"pathLen":11634.9135,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":159,"fill":0.95,"ratio":1,"chamferEx":0.4424,"N":100,"M":100,"id":55}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1009,"n":100,"method":"oracle","cap":2500,"id":56,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1383,"pathLen":11674.0082,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":161,"fill":0.95,"ratio":1,"chamferEx":0.413,"N":100,"M":100,"id":56}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1010,"n":100,"method":"oracle","cap":2500,"id":57,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0568,"pathLen":11671.1514,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":160,"fill":0.95,"ratio":1,"chamferEx":0.4392,"N":100,"M":100,"id":57}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1011,"n":100,"method":"oracle","cap":2500,"id":58,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1144,"pathLen":11666.9876,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":161,"fill":0.95,"ratio":1,"chamferEx":0.4207,"N":100,"M":100,"id":58}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1012,"n":100,"method":"oracle","cap":2500,"id":59,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.123,"pathLen":11692.745,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":161,"fill":0.95,"ratio":1,"chamferEx":0.4309,"N":100,"M":100,"id":59}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1001,"n":150,"method":"oracle","cap":2500,"id":60,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1039,"pathLen":21116.5938,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":194,"fill":0.9533,"ratio":1,"chamferEx":0.4897,"N":150,"M":150,"id":60}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1002,"n":150,"method":"oracle","cap":2500,"id":61,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1222,"pathLen":21213.3953,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":196,"fill":0.9533,"ratio":1,"chamferEx":0.5139,"N":150,"M":150,"id":61}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1003,"n":150,"method":"oracle","cap":2500,"id":62,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1342,"pathLen":21225.0323,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":197,"fill":0.9533,"ratio":1,"chamferEx":0.4943,"N":150,"M":150,"id":62}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1004,"n":150,"method":"oracle","cap":2500,"id":63,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1325,"pathLen":21422.7924,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":203,"fill":0.96,"ratio":1,"chamferEx":0.4212,"N":150,"M":150,"id":63}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1005,"n":150,"method":"oracle","cap":2500,"id":64,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0933,"pathLen":21317.9286,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":200,"fill":0.9533,"ratio":1,"chamferEx":0.4883,"N":150,"M":150,"id":64}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1006,"n":150,"method":"oracle","cap":2500,"id":65,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.118,"pathLen":21166.1918,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":195,"fill":0.9533,"ratio":1,"chamferEx":0.5384,"N":150,"M":150,"id":65}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1007,"n":150,"method":"oracle","cap":2500,"id":66,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1184,"pathLen":21289.2699,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":200,"fill":0.9533,"ratio":1,"chamferEx":0.4843,"N":150,"M":150,"id":66}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1008,"n":150,"method":"oracle","cap":2500,"id":67,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1296,"pathLen":21280.5339,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"T":200,"fill":0.9533,"ratio":1,"chamferEx":0.4692,"N":150,"M":150,"id":67}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1009,"n":150,"method":"oracle","cap":2500,"id":68,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1186,"pathLen":21252.3727,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":199,"fill":0.9533,"ratio":1,"chamferEx":0.4931,"N":150,"M":150,"id":68}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1010,"n":150,"method":"oracle","cap":2500,"id":69,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1453,"pathLen":21070.9394,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":193,"fill":0.9533,"ratio":1,"chamferEx":0.4951,"N":150,"M":150,"id":69}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1011,"n":150,"method":"oracle","cap":2500,"id":70,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.085,"pathLen":21257.006,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":198,"fill":0.96,"ratio":1,"chamferEx":0.4665,"N":150,"M":150,"id":70}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1012,"n":150,"method":"oracle","cap":2500,"id":71,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1274,"pathLen":21248.3357,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":17,"T":197,"fill":0.9533,"ratio":1,"chamferEx":0.5128,"N":150,"M":150,"id":71}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1001,"n":200,"method":"oracle","cap":2500,"id":72,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1127,"pathLen":32651.1047,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"T":236,"fill":0.95,"ratio":1,"chamferEx":0.4105,"N":200,"M":200,"id":72}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1002,"n":200,"method":"oracle","cap":2500,"id":73,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1253,"pathLen":32786.7074,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":238,"fill":0.95,"ratio":1,"chamferEx":0.3988,"N":200,"M":200,"id":73}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1003,"n":200,"method":"oracle","cap":2500,"id":74,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1139,"pathLen":32500.7912,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":231,"fill":0.95,"ratio":1,"chamferEx":0.4456,"N":200,"M":200,"id":74}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1004,"n":200,"method":"oracle","cap":2500,"id":75,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1208,"pathLen":32491.8969,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":231,"fill":0.95,"ratio":1,"chamferEx":0.4451,"N":200,"M":200,"id":75}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1005,"n":200,"method":"oracle","cap":2500,"id":76,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1437,"pathLen":32534.1841,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":233,"fill":0.955,"ratio":1,"chamferEx":0.4317,"N":200,"M":200,"id":76}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1006,"n":200,"method":"oracle","cap":2500,"id":77,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0745,"pathLen":32321.8821,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"T":227,"fill":0.95,"ratio":1,"chamferEx":0.4619,"N":200,"M":200,"id":77}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1007,"n":200,"method":"oracle","cap":2500,"id":78,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1122,"pathLen":32569.6054,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":234,"fill":0.95,"ratio":1,"chamferEx":0.424,"N":200,"M":200,"id":78}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1008,"n":200,"method":"oracle","cap":2500,"id":79,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.101,"pathLen":32514.6346,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"T":232,"fill":0.955,"ratio":1,"chamferEx":0.4277,"N":200,"M":200,"id":79}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1009,"n":200,"method":"oracle","cap":2500,"id":80,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1276,"pathLen":32566.3183,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":233,"fill":0.955,"ratio":1,"chamferEx":0.4269,"N":200,"M":200,"id":80}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1010,"n":200,"method":"oracle","cap":2500,"id":81,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1079,"pathLen":32304.9034,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":226,"fill":0.95,"ratio":1,"chamferEx":0.424,"N":200,"M":200,"id":81}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1011,"n":200,"method":"oracle","cap":2500,"id":82,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0743,"pathLen":32478.0194,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":231,"fill":0.955,"ratio":1,"chamferEx":0.4471,"N":200,"M":200,"id":82}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1012,"n":200,"method":"oracle","cap":2500,"id":83,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0943,"pathLen":32350.0529,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":44,"T":231,"fill":0.95,"ratio":1,"chamferEx":0.4583,"N":200,"M":200,"id":83}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1001,"n":300,"method":"oracle","cap":2500,"id":84,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0966,"pathLen":59996.0692,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":19,"T":287,"fill":0.95,"ratio":1,"chamferEx":0.4895,"N":300,"M":300,"id":84}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1002,"n":300,"method":"oracle","cap":2500,"id":85,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1066,"pathLen":60126.3495,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":289,"fill":0.95,"ratio":1,"chamferEx":0.4707,"N":300,"M":300,"id":85}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1003,"n":300,"method":"oracle","cap":2500,"id":86,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1197,"pathLen":59953.6191,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":19,"T":284,"fill":0.95,"ratio":1,"chamferEx":0.4744,"N":300,"M":300,"id":86}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1004,"n":300,"method":"oracle","cap":2500,"id":87,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1106,"pathLen":59831.5794,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":282,"fill":0.95,"ratio":1,"chamferEx":0.5059,"N":300,"M":300,"id":87}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1005,"n":300,"method":"oracle","cap":2500,"id":88,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1173,"pathLen":59968.7044,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"T":285,"fill":0.95,"ratio":1,"chamferEx":0.483,"N":300,"M":300,"id":88}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1006,"n":300,"method":"oracle","cap":2500,"id":89,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1362,"pathLen":60017.8635,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":21,"T":286,"fill":0.95,"ratio":1,"chamferEx":0.4678,"N":300,"M":300,"id":89}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1007,"n":300,"method":"oracle","cap":2500,"id":90,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0841,"pathLen":59962.8312,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":25,"T":284,"fill":0.95,"ratio":1,"chamferEx":0.4588,"N":300,"M":300,"id":90}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1008,"n":300,"method":"oracle","cap":2500,"id":91,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0773,"pathLen":59923.0837,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":13,"T":284,"fill":0.9533,"ratio":1,"chamferEx":0.4724,"N":300,"M":300,"id":91}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1009,"n":300,"method":"oracle","cap":2500,"id":92,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1177,"pathLen":59906.4368,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":17,"T":284,"fill":0.95,"ratio":1,"chamferEx":0.489,"N":300,"M":300,"id":92}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1010,"n":300,"method":"oracle","cap":2500,"id":93,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1068,"pathLen":59897.6135,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":31,"T":285,"fill":0.95,"ratio":1,"chamferEx":0.471,"N":300,"M":300,"id":93}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1011,"n":300,"method":"oracle","cap":2500,"id":94,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1047,"pathLen":59959.9603,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":18,"T":285,"fill":0.95,"ratio":1,"chamferEx":0.48,"N":300,"M":300,"id":94}}
{"x":"X4","variant":"oracle","kind":"form","shape":"star","preset":"normal","seed":1012,"n":300,"method":"oracle","cap":2500,"id":95,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.097,"pathLen":60126.1019,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":36,"T":286,"fill":0.95,"ratio":1,"chamferEx":0.487,"N":300,"M":300,"id":95}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":20,"method":"oracle","cap":2500,"id":96,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2418,"pathLen":1415.3872,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.95,"ratio":1,"chamferEx":0.711,"N":20,"M":20,"id":96}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":20,"method":"oracle","cap":2500,"id":97,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3007,"pathLen":1417.8401,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.95,"ratio":1,"chamferEx":0.7972,"N":20,"M":20,"id":97}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":20,"method":"oracle","cap":2500,"id":98,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2837,"pathLen":1416.6632,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":97,"fill":0.95,"ratio":1,"chamferEx":0.8809,"N":20,"M":20,"id":98}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":20,"method":"oracle","cap":2500,"id":99,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3134,"pathLen":1408.4447,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.95,"ratio":1,"chamferEx":0.8147,"N":20,"M":20,"id":99}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":20,"method":"oracle","cap":2500,"id":100,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3319,"pathLen":1418.7514,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.95,"ratio":1,"chamferEx":0.7396,"N":20,"M":20,"id":100}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":20,"method":"oracle","cap":2500,"id":101,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2307,"pathLen":1405.5204,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":97,"fill":0.95,"ratio":1,"chamferEx":0.7473,"N":20,"M":20,"id":101}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":20,"method":"oracle","cap":2500,"id":102,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3516,"pathLen":1402.0294,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.95,"ratio":1,"chamferEx":0.8664,"N":20,"M":20,"id":102}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":20,"method":"oracle","cap":2500,"id":103,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2426,"pathLen":1428.1498,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":97,"fill":0.95,"ratio":1,"chamferEx":0.944,"N":20,"M":20,"id":103}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":20,"method":"oracle","cap":2500,"id":104,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2325,"pathLen":1417.6874,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.95,"ratio":1,"chamferEx":0.7518,"N":20,"M":20,"id":104}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":20,"method":"oracle","cap":2500,"id":105,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2701,"pathLen":1407.2885,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.95,"ratio":1,"chamferEx":0.8916,"N":20,"M":20,"id":105}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":20,"method":"oracle","cap":2500,"id":106,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3456,"pathLen":1429.978,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.95,"ratio":1,"chamferEx":0.8122,"N":20,"M":20,"id":106}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":20,"method":"oracle","cap":2500,"id":107,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3741,"pathLen":1418.9887,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.95,"ratio":1,"chamferEx":0.7305,"N":20,"M":20,"id":107}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":34,"method":"oracle","cap":2500,"id":108,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2202,"pathLen":2350.5989,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":99,"fill":0.9706,"ratio":1,"chamferEx":0.5285,"N":34,"M":34,"id":108}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":34,"method":"oracle","cap":2500,"id":109,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1743,"pathLen":2374.3904,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":101,"fill":0.9706,"ratio":1,"chamferEx":0.4392,"N":34,"M":34,"id":109}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":34,"method":"oracle","cap":2500,"id":110,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2182,"pathLen":2359.2779,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1,"chamferEx":0.4172,"N":34,"M":34,"id":110}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":34,"method":"oracle","cap":2500,"id":111,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1508,"pathLen":2366.9653,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1,"chamferEx":0.4635,"N":34,"M":34,"id":111}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":34,"method":"oracle","cap":2500,"id":112,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2155,"pathLen":2375.1874,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1,"chamferEx":0.4094,"N":34,"M":34,"id":112}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":34,"method":"oracle","cap":2500,"id":113,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1676,"pathLen":2360.8312,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":101,"fill":0.9706,"ratio":1,"chamferEx":0.4662,"N":34,"M":34,"id":113}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":34,"method":"oracle","cap":2500,"id":114,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1871,"pathLen":2342.0678,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":99,"fill":0.9706,"ratio":1,"chamferEx":0.4256,"N":34,"M":34,"id":114}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":34,"method":"oracle","cap":2500,"id":115,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2041,"pathLen":2368.205,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":1,"ratio":1,"chamferEx":0.3757,"N":34,"M":34,"id":115}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":34,"method":"oracle","cap":2500,"id":116,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2509,"pathLen":2368.6197,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1,"chamferEx":0.4666,"N":34,"M":34,"id":116}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":34,"method":"oracle","cap":2500,"id":117,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1473,"pathLen":2384.0906,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":101,"fill":1,"ratio":1,"chamferEx":0.3049,"N":34,"M":34,"id":117}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":34,"method":"oracle","cap":2500,"id":118,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1,"pathLen":2376.4066,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.9706,"ratio":1,"chamferEx":0.3575,"N":34,"M":34,"id":118}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":34,"method":"oracle","cap":2500,"id":119,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2153,"pathLen":2345.1007,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1,"chamferEx":0.3814,"N":34,"M":34,"id":119}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":50,"method":"oracle","cap":2500,"id":120,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1861,"pathLen":4200.2338,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":121,"fill":0.98,"ratio":1,"chamferEx":0.4402,"N":50,"M":50,"id":120}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":50,"method":"oracle","cap":2500,"id":121,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.229,"pathLen":4226.6939,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":122,"fill":0.96,"ratio":1,"chamferEx":0.4656,"N":50,"M":50,"id":121}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":50,"method":"oracle","cap":2500,"id":122,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2249,"pathLen":4219.6919,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":122,"fill":0.98,"ratio":1,"chamferEx":0.4727,"N":50,"M":50,"id":122}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":50,"method":"oracle","cap":2500,"id":123,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2282,"pathLen":4229.8238,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":122,"fill":0.96,"ratio":1,"chamferEx":0.5297,"N":50,"M":50,"id":123}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":50,"method":"oracle","cap":2500,"id":124,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1235,"pathLen":4201.986,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":122,"fill":0.96,"ratio":1,"chamferEx":0.6336,"N":50,"M":50,"id":124}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":50,"method":"oracle","cap":2500,"id":125,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2079,"pathLen":4209.2759,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":121,"fill":0.96,"ratio":1,"chamferEx":0.516,"N":50,"M":50,"id":125}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":50,"method":"oracle","cap":2500,"id":126,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1245,"pathLen":4210.0728,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":121,"fill":0.98,"ratio":1,"chamferEx":0.4828,"N":50,"M":50,"id":126}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":50,"method":"oracle","cap":2500,"id":127,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1989,"pathLen":4194.1765,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":121,"fill":0.96,"ratio":1,"chamferEx":0.5629,"N":50,"M":50,"id":127}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":50,"method":"oracle","cap":2500,"id":128,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1896,"pathLen":4180.9351,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":121,"fill":0.96,"ratio":1,"chamferEx":0.5121,"N":50,"M":50,"id":128}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":50,"method":"oracle","cap":2500,"id":129,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1724,"pathLen":4221.521,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":122,"fill":0.96,"ratio":1,"chamferEx":0.496,"N":50,"M":50,"id":129}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":50,"method":"oracle","cap":2500,"id":130,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1898,"pathLen":4218.483,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":122,"fill":0.96,"ratio":1,"chamferEx":0.4837,"N":50,"M":50,"id":130}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":50,"method":"oracle","cap":2500,"id":131,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1977,"pathLen":4210.4629,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":122,"fill":0.96,"ratio":1,"chamferEx":0.4536,"N":50,"M":50,"id":131}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":75,"method":"oracle","cap":2500,"id":132,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1497,"pathLen":7778.7742,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":152,"fill":0.96,"ratio":1,"chamferEx":0.4738,"N":75,"M":75,"id":132}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":75,"method":"oracle","cap":2500,"id":133,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1147,"pathLen":7734.9103,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":153,"fill":0.96,"ratio":1,"chamferEx":0.4072,"N":75,"M":75,"id":133}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":75,"method":"oracle","cap":2500,"id":134,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1604,"pathLen":7777.6354,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":153,"fill":0.96,"ratio":1,"chamferEx":0.4345,"N":75,"M":75,"id":134}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":75,"method":"oracle","cap":2500,"id":135,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1805,"pathLen":7834.8971,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":156,"fill":0.9733,"ratio":1,"chamferEx":0.3289,"N":75,"M":75,"id":135}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":75,"method":"oracle","cap":2500,"id":136,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1806,"pathLen":7798.0638,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":154,"fill":0.96,"ratio":1,"chamferEx":0.356,"N":75,"M":75,"id":136}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":75,"method":"oracle","cap":2500,"id":137,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1565,"pathLen":7771.6423,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":155,"fill":0.96,"ratio":1,"chamferEx":0.4029,"N":75,"M":75,"id":137}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":75,"method":"oracle","cap":2500,"id":138,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1463,"pathLen":7793.0196,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":155,"fill":0.96,"ratio":1,"chamferEx":0.4756,"N":75,"M":75,"id":138}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":75,"method":"oracle","cap":2500,"id":139,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1535,"pathLen":7770.0624,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":155,"fill":0.96,"ratio":1,"chamferEx":0.4096,"N":75,"M":75,"id":139}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":75,"method":"oracle","cap":2500,"id":140,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1821,"pathLen":7775.8838,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":155,"fill":0.96,"ratio":1,"chamferEx":0.3752,"N":75,"M":75,"id":140}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":75,"method":"oracle","cap":2500,"id":141,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1373,"pathLen":7828.7509,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":156,"fill":0.96,"ratio":1,"chamferEx":0.4521,"N":75,"M":75,"id":141}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":75,"method":"oracle","cap":2500,"id":142,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1143,"pathLen":7748.1537,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":154,"fill":0.96,"ratio":1,"chamferEx":0.4537,"N":75,"M":75,"id":142}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":75,"method":"oracle","cap":2500,"id":143,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1853,"pathLen":7778.9558,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":155,"fill":0.9733,"ratio":1,"chamferEx":0.363,"N":75,"M":75,"id":143}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":100,"method":"oracle","cap":2500,"id":144,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0806,"pathLen":12034.3291,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":32,"T":184,"fill":0.95,"ratio":1,"chamferEx":0.5919,"N":100,"M":100,"id":144}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":100,"method":"oracle","cap":2500,"id":145,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.107,"pathLen":11933.758,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":175,"fill":0.95,"ratio":1,"chamferEx":0.5171,"N":100,"M":100,"id":145}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":100,"method":"oracle","cap":2500,"id":146,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1316,"pathLen":11924.66,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":175,"fill":0.95,"ratio":1,"chamferEx":0.5883,"N":100,"M":100,"id":146}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":100,"method":"oracle","cap":2500,"id":147,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1215,"pathLen":11907.8656,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"T":175,"fill":0.95,"ratio":1,"chamferEx":0.5412,"N":100,"M":100,"id":147}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":100,"method":"oracle","cap":2500,"id":148,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1011,"pathLen":11826.8212,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":46,"T":182,"fill":0.95,"ratio":1,"chamferEx":0.6819,"N":100,"M":100,"id":148}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":100,"method":"oracle","cap":2500,"id":149,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0891,"pathLen":11775.5766,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":31,"T":176,"fill":0.95,"ratio":1,"chamferEx":0.5557,"N":100,"M":100,"id":149}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":100,"method":"oracle","cap":2500,"id":150,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.139,"pathLen":11940.7926,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":175,"fill":0.95,"ratio":1,"chamferEx":0.5776,"N":100,"M":100,"id":150}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":100,"method":"oracle","cap":2500,"id":151,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1001,"pathLen":11882.0056,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":22,"T":176,"fill":0.96,"ratio":1,"chamferEx":0.4781,"N":100,"M":100,"id":151}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":100,"method":"oracle","cap":2500,"id":152,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1289,"pathLen":11982.1572,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":177,"fill":0.96,"ratio":1,"chamferEx":0.4772,"N":100,"M":100,"id":152}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":100,"method":"oracle","cap":2500,"id":153,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1058,"pathLen":11844.5363,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":25,"T":175,"fill":0.97,"ratio":1,"chamferEx":0.5118,"N":100,"M":100,"id":153}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":100,"method":"oracle","cap":2500,"id":154,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0939,"pathLen":11776.4649,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":55,"T":176,"fill":0.95,"ratio":1,"chamferEx":0.5432,"N":100,"M":100,"id":154}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":100,"method":"oracle","cap":2500,"id":155,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1369,"pathLen":11981.9361,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":177,"fill":0.97,"ratio":1,"chamferEx":0.4365,"N":100,"M":100,"id":155}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":150,"method":"oracle","cap":2500,"id":156,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0747,"pathLen":22055.1886,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":48,"T":235,"fill":0.9533,"ratio":1,"chamferEx":0.5763,"N":150,"M":150,"id":156}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":150,"method":"oracle","cap":2500,"id":157,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1108,"pathLen":21918.7735,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":149,"T":237,"fill":0.9533,"ratio":1,"chamferEx":0.5622,"N":150,"M":150,"id":157}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":150,"method":"oracle","cap":2500,"id":158,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0787,"pathLen":21740.1247,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":128,"T":233,"fill":0.9533,"ratio":1,"chamferEx":0.5579,"N":150,"M":150,"id":158}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":150,"method":"oracle","cap":2500,"id":159,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1216,"pathLen":22150.9803,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":81,"T":237,"fill":0.9533,"ratio":1,"chamferEx":0.6395,"N":150,"M":150,"id":159}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":150,"method":"oracle","cap":2500,"id":160,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.098,"pathLen":22048.844,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":106,"T":234,"fill":0.96,"ratio":1,"chamferEx":0.5042,"N":150,"M":150,"id":160}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":150,"method":"oracle","cap":2500,"id":161,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0732,"pathLen":22308.4856,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":176,"T":260,"fill":0.9533,"ratio":1,"chamferEx":0.494,"N":150,"M":150,"id":161}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":150,"method":"oracle","cap":2500,"id":162,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1003,"pathLen":22416.7646,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":246,"T":250,"fill":0.9533,"ratio":1,"chamferEx":0.7021,"N":150,"M":150,"id":162}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":150,"method":"oracle","cap":2500,"id":163,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0844,"pathLen":22347.0767,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":117,"T":249,"fill":0.9533,"ratio":1,"chamferEx":0.4789,"N":150,"M":150,"id":163}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":150,"method":"oracle","cap":2500,"id":164,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0681,"pathLen":22078.7684,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":84,"T":237,"fill":0.9533,"ratio":1,"chamferEx":0.4112,"N":150,"M":150,"id":164}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":150,"method":"oracle","cap":2500,"id":165,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0957,"pathLen":21924.8878,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":119,"T":237,"fill":0.9533,"ratio":1,"chamferEx":0.5372,"N":150,"M":150,"id":165}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":150,"method":"oracle","cap":2500,"id":166,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0709,"pathLen":22208.6361,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":155,"T":240,"fill":0.9533,"ratio":1,"chamferEx":0.5296,"N":150,"M":150,"id":166}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":150,"method":"oracle","cap":2500,"id":167,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0504,"pathLen":21817.7427,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":115,"T":236,"fill":0.9533,"ratio":1,"chamferEx":0.6098,"N":150,"M":150,"id":167}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":200,"method":"oracle","cap":2500,"id":168,"res":{"collPairs":1,"collDroneTicks":1,"minSep":1.9601,"pathLen":40901.4391,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":2303,"T":557,"fill":0.95,"ratio":1,"chamferEx":0.5571,"N":200,"M":200,"id":168}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":200,"method":"oracle","cap":2500,"id":169,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0253,"pathLen":41120.4526,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1698,"T":555,"fill":0.95,"ratio":1,"chamferEx":0.5206,"N":200,"M":200,"id":169}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":200,"method":"oracle","cap":2500,"id":170,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0408,"pathLen":42478.2217,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2189,"T":615,"fill":0.95,"ratio":1,"chamferEx":0.5085,"N":200,"M":200,"id":170}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":200,"method":"oracle","cap":2500,"id":171,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0591,"pathLen":41523.6627,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1666,"T":581,"fill":0.955,"ratio":1,"chamferEx":0.4331,"N":200,"M":200,"id":171}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":200,"method":"oracle","cap":2500,"id":172,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0322,"pathLen":39562.9828,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":2491,"T":516,"fill":0.95,"ratio":1,"chamferEx":0.6161,"N":200,"M":200,"id":172}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":200,"method":"oracle","cap":2500,"id":173,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0179,"pathLen":38632.8121,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":2076,"T":478,"fill":0.95,"ratio":1,"chamferEx":0.5623,"N":200,"M":200,"id":173}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":200,"method":"oracle","cap":2500,"id":174,"res":{"collPairs":1,"collDroneTicks":1,"minSep":1.9964,"pathLen":40644.0518,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":2,"bvcCompromise":2084,"T":549,"fill":0.95,"ratio":1,"chamferEx":0.526,"N":200,"M":200,"id":174}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":200,"method":"oracle","cap":2500,"id":175,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0009,"pathLen":40524.1549,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":2211,"T":548,"fill":0.95,"ratio":1,"chamferEx":0.5735,"N":200,"M":200,"id":175}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":200,"method":"oracle","cap":2500,"id":176,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0434,"pathLen":39758.9218,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1926,"T":510,"fill":0.95,"ratio":1,"chamferEx":0.6621,"N":200,"M":200,"id":176}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":200,"method":"oracle","cap":2500,"id":177,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0245,"pathLen":38440.1065,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1846,"T":473,"fill":0.95,"ratio":1,"chamferEx":0.4487,"N":200,"M":200,"id":177}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":200,"method":"oracle","cap":2500,"id":178,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0303,"pathLen":39111.3307,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1950,"T":503,"fill":0.95,"ratio":1,"chamferEx":0.414,"N":200,"M":200,"id":178}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":200,"method":"oracle","cap":2500,"id":179,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0157,"pathLen":41093.0662,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":2257,"T":575,"fill":0.95,"ratio":1,"chamferEx":0.6298,"N":200,"M":200,"id":179}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":300,"method":"oracle","cap":2500,"id":180,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0138,"pathLen":75304.0599,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":2609,"T":697,"fill":0.95,"ratio":1,"chamferEx":0.4633,"N":300,"M":300,"id":180}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":300,"method":"oracle","cap":2500,"id":181,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0127,"pathLen":84528.7473,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":2,"bvcCompromise":3608,"T":914,"fill":0.95,"ratio":1,"chamferEx":0.4993,"N":300,"M":300,"id":181}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":300,"method":"oracle","cap":2500,"id":182,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0222,"pathLen":80562.8298,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":7,"bvcCompromise":3952,"T":812,"fill":0.95,"ratio":1,"chamferEx":0.4709,"N":300,"M":300,"id":182}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":300,"method":"oracle","cap":2500,"id":183,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0196,"pathLen":82650.172,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3357,"T":868,"fill":0.95,"ratio":1,"chamferEx":0.5049,"N":300,"M":300,"id":183}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":300,"method":"oracle","cap":2500,"id":184,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0359,"pathLen":81261.2394,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":2,"bvcCompromise":3799,"T":847,"fill":0.95,"ratio":1,"chamferEx":0.4632,"N":300,"M":300,"id":184}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":300,"method":"oracle","cap":2500,"id":185,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0316,"pathLen":73799.0077,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":3013,"T":654,"fill":0.95,"ratio":1,"chamferEx":0.4026,"N":300,"M":300,"id":185}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":300,"method":"oracle","cap":2500,"id":186,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0119,"pathLen":71747.7238,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":2,"bvcCompromise":2873,"T":599,"fill":0.95,"ratio":1,"chamferEx":0.5664,"N":300,"M":300,"id":186}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":300,"method":"oracle","cap":2500,"id":187,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0391,"pathLen":78802.1151,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":3,"bvcCompromise":2747,"T":784,"fill":0.95,"ratio":1,"chamferEx":0.4062,"N":300,"M":300,"id":187}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":300,"method":"oracle","cap":2500,"id":188,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0048,"pathLen":78830.2805,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":3,"bvcCompromise":3500,"T":772,"fill":0.95,"ratio":1,"chamferEx":0.5535,"N":300,"M":300,"id":188}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":300,"method":"oracle","cap":2500,"id":189,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0354,"pathLen":82385.3205,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":4,"bvcCompromise":3373,"T":858,"fill":0.95,"ratio":1,"chamferEx":0.4594,"N":300,"M":300,"id":189}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":300,"method":"oracle","cap":2500,"id":190,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0483,"pathLen":72186.6738,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":3,"bvcCompromise":2463,"T":620,"fill":0.95,"ratio":1,"chamferEx":0.5543,"N":300,"M":300,"id":190}}
{"x":"X4","variant":"oracle","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":300,"method":"oracle","cap":2500,"id":191,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0082,"pathLen":77535.9735,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":3035,"T":747,"fill":0.95,"ratio":1,"chamferEx":0.3911,"N":300,"M":300,"id":191}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1001,"n":20,"method":"ours","cap":2500,"id":192,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1678,"pathLen":1408.989,"msgsPerDroneTick":11.4353,"tableEntries":20,"conflicts":82,"swaps":8,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":95,"fill":0.95,"ratio":1.0078,"chamferEx":0.5496,"N":20,"M":20,"id":192}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1002,"n":20,"method":"ours","cap":2500,"id":193,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0908,"pathLen":1408.1006,"msgsPerDroneTick":11.4753,"tableEntries":20,"conflicts":77,"swaps":7,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":97,"fill":0.95,"ratio":1.0098,"chamferEx":0.3817,"N":20,"M":20,"id":193}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1003,"n":20,"method":"ours","cap":2500,"id":194,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1656,"pathLen":1457.942,"msgsPerDroneTick":11.2918,"tableEntries":20,"conflicts":117,"swaps":10,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.95,"ratio":1.0111,"chamferEx":0.6189,"N":20,"M":20,"id":194}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1004,"n":20,"method":"ours","cap":2500,"id":195,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2327,"pathLen":1385.8779,"msgsPerDroneTick":11.5842,"tableEntries":20,"conflicts":96,"swaps":9,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":92,"fill":0.95,"ratio":1.0045,"chamferEx":0.5558,"N":20,"M":20,"id":195}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1005,"n":20,"method":"ours","cap":2500,"id":196,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1726,"pathLen":1431.4399,"msgsPerDroneTick":11.6345,"tableEntries":20,"conflicts":60,"swaps":5,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":100,"fill":1,"ratio":1.0136,"chamferEx":0.3036,"N":20,"M":20,"id":196}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1006,"n":20,"method":"ours","cap":2500,"id":197,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1662,"pathLen":1379.524,"msgsPerDroneTick":11.858,"tableEntries":20,"conflicts":84,"swaps":9,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":94,"fill":0.95,"ratio":1.0085,"chamferEx":0.7014,"N":20,"M":20,"id":197}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1007,"n":20,"method":"ours","cap":2500,"id":198,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1153,"pathLen":1389.9497,"msgsPerDroneTick":11.6929,"tableEntries":20,"conflicts":78,"swaps":8,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":92,"fill":0.95,"ratio":1.0075,"chamferEx":0.5341,"N":20,"M":20,"id":198}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1008,"n":20,"method":"ours","cap":2500,"id":199,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2274,"pathLen":1417.4167,"msgsPerDroneTick":11.5552,"tableEntries":20,"conflicts":60,"swaps":5,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":97,"fill":0.95,"ratio":1.0164,"chamferEx":0.5627,"N":20,"M":20,"id":199}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1009,"n":20,"method":"ours","cap":2500,"id":200,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1921,"pathLen":1358.4025,"msgsPerDroneTick":11.8428,"tableEntries":20,"conflicts":72,"swaps":7,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":83,"fill":0.95,"ratio":1.0099,"chamferEx":0.5672,"N":20,"M":20,"id":200}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1010,"n":20,"method":"ours","cap":2500,"id":201,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.183,"pathLen":1411.3172,"msgsPerDroneTick":11.5285,"tableEntries":20,"conflicts":77,"swaps":7,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.95,"ratio":1.0137,"chamferEx":0.3933,"N":20,"M":20,"id":201}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1011,"n":20,"method":"ours","cap":2500,"id":202,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2031,"pathLen":1432.1946,"msgsPerDroneTick":11.4859,"tableEntries":20,"conflicts":83,"swaps":9,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":99,"fill":0.95,"ratio":1.0166,"chamferEx":0.4613,"N":20,"M":20,"id":202}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1012,"n":20,"method":"ours","cap":2500,"id":203,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1607,"pathLen":1409.6142,"msgsPerDroneTick":11.5707,"tableEntries":20,"conflicts":82,"swaps":8,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":99,"fill":0.95,"ratio":1.013,"chamferEx":0.4525,"N":20,"M":20,"id":203}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1001,"n":34,"method":"ours","cap":2500,"id":204,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1492,"pathLen":2384.0744,"msgsPerDroneTick":21.1171,"tableEntries":34,"conflicts":122,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1.0114,"chamferEx":0.4666,"N":34,"M":34,"id":204}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1002,"n":34,"method":"ours","cap":2500,"id":205,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1709,"pathLen":2531.142,"msgsPerDroneTick":19.7605,"tableEntries":34,"conflicts":121,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":120,"fill":0.9706,"ratio":1.0105,"chamferEx":0.3621,"N":34,"M":34,"id":205}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1003,"n":34,"method":"ours","cap":2500,"id":206,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1926,"pathLen":2401.8435,"msgsPerDroneTick":20.5236,"tableEntries":34,"conflicts":129,"swaps":13,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":101,"fill":0.9706,"ratio":1.0076,"chamferEx":0.3923,"N":34,"M":34,"id":206}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1004,"n":34,"method":"ours","cap":2500,"id":207,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1847,"pathLen":2324.4725,"msgsPerDroneTick":21.5934,"tableEntries":34,"conflicts":113,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":92,"fill":0.9706,"ratio":1.011,"chamferEx":0.5224,"N":34,"M":34,"id":207}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1005,"n":34,"method":"ours","cap":2500,"id":208,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.104,"pathLen":2447.4663,"msgsPerDroneTick":20.7903,"tableEntries":34,"conflicts":56,"swaps":7,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":108,"fill":0.9706,"ratio":1.0128,"chamferEx":0.4443,"N":34,"M":34,"id":208}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1006,"n":34,"method":"ours","cap":2500,"id":209,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1826,"pathLen":2366.0326,"msgsPerDroneTick":20.2274,"tableEntries":34,"conflicts":101,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":97,"fill":0.9706,"ratio":1.0051,"chamferEx":0.447,"N":34,"M":34,"id":209}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1007,"n":34,"method":"ours","cap":2500,"id":210,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1246,"pathLen":2383.0937,"msgsPerDroneTick":21.0915,"tableEntries":34,"conflicts":125,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":99,"fill":0.9706,"ratio":1.0144,"chamferEx":0.4451,"N":34,"M":34,"id":210}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1008,"n":34,"method":"ours","cap":2500,"id":211,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.137,"pathLen":2424.0966,"msgsPerDroneTick":20.5626,"tableEntries":34,"conflicts":124,"swaps":11,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.9706,"ratio":1.0093,"chamferEx":0.3195,"N":34,"M":34,"id":211}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1009,"n":34,"method":"ours","cap":2500,"id":212,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1539,"pathLen":2366.8057,"msgsPerDroneTick":20.864,"tableEntries":34,"conflicts":130,"swaps":11,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":98,"fill":0.9706,"ratio":1.0105,"chamferEx":0.4668,"N":34,"M":34,"id":212}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1010,"n":34,"method":"ours","cap":2500,"id":213,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1341,"pathLen":2402.0758,"msgsPerDroneTick":20.5631,"tableEntries":34,"conflicts":156,"swaps":13,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":104,"fill":0.9706,"ratio":1.0088,"chamferEx":0.459,"N":34,"M":34,"id":213}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1011,"n":34,"method":"ours","cap":2500,"id":214,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1764,"pathLen":2414.7989,"msgsPerDroneTick":19.8553,"tableEntries":34,"conflicts":118,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":100,"fill":0.9706,"ratio":1.0082,"chamferEx":0.4236,"N":34,"M":34,"id":214}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1012,"n":34,"method":"ours","cap":2500,"id":215,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1334,"pathLen":2413.9716,"msgsPerDroneTick":21.5018,"tableEntries":34,"conflicts":120,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":100,"fill":0.9706,"ratio":1.0105,"chamferEx":0.427,"N":34,"M":34,"id":215}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1001,"n":50,"method":"ours","cap":2500,"id":216,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1729,"pathLen":4205.3849,"msgsPerDroneTick":26.263,"tableEntries":50,"conflicts":142,"swaps":16,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":120,"fill":0.96,"ratio":1.0086,"chamferEx":0.4488,"N":50,"M":50,"id":216}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1002,"n":50,"method":"ours","cap":2500,"id":217,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1262,"pathLen":4298.8239,"msgsPerDroneTick":25.2674,"tableEntries":50,"conflicts":275,"swaps":28,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":130,"fill":0.96,"ratio":1.0096,"chamferEx":0.4853,"N":50,"M":50,"id":217}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1003,"n":50,"method":"ours","cap":2500,"id":218,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1024,"pathLen":4150.2235,"msgsPerDroneTick":25.8522,"tableEntries":50,"conflicts":147,"swaps":15,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":118,"fill":0.96,"ratio":1.0057,"chamferEx":0.485,"N":50,"M":50,"id":218}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1004,"n":50,"method":"ours","cap":2500,"id":219,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1342,"pathLen":4113.843,"msgsPerDroneTick":25.6565,"tableEntries":50,"conflicts":231,"swaps":26,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":115,"fill":0.96,"ratio":1.0076,"chamferEx":0.5026,"N":50,"M":50,"id":219}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1005,"n":50,"method":"ours","cap":2500,"id":220,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1514,"pathLen":4181.094,"msgsPerDroneTick":24.8092,"tableEntries":50,"conflicts":222,"swaps":21,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":122,"fill":0.96,"ratio":1.0071,"chamferEx":0.4666,"N":50,"M":50,"id":220}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1006,"n":50,"method":"ours","cap":2500,"id":221,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1342,"pathLen":4193.6155,"msgsPerDroneTick":25.6986,"tableEntries":50,"conflicts":281,"swaps":35,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":116,"fill":0.96,"ratio":1.0095,"chamferEx":0.4791,"N":50,"M":50,"id":221}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1007,"n":50,"method":"ours","cap":2500,"id":222,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1022,"pathLen":4277.7185,"msgsPerDroneTick":25.8248,"tableEntries":50,"conflicts":267,"swaps":34,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":133,"fill":0.96,"ratio":1.0076,"chamferEx":0.4431,"N":50,"M":50,"id":222}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1008,"n":50,"method":"ours","cap":2500,"id":223,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1221,"pathLen":4261.4864,"msgsPerDroneTick":25.6359,"tableEntries":50,"conflicts":168,"swaps":17,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":126,"fill":0.96,"ratio":1.0104,"chamferEx":0.4788,"N":50,"M":50,"id":223}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1009,"n":50,"method":"ours","cap":2500,"id":224,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0914,"pathLen":4153.4244,"msgsPerDroneTick":25.8997,"tableEntries":50,"conflicts":244,"swaps":23,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":119,"fill":0.96,"ratio":1.0076,"chamferEx":0.4919,"N":50,"M":50,"id":224}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1010,"n":50,"method":"ours","cap":2500,"id":225,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1172,"pathLen":4171.0501,"msgsPerDroneTick":26.1497,"tableEntries":50,"conflicts":265,"swaps":29,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":122,"fill":0.96,"ratio":1.0071,"chamferEx":0.4517,"N":50,"M":50,"id":225}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1011,"n":50,"method":"ours","cap":2500,"id":226,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1168,"pathLen":4185.2711,"msgsPerDroneTick":25.5853,"tableEntries":50,"conflicts":304,"swaps":32,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":120,"fill":0.96,"ratio":1.0066,"chamferEx":0.496,"N":50,"M":50,"id":226}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1012,"n":50,"method":"ours","cap":2500,"id":227,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.071,"pathLen":4147.8328,"msgsPerDroneTick":26.086,"tableEntries":50,"conflicts":269,"swaps":25,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":114,"fill":0.96,"ratio":1.0063,"chamferEx":0.499,"N":50,"M":50,"id":227}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1001,"n":75,"method":"ours","cap":2500,"id":228,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1151,"pathLen":7698.6771,"msgsPerDroneTick":31.6075,"tableEntries":75,"conflicts":399,"swaps":50,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":152,"fill":0.96,"ratio":1.008,"chamferEx":0.4122,"N":75,"M":75,"id":228}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1002,"n":75,"method":"ours","cap":2500,"id":229,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.122,"pathLen":7801.8612,"msgsPerDroneTick":31.0977,"tableEntries":75,"conflicts":609,"swaps":71,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":157,"fill":0.96,"ratio":1.0057,"chamferEx":0.4641,"N":75,"M":75,"id":229}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1003,"n":75,"method":"ours","cap":2500,"id":230,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1314,"pathLen":7816.7912,"msgsPerDroneTick":31.1818,"tableEntries":75,"conflicts":527,"swaps":66,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":159,"fill":0.96,"ratio":1.0081,"chamferEx":0.4175,"N":75,"M":75,"id":230}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1004,"n":75,"method":"ours","cap":2500,"id":231,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1258,"pathLen":7715.8157,"msgsPerDroneTick":31.4834,"tableEntries":75,"conflicts":489,"swaps":57,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":151,"fill":0.96,"ratio":1.0074,"chamferEx":0.4374,"N":75,"M":75,"id":231}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1005,"n":75,"method":"ours","cap":2500,"id":232,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1183,"pathLen":7805.4679,"msgsPerDroneTick":30.7948,"tableEntries":75,"conflicts":344,"swaps":42,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":159,"fill":0.96,"ratio":1.0076,"chamferEx":0.4234,"N":75,"M":75,"id":232}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1006,"n":75,"method":"ours","cap":2500,"id":233,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0871,"pathLen":7827.3526,"msgsPerDroneTick":31.025,"tableEntries":75,"conflicts":475,"swaps":57,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":158,"fill":0.96,"ratio":1.0082,"chamferEx":0.3985,"N":75,"M":75,"id":233}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1007,"n":75,"method":"ours","cap":2500,"id":234,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1341,"pathLen":7795.8363,"msgsPerDroneTick":30.8447,"tableEntries":75,"conflicts":455,"swaps":52,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":157,"fill":0.96,"ratio":1.0075,"chamferEx":0.4578,"N":75,"M":75,"id":234}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1008,"n":75,"method":"ours","cap":2500,"id":235,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1292,"pathLen":7752.3371,"msgsPerDroneTick":30.819,"tableEntries":75,"conflicts":315,"swaps":39,"upgrades":0,"stuck":0,"bvcCompromise":7,"T":155,"fill":0.96,"ratio":1.0062,"chamferEx":0.4589,"N":75,"M":75,"id":235}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1009,"n":75,"method":"ours","cap":2500,"id":236,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1335,"pathLen":7687.9181,"msgsPerDroneTick":31.7918,"tableEntries":75,"conflicts":482,"swaps":54,"upgrades":0,"stuck":0,"bvcCompromise":7,"T":151,"fill":0.96,"ratio":1.0056,"chamferEx":0.485,"N":75,"M":75,"id":236}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1010,"n":75,"method":"ours","cap":2500,"id":237,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1346,"pathLen":7833.7797,"msgsPerDroneTick":31.0592,"tableEntries":75,"conflicts":398,"swaps":44,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":158,"fill":0.96,"ratio":1.0073,"chamferEx":0.3932,"N":75,"M":75,"id":237}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1011,"n":75,"method":"ours","cap":2500,"id":238,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0946,"pathLen":7792.6552,"msgsPerDroneTick":31.7945,"tableEntries":75,"conflicts":495,"swaps":55,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":154,"fill":0.96,"ratio":1.0071,"chamferEx":0.3477,"N":75,"M":75,"id":238}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1012,"n":75,"method":"ours","cap":2500,"id":239,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1183,"pathLen":7816.1256,"msgsPerDroneTick":30.9696,"tableEntries":75,"conflicts":458,"swaps":60,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":156,"fill":0.96,"ratio":1.0068,"chamferEx":0.4112,"N":75,"M":75,"id":239}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1001,"n":100,"method":"ours","cap":2500,"id":240,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1192,"pathLen":11939.0742,"msgsPerDroneTick":36.5494,"tableEntries":100,"conflicts":812,"swaps":110,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":179,"fill":0.95,"ratio":1.0055,"chamferEx":0.5236,"N":100,"M":100,"id":240}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1002,"n":100,"method":"ours","cap":2500,"id":241,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1016,"pathLen":11837.0072,"msgsPerDroneTick":37.4081,"tableEntries":100,"conflicts":859,"swaps":104,"upgrades":0,"stuck":0,"bvcCompromise":7,"T":176,"fill":0.95,"ratio":1.004,"chamferEx":0.4548,"N":100,"M":100,"id":241}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1003,"n":100,"method":"ours","cap":2500,"id":242,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1029,"pathLen":11985.0893,"msgsPerDroneTick":35.8424,"tableEntries":100,"conflicts":624,"swaps":80,"upgrades":0,"stuck":0,"bvcCompromise":9,"T":181,"fill":0.95,"ratio":1.0068,"chamferEx":0.5428,"N":100,"M":100,"id":242}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1004,"n":100,"method":"ours","cap":2500,"id":243,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1199,"pathLen":11871.1323,"msgsPerDroneTick":36.8174,"tableEntries":100,"conflicts":781,"swaps":83,"upgrades":0,"stuck":0,"bvcCompromise":8,"T":175,"fill":0.95,"ratio":1.0056,"chamferEx":0.4649,"N":100,"M":100,"id":243}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1005,"n":100,"method":"ours","cap":2500,"id":244,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1269,"pathLen":11987.3949,"msgsPerDroneTick":36.4257,"tableEntries":100,"conflicts":706,"swaps":89,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":182,"fill":0.95,"ratio":1.0054,"chamferEx":0.4487,"N":100,"M":100,"id":244}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1006,"n":100,"method":"ours","cap":2500,"id":245,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1336,"pathLen":11860.9622,"msgsPerDroneTick":36.8458,"tableEntries":100,"conflicts":696,"swaps":82,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":174,"fill":0.95,"ratio":1.0044,"chamferEx":0.4544,"N":100,"M":100,"id":245}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1007,"n":100,"method":"ours","cap":2500,"id":246,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.097,"pathLen":11834.4246,"msgsPerDroneTick":36.8676,"tableEntries":100,"conflicts":622,"swaps":77,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":172,"fill":0.95,"ratio":1.0054,"chamferEx":0.5107,"N":100,"M":100,"id":246}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1008,"n":100,"method":"ours","cap":2500,"id":247,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1092,"pathLen":11932.6517,"msgsPerDroneTick":36.5062,"tableEntries":100,"conflicts":660,"swaps":83,"upgrades":0,"stuck":0,"bvcCompromise":8,"T":177,"fill":0.95,"ratio":1.0056,"chamferEx":0.3682,"N":100,"M":100,"id":247}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1009,"n":100,"method":"ours","cap":2500,"id":248,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1183,"pathLen":11852.2368,"msgsPerDroneTick":37.1302,"tableEntries":100,"conflicts":821,"swaps":100,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":175,"fill":0.95,"ratio":1.0049,"chamferEx":0.4908,"N":100,"M":100,"id":248}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1010,"n":100,"method":"ours","cap":2500,"id":249,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1177,"pathLen":11892.8852,"msgsPerDroneTick":36.98,"tableEntries":100,"conflicts":860,"swaps":111,"upgrades":0,"stuck":0,"bvcCompromise":7,"T":176,"fill":0.95,"ratio":1.0048,"chamferEx":0.5095,"N":100,"M":100,"id":249}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1011,"n":100,"method":"ours","cap":2500,"id":250,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.112,"pathLen":11878.5215,"msgsPerDroneTick":36.0933,"tableEntries":100,"conflicts":634,"swaps":78,"upgrades":0,"stuck":0,"bvcCompromise":8,"T":177,"fill":0.95,"ratio":1.0058,"chamferEx":0.4201,"N":100,"M":100,"id":250}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1012,"n":100,"method":"ours","cap":2500,"id":251,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1186,"pathLen":11846.8231,"msgsPerDroneTick":36.9281,"tableEntries":100,"conflicts":780,"swaps":102,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":171,"fill":0.97,"ratio":1.0062,"chamferEx":0.3891,"N":100,"M":100,"id":251}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1001,"n":150,"method":"ours","cap":2500,"id":252,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0856,"pathLen":21776.0289,"msgsPerDroneTick":41.751,"tableEntries":150,"conflicts":1203,"swaps":151,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":222,"fill":0.9533,"ratio":1.0052,"chamferEx":0.4419,"N":150,"M":150,"id":252}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1002,"n":150,"method":"ours","cap":2500,"id":253,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0682,"pathLen":21653.7967,"msgsPerDroneTick":41.2685,"tableEntries":150,"conflicts":1467,"swaps":186,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":217,"fill":0.9533,"ratio":1.005,"chamferEx":0.4103,"N":150,"M":150,"id":253}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1003,"n":150,"method":"ours","cap":2500,"id":254,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1057,"pathLen":21727.2462,"msgsPerDroneTick":41.3414,"tableEntries":150,"conflicts":1397,"swaps":176,"upgrades":0,"stuck":0,"bvcCompromise":12,"T":220,"fill":0.9533,"ratio":1.0049,"chamferEx":0.4528,"N":150,"M":150,"id":254}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1004,"n":150,"method":"ours","cap":2500,"id":255,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1278,"pathLen":21790.8928,"msgsPerDroneTick":41.9441,"tableEntries":150,"conflicts":1660,"swaps":220,"upgrades":0,"stuck":0,"bvcCompromise":20,"T":226,"fill":0.9533,"ratio":1.0048,"chamferEx":0.4644,"N":150,"M":150,"id":255}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1005,"n":150,"method":"ours","cap":2500,"id":256,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1272,"pathLen":21547.5157,"msgsPerDroneTick":42.2384,"tableEntries":150,"conflicts":1414,"swaps":209,"upgrades":0,"stuck":0,"bvcCompromise":17,"T":212,"fill":0.9533,"ratio":1.0045,"chamferEx":0.3938,"N":150,"M":150,"id":256}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1006,"n":150,"method":"ours","cap":2500,"id":257,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1109,"pathLen":21562.6962,"msgsPerDroneTick":42.2837,"tableEntries":150,"conflicts":1420,"swaps":199,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":218,"fill":0.9533,"ratio":1.0045,"chamferEx":0.5277,"N":150,"M":150,"id":257}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1007,"n":150,"method":"ours","cap":2500,"id":258,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1086,"pathLen":21697.8197,"msgsPerDroneTick":41.5394,"tableEntries":150,"conflicts":1135,"swaps":124,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":218,"fill":0.9533,"ratio":1.0044,"chamferEx":0.3791,"N":150,"M":150,"id":258}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1008,"n":150,"method":"ours","cap":2500,"id":259,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0566,"pathLen":21580.5573,"msgsPerDroneTick":41.3843,"tableEntries":150,"conflicts":1310,"swaps":171,"upgrades":0,"stuck":0,"bvcCompromise":11,"T":214,"fill":0.9533,"ratio":1.006,"chamferEx":0.4758,"N":150,"M":150,"id":259}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1009,"n":150,"method":"ours","cap":2500,"id":260,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.102,"pathLen":21434.7638,"msgsPerDroneTick":42.1018,"tableEntries":150,"conflicts":1521,"swaps":229,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":210,"fill":0.9533,"ratio":1.0057,"chamferEx":0.493,"N":150,"M":150,"id":260}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1010,"n":150,"method":"ours","cap":2500,"id":261,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1236,"pathLen":21444.3039,"msgsPerDroneTick":41.9314,"tableEntries":150,"conflicts":1127,"swaps":147,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":208,"fill":0.9533,"ratio":1.0048,"chamferEx":0.5047,"N":150,"M":150,"id":261}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1011,"n":150,"method":"ours","cap":2500,"id":262,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0701,"pathLen":21748.5721,"msgsPerDroneTick":41.7558,"tableEntries":150,"conflicts":1586,"swaps":225,"upgrades":0,"stuck":0,"bvcCompromise":43,"T":219,"fill":0.9533,"ratio":1.0044,"chamferEx":0.4638,"N":150,"M":150,"id":262}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1012,"n":150,"method":"ours","cap":2500,"id":263,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1127,"pathLen":21803.4456,"msgsPerDroneTick":41.8302,"tableEntries":150,"conflicts":1401,"swaps":192,"upgrades":0,"stuck":0,"bvcCompromise":19,"T":227,"fill":0.9533,"ratio":1.0051,"chamferEx":0.4368,"N":150,"M":150,"id":263}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1001,"n":200,"method":"ours","cap":2500,"id":264,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0964,"pathLen":33068.5586,"msgsPerDroneTick":45.7887,"tableEntries":200,"conflicts":2107,"swaps":280,"upgrades":0,"stuck":0,"bvcCompromise":18,"T":253,"fill":0.95,"ratio":1.0047,"chamferEx":0.4223,"N":200,"M":200,"id":264}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1002,"n":200,"method":"ours","cap":2500,"id":265,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0899,"pathLen":33110.2679,"msgsPerDroneTick":45.7095,"tableEntries":200,"conflicts":2660,"swaps":382,"upgrades":0,"stuck":0,"bvcCompromise":16,"T":255,"fill":0.95,"ratio":1.0042,"chamferEx":0.4064,"N":200,"M":200,"id":265}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1003,"n":200,"method":"ours","cap":2500,"id":266,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1235,"pathLen":32809.0472,"msgsPerDroneTick":46.501,"tableEntries":200,"conflicts":1963,"swaps":295,"upgrades":0,"stuck":0,"bvcCompromise":20,"T":243,"fill":0.95,"ratio":1.0055,"chamferEx":0.4795,"N":200,"M":200,"id":266}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1004,"n":200,"method":"ours","cap":2500,"id":267,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1107,"pathLen":33147.8087,"msgsPerDroneTick":45.7363,"tableEntries":200,"conflicts":2413,"swaps":342,"upgrades":0,"stuck":0,"bvcCompromise":20,"T":253,"fill":0.95,"ratio":1.0047,"chamferEx":0.4579,"N":200,"M":200,"id":267}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1005,"n":200,"method":"ours","cap":2500,"id":268,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0982,"pathLen":32740.8252,"msgsPerDroneTick":46.986,"tableEntries":200,"conflicts":2195,"swaps":296,"upgrades":0,"stuck":0,"bvcCompromise":45,"T":243,"fill":0.95,"ratio":1.0055,"chamferEx":0.5052,"N":200,"M":200,"id":268}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1006,"n":200,"method":"ours","cap":2500,"id":269,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1016,"pathLen":32781.7629,"msgsPerDroneTick":46.8631,"tableEntries":200,"conflicts":2193,"swaps":314,"upgrades":0,"stuck":0,"bvcCompromise":18,"T":242,"fill":0.95,"ratio":1.0049,"chamferEx":0.4584,"N":200,"M":200,"id":269}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1007,"n":200,"method":"ours","cap":2500,"id":270,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.127,"pathLen":32806.773,"msgsPerDroneTick":46.651,"tableEntries":200,"conflicts":2389,"swaps":304,"upgrades":0,"stuck":0,"bvcCompromise":26,"T":244,"fill":0.95,"ratio":1.0044,"chamferEx":0.4869,"N":200,"M":200,"id":270}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1008,"n":200,"method":"ours","cap":2500,"id":271,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1268,"pathLen":32838.4319,"msgsPerDroneTick":46.3513,"tableEntries":200,"conflicts":2518,"swaps":362,"upgrades":0,"stuck":0,"bvcCompromise":18,"T":248,"fill":0.95,"ratio":1.0046,"chamferEx":0.4555,"N":200,"M":200,"id":271}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1009,"n":200,"method":"ours","cap":2500,"id":272,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1315,"pathLen":32474.398,"msgsPerDroneTick":46.8668,"tableEntries":200,"conflicts":2323,"swaps":347,"upgrades":0,"stuck":0,"bvcCompromise":21,"T":235,"fill":0.955,"ratio":1.0043,"chamferEx":0.4703,"N":200,"M":200,"id":272}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1010,"n":200,"method":"ours","cap":2500,"id":273,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0919,"pathLen":33004.5532,"msgsPerDroneTick":46.6395,"tableEntries":200,"conflicts":2321,"swaps":320,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":249,"fill":0.95,"ratio":1.0041,"chamferEx":0.4088,"N":200,"M":200,"id":273}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1011,"n":200,"method":"ours","cap":2500,"id":274,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0956,"pathLen":32784.2511,"msgsPerDroneTick":46.7942,"tableEntries":200,"conflicts":2228,"swaps":320,"upgrades":0,"stuck":0,"bvcCompromise":68,"T":245,"fill":0.95,"ratio":1.0048,"chamferEx":0.49,"N":200,"M":200,"id":274}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1012,"n":200,"method":"ours","cap":2500,"id":275,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0855,"pathLen":33236.6311,"msgsPerDroneTick":45.4127,"tableEntries":200,"conflicts":2140,"swaps":310,"upgrades":0,"stuck":0,"bvcCompromise":13,"T":262,"fill":0.95,"ratio":1.0047,"chamferEx":0.4547,"N":200,"M":200,"id":275}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1001,"n":300,"method":"ours","cap":2500,"id":276,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0801,"pathLen":60743.602,"msgsPerDroneTick":51.767,"tableEntries":300,"conflicts":3919,"swaps":584,"upgrades":0,"stuck":0,"bvcCompromise":47,"T":306,"fill":0.95,"ratio":1.0051,"chamferEx":0.4392,"N":300,"M":300,"id":276}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1002,"n":300,"method":"ours","cap":2500,"id":277,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0765,"pathLen":61496.1996,"msgsPerDroneTick":50.5739,"tableEntries":300,"conflicts":4024,"swaps":612,"upgrades":0,"stuck":0,"bvcCompromise":60,"T":320,"fill":0.9567,"ratio":1.0038,"chamferEx":0.4089,"N":300,"M":300,"id":277}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1003,"n":300,"method":"ours","cap":2500,"id":278,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1009,"pathLen":61246.3831,"msgsPerDroneTick":51.8306,"tableEntries":300,"conflicts":4285,"swaps":638,"upgrades":0,"stuck":0,"bvcCompromise":35,"T":317,"fill":0.95,"ratio":1.0038,"chamferEx":0.4713,"N":300,"M":300,"id":278}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1004,"n":300,"method":"ours","cap":2500,"id":279,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0612,"pathLen":60715.6015,"msgsPerDroneTick":51.3446,"tableEntries":300,"conflicts":4368,"swaps":621,"upgrades":0,"stuck":0,"bvcCompromise":32,"T":306,"fill":0.9533,"ratio":1.0038,"chamferEx":0.4791,"N":300,"M":300,"id":279}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1005,"n":300,"method":"ours","cap":2500,"id":280,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1005,"pathLen":60640.9221,"msgsPerDroneTick":51.6779,"tableEntries":300,"conflicts":4111,"swaps":624,"upgrades":0,"stuck":0,"bvcCompromise":113,"T":302,"fill":0.95,"ratio":1.0046,"chamferEx":0.4595,"N":300,"M":300,"id":280}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1006,"n":300,"method":"ours","cap":2500,"id":281,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0869,"pathLen":61203.8129,"msgsPerDroneTick":50.7701,"tableEntries":300,"conflicts":4324,"swaps":642,"upgrades":0,"stuck":0,"bvcCompromise":28,"T":313,"fill":0.9533,"ratio":1.0038,"chamferEx":0.4173,"N":300,"M":300,"id":281}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1007,"n":300,"method":"ours","cap":2500,"id":282,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0783,"pathLen":60918.3627,"msgsPerDroneTick":50.1839,"tableEntries":300,"conflicts":4246,"swaps":666,"upgrades":0,"stuck":0,"bvcCompromise":50,"T":307,"fill":0.95,"ratio":1.0048,"chamferEx":0.4553,"N":300,"M":300,"id":282}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1008,"n":300,"method":"ours","cap":2500,"id":283,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0988,"pathLen":60693.0671,"msgsPerDroneTick":51.0951,"tableEntries":300,"conflicts":4334,"swaps":626,"upgrades":0,"stuck":0,"bvcCompromise":38,"T":306,"fill":0.95,"ratio":1.0038,"chamferEx":0.4219,"N":300,"M":300,"id":283}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1009,"n":300,"method":"ours","cap":2500,"id":284,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0685,"pathLen":61190.846,"msgsPerDroneTick":50.6663,"tableEntries":300,"conflicts":4264,"swaps":647,"upgrades":0,"stuck":0,"bvcCompromise":22,"T":314,"fill":0.95,"ratio":1.0037,"chamferEx":0.4453,"N":300,"M":300,"id":284}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1010,"n":300,"method":"ours","cap":2500,"id":285,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0864,"pathLen":60951.2658,"msgsPerDroneTick":50.8307,"tableEntries":300,"conflicts":4261,"swaps":639,"upgrades":0,"stuck":0,"bvcCompromise":21,"T":307,"fill":0.95,"ratio":1.0032,"chamferEx":0.4486,"N":300,"M":300,"id":285}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1011,"n":300,"method":"ours","cap":2500,"id":286,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0957,"pathLen":60929.2581,"msgsPerDroneTick":50.2688,"tableEntries":300,"conflicts":3981,"swaps":597,"upgrades":0,"stuck":0,"bvcCompromise":37,"T":307,"fill":0.95,"ratio":1.0048,"chamferEx":0.4284,"N":300,"M":300,"id":286}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"star","preset":"normal","seed":1012,"n":300,"method":"ours","cap":2500,"id":287,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0719,"pathLen":60758.2695,"msgsPerDroneTick":51.1832,"tableEntries":300,"conflicts":4042,"swaps":622,"upgrades":0,"stuck":0,"bvcCompromise":31,"T":307,"fill":0.95,"ratio":1.0044,"chamferEx":0.4423,"N":300,"M":300,"id":287}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":20,"method":"ours","cap":2500,"id":288,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3061,"pathLen":1444.8714,"msgsPerDroneTick":7.765,"tableEntries":20,"conflicts":98,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.95,"ratio":1.0064,"chamferEx":0.4821,"N":20,"M":20,"id":288}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":20,"method":"ours","cap":2500,"id":289,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1038,"pathLen":1468.7401,"msgsPerDroneTick":7.4578,"tableEntries":20,"conflicts":96,"swaps":15,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.95,"ratio":1.0161,"chamferEx":0.5574,"N":20,"M":20,"id":289}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":20,"method":"ours","cap":2500,"id":290,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1668,"pathLen":1458.8723,"msgsPerDroneTick":7.6973,"tableEntries":20,"conflicts":54,"swaps":8,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":111,"fill":0.95,"ratio":1.0149,"chamferEx":0.9851,"N":20,"M":20,"id":290}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":20,"method":"ours","cap":2500,"id":291,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2321,"pathLen":1429.4654,"msgsPerDroneTick":7.7408,"tableEntries":20,"conflicts":66,"swaps":7,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.95,"ratio":1.0085,"chamferEx":0.3814,"N":20,"M":20,"id":291}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":20,"method":"ours","cap":2500,"id":292,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1868,"pathLen":1440.0396,"msgsPerDroneTick":7.7397,"tableEntries":20,"conflicts":70,"swaps":9,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":1,"ratio":1.01,"chamferEx":0.3868,"N":20,"M":20,"id":292}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":20,"method":"ours","cap":2500,"id":293,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2262,"pathLen":1470.4752,"msgsPerDroneTick":7.5796,"tableEntries":20,"conflicts":167,"swaps":24,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.95,"ratio":1.0094,"chamferEx":0.4361,"N":20,"M":20,"id":293}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":20,"method":"ours","cap":2500,"id":294,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2132,"pathLen":1428.388,"msgsPerDroneTick":8.023,"tableEntries":20,"conflicts":62,"swaps":7,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.95,"ratio":1.0134,"chamferEx":0.8422,"N":20,"M":20,"id":294}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":20,"method":"ours","cap":2500,"id":295,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1843,"pathLen":1465.5118,"msgsPerDroneTick":8.0899,"tableEntries":20,"conflicts":102,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.95,"ratio":1.01,"chamferEx":0.6257,"N":20,"M":20,"id":295}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":20,"method":"ours","cap":2500,"id":296,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1978,"pathLen":1446.9722,"msgsPerDroneTick":7.8708,"tableEntries":20,"conflicts":77,"swaps":11,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":106,"fill":0.95,"ratio":1.012,"chamferEx":0.7877,"N":20,"M":20,"id":296}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":20,"method":"ours","cap":2500,"id":297,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1763,"pathLen":1463.7178,"msgsPerDroneTick":7.862,"tableEntries":20,"conflicts":82,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.95,"ratio":1.0172,"chamferEx":0.5501,"N":20,"M":20,"id":297}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":20,"method":"ours","cap":2500,"id":298,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2061,"pathLen":1449.3568,"msgsPerDroneTick":7.6859,"tableEntries":20,"conflicts":62,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.95,"ratio":1.0058,"chamferEx":0.4577,"N":20,"M":20,"id":298}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":20,"method":"ours","cap":2500,"id":299,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1467,"pathLen":1406.0106,"msgsPerDroneTick":8.2913,"tableEntries":20,"conflicts":65,"swaps":9,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.95,"ratio":1.0133,"chamferEx":1.1681,"N":20,"M":20,"id":299}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":34,"method":"ours","cap":2500,"id":300,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.153,"pathLen":2409.9186,"msgsPerDroneTick":13.4868,"tableEntries":34,"conflicts":139,"swaps":15,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0125,"chamferEx":0.6914,"N":34,"M":34,"id":300}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":34,"method":"ours","cap":2500,"id":301,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1795,"pathLen":2431.1932,"msgsPerDroneTick":13.5273,"tableEntries":34,"conflicts":172,"swaps":27,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":111,"fill":0.9706,"ratio":1.0134,"chamferEx":0.4165,"N":34,"M":34,"id":301}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":34,"method":"ours","cap":2500,"id":302,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1621,"pathLen":2435.2247,"msgsPerDroneTick":13.7191,"tableEntries":34,"conflicts":143,"swaps":21,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":111,"fill":0.9706,"ratio":1.008,"chamferEx":0.5264,"N":34,"M":34,"id":302}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":34,"method":"ours","cap":2500,"id":303,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1766,"pathLen":2447.074,"msgsPerDroneTick":13.468,"tableEntries":34,"conflicts":146,"swaps":25,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0086,"chamferEx":0.479,"N":34,"M":34,"id":303}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":34,"method":"ours","cap":2500,"id":304,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1652,"pathLen":2490.8418,"msgsPerDroneTick":13.0802,"tableEntries":34,"conflicts":172,"swaps":21,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":114,"fill":0.9706,"ratio":1.0103,"chamferEx":0.3596,"N":34,"M":34,"id":304}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":34,"method":"ours","cap":2500,"id":305,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1565,"pathLen":2447.6475,"msgsPerDroneTick":13.8922,"tableEntries":34,"conflicts":78,"swaps":11,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":111,"fill":0.9706,"ratio":1.0142,"chamferEx":0.3866,"N":34,"M":34,"id":305}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":34,"method":"ours","cap":2500,"id":306,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1623,"pathLen":2467.807,"msgsPerDroneTick":13.1468,"tableEntries":34,"conflicts":144,"swaps":22,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":115,"fill":0.9706,"ratio":1.008,"chamferEx":0.3349,"N":34,"M":34,"id":306}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":34,"method":"ours","cap":2500,"id":307,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1816,"pathLen":2440.8947,"msgsPerDroneTick":13.2612,"tableEntries":34,"conflicts":102,"swaps":17,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.011,"chamferEx":0.3978,"N":34,"M":34,"id":307}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":34,"method":"ours","cap":2500,"id":308,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1517,"pathLen":2431.0774,"msgsPerDroneTick":13.6751,"tableEntries":34,"conflicts":123,"swaps":22,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0091,"chamferEx":0.3803,"N":34,"M":34,"id":308}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":34,"method":"ours","cap":2500,"id":309,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1622,"pathLen":2374.8123,"msgsPerDroneTick":14.009,"tableEntries":34,"conflicts":87,"swaps":10,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":101,"fill":0.9706,"ratio":1.0095,"chamferEx":0.486,"N":34,"M":34,"id":309}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":34,"method":"ours","cap":2500,"id":310,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1798,"pathLen":2406.9612,"msgsPerDroneTick":13.503,"tableEntries":34,"conflicts":136,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0097,"chamferEx":0.5482,"N":34,"M":34,"id":310}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":34,"method":"ours","cap":2500,"id":311,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1319,"pathLen":2440.8481,"msgsPerDroneTick":13.2458,"tableEntries":34,"conflicts":140,"swaps":19,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.009,"chamferEx":0.4877,"N":34,"M":34,"id":311}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":50,"method":"ours","cap":2500,"id":312,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1331,"pathLen":4383.5468,"msgsPerDroneTick":16.8273,"tableEntries":50,"conflicts":272,"swaps":36,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":139,"fill":0.96,"ratio":1.0062,"chamferEx":0.4753,"N":50,"M":50,"id":312}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":50,"method":"ours","cap":2500,"id":313,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1359,"pathLen":4360.0204,"msgsPerDroneTick":17.1799,"tableEntries":50,"conflicts":274,"swaps":39,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":135,"fill":0.96,"ratio":1.0069,"chamferEx":0.5622,"N":50,"M":50,"id":313}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":50,"method":"ours","cap":2500,"id":314,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1455,"pathLen":4308.9986,"msgsPerDroneTick":17.2733,"tableEntries":50,"conflicts":266,"swaps":41,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":131,"fill":0.96,"ratio":1.0092,"chamferEx":0.6039,"N":50,"M":50,"id":314}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":50,"method":"ours","cap":2500,"id":315,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1192,"pathLen":4368.2184,"msgsPerDroneTick":17.398,"tableEntries":50,"conflicts":336,"swaps":56,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":138,"fill":0.96,"ratio":1.0073,"chamferEx":0.4779,"N":50,"M":50,"id":315}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":50,"method":"ours","cap":2500,"id":316,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.145,"pathLen":4407.563,"msgsPerDroneTick":16.5709,"tableEntries":50,"conflicts":420,"swaps":63,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":140,"fill":0.96,"ratio":1.0063,"chamferEx":0.621,"N":50,"M":50,"id":316}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":50,"method":"ours","cap":2500,"id":317,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1331,"pathLen":4304.4583,"msgsPerDroneTick":17.9111,"tableEntries":50,"conflicts":294,"swaps":52,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":130,"fill":0.96,"ratio":1.0078,"chamferEx":0.6246,"N":50,"M":50,"id":317}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":50,"method":"ours","cap":2500,"id":318,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1648,"pathLen":4451.1957,"msgsPerDroneTick":16.7942,"tableEntries":50,"conflicts":382,"swaps":58,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":142,"fill":0.96,"ratio":1.008,"chamferEx":0.5242,"N":50,"M":50,"id":318}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":50,"method":"ours","cap":2500,"id":319,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1596,"pathLen":4281.1941,"msgsPerDroneTick":17.1883,"tableEntries":50,"conflicts":366,"swaps":59,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":128,"fill":0.96,"ratio":1.0065,"chamferEx":0.6958,"N":50,"M":50,"id":319}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":50,"method":"ours","cap":2500,"id":320,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0841,"pathLen":4427.3573,"msgsPerDroneTick":17.1025,"tableEntries":50,"conflicts":454,"swaps":72,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":138,"fill":0.96,"ratio":1.01,"chamferEx":0.6693,"N":50,"M":50,"id":320}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":50,"method":"ours","cap":2500,"id":321,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1259,"pathLen":4451.11,"msgsPerDroneTick":16.7375,"tableEntries":50,"conflicts":278,"swaps":42,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":146,"fill":0.96,"ratio":1.0081,"chamferEx":0.535,"N":50,"M":50,"id":321}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":50,"method":"ours","cap":2500,"id":322,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0817,"pathLen":4435.0114,"msgsPerDroneTick":16.6017,"tableEntries":50,"conflicts":376,"swaps":51,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":145,"fill":0.96,"ratio":1.0069,"chamferEx":0.4212,"N":50,"M":50,"id":322}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":50,"method":"ours","cap":2500,"id":323,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.144,"pathLen":4370.5109,"msgsPerDroneTick":17.0255,"tableEntries":50,"conflicts":464,"swaps":62,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":135,"fill":0.96,"ratio":1.0067,"chamferEx":0.4949,"N":50,"M":50,"id":323}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":75,"method":"ours","cap":2500,"id":324,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1182,"pathLen":8011.107,"msgsPerDroneTick":19.4313,"tableEntries":75,"conflicts":568,"swaps":86,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":170,"fill":0.96,"ratio":1.0056,"chamferEx":0.3623,"N":75,"M":75,"id":324}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":75,"method":"ours","cap":2500,"id":325,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0873,"pathLen":7949.8626,"msgsPerDroneTick":19.7717,"tableEntries":75,"conflicts":608,"swaps":87,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":167,"fill":0.96,"ratio":1.0057,"chamferEx":0.4694,"N":75,"M":75,"id":325}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":75,"method":"ours","cap":2500,"id":326,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1032,"pathLen":7963.5277,"msgsPerDroneTick":19.7456,"tableEntries":75,"conflicts":650,"swaps":110,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":170,"fill":0.96,"ratio":1.0059,"chamferEx":0.6672,"N":75,"M":75,"id":326}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":75,"method":"ours","cap":2500,"id":327,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1005,"pathLen":8017.1925,"msgsPerDroneTick":19.3542,"tableEntries":75,"conflicts":726,"swaps":115,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":171,"fill":0.96,"ratio":1.0067,"chamferEx":0.5661,"N":75,"M":75,"id":327}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":75,"method":"ours","cap":2500,"id":328,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.092,"pathLen":8105.3191,"msgsPerDroneTick":18.4247,"tableEntries":75,"conflicts":485,"swaps":79,"upgrades":0,"stuck":0,"bvcCompromise":36,"T":183,"fill":0.96,"ratio":1.0073,"chamferEx":0.5794,"N":75,"M":75,"id":328}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":75,"method":"ours","cap":2500,"id":329,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0852,"pathLen":8091.3102,"msgsPerDroneTick":18.9208,"tableEntries":75,"conflicts":670,"swaps":115,"upgrades":0,"stuck":0,"bvcCompromise":31,"T":179,"fill":0.96,"ratio":1.0046,"chamferEx":0.4543,"N":75,"M":75,"id":329}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":75,"method":"ours","cap":2500,"id":330,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1288,"pathLen":7948.1572,"msgsPerDroneTick":19.5557,"tableEntries":75,"conflicts":448,"swaps":72,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":168,"fill":0.9733,"ratio":1.0049,"chamferEx":0.4801,"N":75,"M":75,"id":330}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":75,"method":"ours","cap":2500,"id":331,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0987,"pathLen":8092.4564,"msgsPerDroneTick":19.5825,"tableEntries":75,"conflicts":613,"swaps":93,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":175,"fill":0.9733,"ratio":1.0085,"chamferEx":0.4293,"N":75,"M":75,"id":331}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":75,"method":"ours","cap":2500,"id":332,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.123,"pathLen":7930.8579,"msgsPerDroneTick":20.4042,"tableEntries":75,"conflicts":692,"swaps":125,"upgrades":0,"stuck":0,"bvcCompromise":8,"T":167,"fill":0.96,"ratio":1.0072,"chamferEx":0.5887,"N":75,"M":75,"id":332}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":75,"method":"ours","cap":2500,"id":333,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1021,"pathLen":7895.2064,"msgsPerDroneTick":20.1237,"tableEntries":75,"conflicts":439,"swaps":67,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":165,"fill":0.96,"ratio":1.0064,"chamferEx":0.589,"N":75,"M":75,"id":333}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":75,"method":"ours","cap":2500,"id":334,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1375,"pathLen":7927.5448,"msgsPerDroneTick":20.4159,"tableEntries":75,"conflicts":443,"swaps":73,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":167,"fill":0.96,"ratio":1.008,"chamferEx":0.5377,"N":75,"M":75,"id":334}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":75,"method":"ours","cap":2500,"id":335,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1402,"pathLen":7851.1813,"msgsPerDroneTick":20.1626,"tableEntries":75,"conflicts":635,"swaps":117,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":162,"fill":0.96,"ratio":1.0079,"chamferEx":0.5677,"N":75,"M":75,"id":335}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":100,"method":"ours","cap":2500,"id":336,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1007,"pathLen":12577.6877,"msgsPerDroneTick":20.9313,"tableEntries":100,"conflicts":1117,"swaps":177,"upgrades":0,"stuck":0,"bvcCompromise":31,"T":216,"fill":0.95,"ratio":1.0053,"chamferEx":0.6106,"N":100,"M":100,"id":336}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":100,"method":"ours","cap":2500,"id":337,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1097,"pathLen":12559.5163,"msgsPerDroneTick":21.0444,"tableEntries":100,"conflicts":1214,"swaps":194,"upgrades":0,"stuck":0,"bvcCompromise":72,"T":214,"fill":0.95,"ratio":1.0048,"chamferEx":0.5656,"N":100,"M":100,"id":337}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":100,"method":"ours","cap":2500,"id":338,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.09,"pathLen":12765.7897,"msgsPerDroneTick":19.9305,"tableEntries":100,"conflicts":1052,"swaps":197,"upgrades":0,"stuck":1,"bvcCompromise":119,"T":234,"fill":0.95,"ratio":1.0058,"chamferEx":0.8155,"N":100,"M":100,"id":338}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":100,"method":"ours","cap":2500,"id":339,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0936,"pathLen":12115.7871,"msgsPerDroneTick":23.3892,"tableEntries":100,"conflicts":712,"swaps":102,"upgrades":0,"stuck":0,"bvcCompromise":22,"T":184,"fill":0.95,"ratio":1.0057,"chamferEx":0.6471,"N":100,"M":100,"id":339}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":100,"method":"ours","cap":2500,"id":340,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1068,"pathLen":12053.0841,"msgsPerDroneTick":22.8604,"tableEntries":100,"conflicts":984,"swaps":157,"upgrades":0,"stuck":0,"bvcCompromise":89,"T":189,"fill":0.95,"ratio":1.0039,"chamferEx":0.7071,"N":100,"M":100,"id":340}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":100,"method":"ours","cap":2500,"id":341,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0991,"pathLen":12663.2067,"msgsPerDroneTick":19.6417,"tableEntries":100,"conflicts":1172,"swaps":192,"upgrades":0,"stuck":0,"bvcCompromise":177,"T":239,"fill":0.95,"ratio":1.0054,"chamferEx":0.5215,"N":100,"M":100,"id":341}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":100,"method":"ours","cap":2500,"id":342,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1171,"pathLen":12295.4857,"msgsPerDroneTick":22.4784,"tableEntries":100,"conflicts":1025,"swaps":177,"upgrades":0,"stuck":0,"bvcCompromise":21,"T":196,"fill":0.95,"ratio":1.0055,"chamferEx":0.66,"N":100,"M":100,"id":342}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":100,"method":"ours","cap":2500,"id":343,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0952,"pathLen":12328.7299,"msgsPerDroneTick":22.2947,"tableEntries":100,"conflicts":1060,"swaps":166,"upgrades":0,"stuck":0,"bvcCompromise":14,"T":200,"fill":0.95,"ratio":1.0054,"chamferEx":0.6594,"N":100,"M":100,"id":343}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":100,"method":"ours","cap":2500,"id":344,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0921,"pathLen":12355.0754,"msgsPerDroneTick":21.1138,"tableEntries":100,"conflicts":1310,"swaps":212,"upgrades":0,"stuck":0,"bvcCompromise":78,"T":207,"fill":0.95,"ratio":1.0054,"chamferEx":0.6795,"N":100,"M":100,"id":344}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":100,"method":"ours","cap":2500,"id":345,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0701,"pathLen":12501.351,"msgsPerDroneTick":21.2146,"tableEntries":100,"conflicts":999,"swaps":147,"upgrades":0,"stuck":0,"bvcCompromise":109,"T":216,"fill":0.95,"ratio":1.0069,"chamferEx":0.7873,"N":100,"M":100,"id":345}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":100,"method":"ours","cap":2500,"id":346,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0549,"pathLen":12344.1838,"msgsPerDroneTick":21.3158,"tableEntries":100,"conflicts":1240,"swaps":208,"upgrades":0,"stuck":0,"bvcCompromise":34,"T":206,"fill":0.95,"ratio":1.005,"chamferEx":0.4837,"N":100,"M":100,"id":346}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":100,"method":"ours","cap":2500,"id":347,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0968,"pathLen":12216.706,"msgsPerDroneTick":21.3933,"tableEntries":100,"conflicts":812,"swaps":120,"upgrades":0,"stuck":0,"bvcCompromise":71,"T":208,"fill":0.95,"ratio":1.0054,"chamferEx":0.5282,"N":100,"M":100,"id":347}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":150,"method":"ours","cap":2500,"id":348,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0777,"pathLen":23349.6552,"msgsPerDroneTick":22.567,"tableEntries":150,"conflicts":2116,"swaps":377,"upgrades":0,"stuck":0,"bvcCompromise":382,"T":295,"fill":0.9533,"ratio":1.0049,"chamferEx":0.5472,"N":150,"M":150,"id":348}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":150,"method":"ours","cap":2500,"id":349,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1027,"pathLen":23218.808,"msgsPerDroneTick":22.7613,"tableEntries":150,"conflicts":1767,"swaps":306,"upgrades":0,"stuck":0,"bvcCompromise":210,"T":281,"fill":0.9533,"ratio":1.005,"chamferEx":0.5877,"N":150,"M":150,"id":349}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":150,"method":"ours","cap":2500,"id":350,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0533,"pathLen":23194.5467,"msgsPerDroneTick":23.7655,"tableEntries":150,"conflicts":2190,"swaps":358,"upgrades":0,"stuck":0,"bvcCompromise":275,"T":278,"fill":0.96,"ratio":1.0044,"chamferEx":0.5102,"N":150,"M":150,"id":350}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":150,"method":"ours","cap":2500,"id":351,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0837,"pathLen":23517.5509,"msgsPerDroneTick":23.1256,"tableEntries":150,"conflicts":2272,"swaps":377,"upgrades":0,"stuck":0,"bvcCompromise":249,"T":289,"fill":0.9533,"ratio":1.0056,"chamferEx":0.6669,"N":150,"M":150,"id":351}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":150,"method":"ours","cap":2500,"id":352,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0913,"pathLen":23069.0486,"msgsPerDroneTick":23.2891,"tableEntries":150,"conflicts":2299,"swaps":444,"upgrades":0,"stuck":0,"bvcCompromise":271,"T":277,"fill":0.9533,"ratio":1.0051,"chamferEx":0.5622,"N":150,"M":150,"id":352}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":150,"method":"ours","cap":2500,"id":353,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.079,"pathLen":22862.3811,"msgsPerDroneTick":24.4583,"tableEntries":150,"conflicts":2250,"swaps":419,"upgrades":0,"stuck":0,"bvcCompromise":197,"T":260,"fill":0.9533,"ratio":1.0052,"chamferEx":0.7794,"N":150,"M":150,"id":353}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":150,"method":"ours","cap":2500,"id":354,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0664,"pathLen":22975.916,"msgsPerDroneTick":23.6692,"tableEntries":150,"conflicts":2178,"swaps":343,"upgrades":0,"stuck":0,"bvcCompromise":287,"T":280,"fill":0.9533,"ratio":1.0041,"chamferEx":0.5853,"N":150,"M":150,"id":354}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":150,"method":"ours","cap":2500,"id":355,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0863,"pathLen":23093.3281,"msgsPerDroneTick":23.5899,"tableEntries":150,"conflicts":2438,"swaps":444,"upgrades":0,"stuck":1,"bvcCompromise":313,"T":278,"fill":0.9533,"ratio":1.004,"chamferEx":0.6057,"N":150,"M":150,"id":355}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":150,"method":"ours","cap":2500,"id":356,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0481,"pathLen":23625.1403,"msgsPerDroneTick":22.6414,"tableEntries":150,"conflicts":2355,"swaps":428,"upgrades":0,"stuck":0,"bvcCompromise":409,"T":308,"fill":0.9533,"ratio":1.0047,"chamferEx":0.5285,"N":150,"M":150,"id":356}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":150,"method":"ours","cap":2500,"id":357,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0803,"pathLen":23154.7911,"msgsPerDroneTick":23.3008,"tableEntries":150,"conflicts":2013,"swaps":317,"upgrades":0,"stuck":0,"bvcCompromise":256,"T":284,"fill":0.9533,"ratio":1.0061,"chamferEx":0.5279,"N":150,"M":150,"id":357}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":150,"method":"ours","cap":2500,"id":358,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0835,"pathLen":22751.7481,"msgsPerDroneTick":23.5259,"tableEntries":150,"conflicts":1650,"swaps":273,"upgrades":0,"stuck":0,"bvcCompromise":158,"T":271,"fill":0.9533,"ratio":1.0046,"chamferEx":0.5114,"N":150,"M":150,"id":358}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":150,"method":"ours","cap":2500,"id":359,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0662,"pathLen":23461.8877,"msgsPerDroneTick":22.5441,"tableEntries":150,"conflicts":1774,"swaps":285,"upgrades":0,"stuck":0,"bvcCompromise":341,"T":296,"fill":0.96,"ratio":1.0047,"chamferEx":0.4939,"N":150,"M":150,"id":359}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":200,"method":"ours","cap":2500,"id":360,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0245,"pathLen":41653.5632,"msgsPerDroneTick":22.4903,"tableEntries":200,"conflicts":4707,"swaps":931,"upgrades":114,"stuck":0,"bvcCompromise":2235,"T":532,"fill":0.95,"ratio":1.0102,"chamferEx":0.5924,"N":200,"M":200,"id":360}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":200,"method":"ours","cap":2500,"id":361,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0579,"pathLen":44038.37,"msgsPerDroneTick":20.7175,"tableEntries":200,"conflicts":5033,"swaps":1006,"upgrades":172,"stuck":4,"bvcCompromise":1850,"T":591,"fill":0.95,"ratio":1.0213,"chamferEx":0.4589,"N":200,"M":200,"id":361}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":200,"method":"ours","cap":2500,"id":362,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0337,"pathLen":48147.1275,"msgsPerDroneTick":18.775,"tableEntries":200,"conflicts":5265,"swaps":1062,"upgrades":175,"stuck":1,"bvcCompromise":1545,"T":698,"fill":0.95,"ratio":1.0281,"chamferEx":0.6812,"N":200,"M":200,"id":362}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":200,"method":"ours","cap":2500,"id":363,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0481,"pathLen":40474.3241,"msgsPerDroneTick":22.4386,"tableEntries":198.3,"conflicts":4317,"swaps":838,"upgrades":3,"stuck":1,"bvcCompromise":2325,"T":554,"fill":0.95,"ratio":1.0056,"chamferEx":0.3887,"N":200,"M":200,"id":363}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":200,"method":"ours","cap":2500,"id":364,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0304,"pathLen":42383.5171,"msgsPerDroneTick":22.3628,"tableEntries":200,"conflicts":5123,"swaps":971,"upgrades":118,"stuck":0,"bvcCompromise":2636,"T":561,"fill":0.95,"ratio":1.0282,"chamferEx":0.5159,"N":200,"M":200,"id":364}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":200,"method":"ours","cap":2500,"id":365,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0433,"pathLen":41234.5624,"msgsPerDroneTick":23.0786,"tableEntries":200,"conflicts":4488,"swaps":838,"upgrades":32,"stuck":2,"bvcCompromise":2482,"T":535,"fill":0.95,"ratio":1.0118,"chamferEx":0.6868,"N":200,"M":200,"id":365}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":200,"method":"ours","cap":2500,"id":366,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0435,"pathLen":48704.5102,"msgsPerDroneTick":20.2484,"tableEntries":199.935,"conflicts":5035,"swaps":1032,"upgrades":192,"stuck":1,"bvcCompromise":2742,"T":700,"fill":0.95,"ratio":1.0417,"chamferEx":0.6763,"N":200,"M":200,"id":366}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":200,"method":"ours","cap":2500,"id":367,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0509,"pathLen":41305.7303,"msgsPerDroneTick":21.2418,"tableEntries":200,"conflicts":4141,"swaps":849,"upgrades":109,"stuck":0,"bvcCompromise":983,"T":505,"fill":0.95,"ratio":1.0194,"chamferEx":0.6132,"N":200,"M":200,"id":367}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":200,"method":"ours","cap":2500,"id":368,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0478,"pathLen":45048.3065,"msgsPerDroneTick":20.2972,"tableEntries":200,"conflicts":4961,"swaps":986,"upgrades":121,"stuck":2,"bvcCompromise":1698,"T":600,"fill":0.95,"ratio":1.0145,"chamferEx":0.754,"N":200,"M":200,"id":368}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":200,"method":"ours","cap":2500,"id":369,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0458,"pathLen":40594.5835,"msgsPerDroneTick":22.5871,"tableEntries":200,"conflicts":5120,"swaps":994,"upgrades":99,"stuck":1,"bvcCompromise":1503,"T":498,"fill":0.95,"ratio":1.02,"chamferEx":0.6561,"N":200,"M":200,"id":369}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":200,"method":"ours","cap":2500,"id":370,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0397,"pathLen":48986.9216,"msgsPerDroneTick":18.7041,"tableEntries":200,"conflicts":4344,"swaps":937,"upgrades":128,"stuck":0,"bvcCompromise":1945,"T":720,"fill":0.95,"ratio":1.0396,"chamferEx":0.6978,"N":200,"M":200,"id":370}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":200,"method":"ours","cap":2500,"id":371,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.046,"pathLen":44377.2293,"msgsPerDroneTick":21.0206,"tableEntries":200,"conflicts":4213,"swaps":796,"upgrades":71,"stuck":1,"bvcCompromise":2374,"T":633,"fill":0.95,"ratio":1.0227,"chamferEx":0.5877,"N":200,"M":200,"id":371}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":300,"method":"ours","cap":2500,"id":372,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0349,"pathLen":91796.6488,"msgsPerDroneTick":21.5791,"tableEntries":294.92,"conflicts":9249,"swaps":2035,"upgrades":386,"stuck":4,"bvcCompromise":2700,"T":898,"fill":0.95,"ratio":1.0445,"chamferEx":0.6361,"N":300,"M":300,"id":372}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":300,"method":"ours","cap":2500,"id":373,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0245,"pathLen":89086.4978,"msgsPerDroneTick":21.9551,"tableEntries":292.04,"conflicts":8604,"swaps":1963,"upgrades":206,"stuck":1,"bvcCompromise":2807,"T":852,"fill":0.95,"ratio":1.0328,"chamferEx":0.6766,"N":300,"M":300,"id":373}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":300,"method":"ours","cap":2500,"id":374,"res":{"collPairs":1,"collDroneTicks":1,"minSep":1.9992,"pathLen":88991.1143,"msgsPerDroneTick":23.8427,"tableEntries":294.4,"conflicts":11409,"swaps":2472,"upgrades":572,"stuck":1,"bvcCompromise":4298,"T":815,"fill":0.95,"ratio":1.0457,"chamferEx":0.6431,"N":300,"M":300,"id":374}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":300,"method":"ours","cap":2500,"id":375,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0447,"pathLen":87952.3192,"msgsPerDroneTick":22.6894,"tableEntries":297,"conflicts":9162,"swaps":2100,"upgrades":293,"stuck":4,"bvcCompromise":2567,"T":807,"fill":0.95,"ratio":1.0319,"chamferEx":0.7873,"N":300,"M":300,"id":375}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":300,"method":"ours","cap":2500,"id":376,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0293,"pathLen":83022.4254,"msgsPerDroneTick":24.5654,"tableEntries":296.4767,"conflicts":9985,"swaps":2158,"upgrades":298,"stuck":4,"bvcCompromise":3730,"T":734,"fill":0.95,"ratio":1.0304,"chamferEx":0.6354,"N":300,"M":300,"id":376}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":300,"method":"ours","cap":2500,"id":377,"res":{"collPairs":2,"collDroneTicks":2,"minSep":1.9913,"pathLen":84743.5018,"msgsPerDroneTick":24.2324,"tableEntries":299.84,"conflicts":9998,"swaps":2226,"upgrades":413,"stuck":1,"bvcCompromise":3332,"T":751,"fill":0.95,"ratio":1.0536,"chamferEx":0.6259,"N":300,"M":300,"id":377}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":300,"method":"ours","cap":2500,"id":378,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0121,"pathLen":96338.2114,"msgsPerDroneTick":22.5204,"tableEntries":298.07,"conflicts":10177,"swaps":2143,"upgrades":441,"stuck":3,"bvcCompromise":5457,"T":978,"fill":0.95,"ratio":1.058,"chamferEx":0.7218,"N":300,"M":300,"id":378}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":300,"method":"ours","cap":2500,"id":379,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0141,"pathLen":97440.6601,"msgsPerDroneTick":23.4381,"tableEntries":300,"conflicts":12036,"swaps":2720,"upgrades":536,"stuck":2,"bvcCompromise":6289,"T":975,"fill":0.95,"ratio":1.0624,"chamferEx":0.8368,"N":300,"M":300,"id":379}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":300,"method":"ours","cap":2500,"id":380,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.036,"pathLen":89048.1417,"msgsPerDroneTick":22.8651,"tableEntries":296.46,"conflicts":10221,"swaps":2256,"upgrades":318,"stuck":2,"bvcCompromise":3204,"T":861,"fill":0.95,"ratio":1.0429,"chamferEx":0.5587,"N":300,"M":300,"id":380}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":300,"method":"ours","cap":2500,"id":381,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0378,"pathLen":89244.2135,"msgsPerDroneTick":22.7644,"tableEntries":295,"conflicts":10003,"swaps":2198,"upgrades":318,"stuck":0,"bvcCompromise":3356,"T":854,"fill":0.95,"ratio":1.0443,"chamferEx":0.6872,"N":300,"M":300,"id":381}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":300,"method":"ours","cap":2500,"id":382,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0341,"pathLen":91826.7963,"msgsPerDroneTick":22.634,"tableEntries":299.9167,"conflicts":9469,"swaps":2234,"upgrades":358,"stuck":1,"bvcCompromise":4018,"T":894,"fill":0.95,"ratio":1.0486,"chamferEx":0.6573,"N":300,"M":300,"id":382}}
{"x":"X4","variant":"ours-tuned","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":300,"method":"ours","cap":2500,"id":383,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0431,"pathLen":91172.4728,"msgsPerDroneTick":22.0026,"tableEntries":298.9967,"conflicts":9490,"swaps":2090,"upgrades":373,"stuck":1,"bvcCompromise":3056,"T":867,"fill":0.95,"ratio":1.051,"chamferEx":0.8221,"N":300,"M":300,"id":383}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1001,"n":20,"method":"cbba","cap":2500,"id":384,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1551,"pathLen":1415.3121,"msgsPerDroneTick":12.7108,"tableEntries":20,"conflicts":205,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":93,"fill":0.95,"ratio":1.0473,"chamferEx":0.6284,"N":20,"M":20,"id":384}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1002,"n":20,"method":"cbba","cap":2500,"id":385,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1493,"pathLen":1407.8919,"msgsPerDroneTick":12.328,"tableEntries":20,"conflicts":223,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":91,"fill":0.95,"ratio":1.05,"chamferEx":0.8214,"N":20,"M":20,"id":385}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1003,"n":20,"method":"cbba","cap":2500,"id":386,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1369,"pathLen":1416.5257,"msgsPerDroneTick":12.4641,"tableEntries":20,"conflicts":214,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":92,"fill":0.95,"ratio":1.0512,"chamferEx":0.7908,"N":20,"M":20,"id":386}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1004,"n":20,"method":"cbba","cap":2500,"id":387,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1618,"pathLen":1397.1493,"msgsPerDroneTick":12.9653,"tableEntries":20,"conflicts":218,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":88,"fill":0.95,"ratio":1.0509,"chamferEx":0.7722,"N":20,"M":20,"id":387}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1005,"n":20,"method":"cbba","cap":2500,"id":388,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2473,"pathLen":1414.2677,"msgsPerDroneTick":12.3324,"tableEntries":20,"conflicts":214,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":91,"fill":0.95,"ratio":1.0491,"chamferEx":0.6322,"N":20,"M":20,"id":388}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1006,"n":20,"method":"cbba","cap":2500,"id":389,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1906,"pathLen":1405.4547,"msgsPerDroneTick":12.9756,"tableEntries":20,"conflicts":201,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":88,"fill":0.95,"ratio":1.0599,"chamferEx":0.7111,"N":20,"M":20,"id":389}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1007,"n":20,"method":"cbba","cap":2500,"id":390,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1199,"pathLen":1446.7083,"msgsPerDroneTick":12.173,"tableEntries":20,"conflicts":247,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":100,"fill":0.95,"ratio":1.0477,"chamferEx":0.6135,"N":20,"M":20,"id":390}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1008,"n":20,"method":"cbba","cap":2500,"id":391,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1639,"pathLen":1451.5381,"msgsPerDroneTick":12.3242,"tableEntries":20,"conflicts":212,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":99,"fill":0.95,"ratio":1.0543,"chamferEx":0.4006,"N":20,"M":20,"id":391}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1009,"n":20,"method":"cbba","cap":2500,"id":392,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.16,"pathLen":1445.0251,"msgsPerDroneTick":12.1536,"tableEntries":20,"conflicts":213,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.95,"ratio":1.0566,"chamferEx":0.6533,"N":20,"M":20,"id":392}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1010,"n":20,"method":"cbba","cap":2500,"id":393,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1228,"pathLen":1459.8284,"msgsPerDroneTick":12.9363,"tableEntries":20,"conflicts":202,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":102,"fill":1,"ratio":1.0612,"chamferEx":0.283,"N":20,"M":20,"id":393}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1011,"n":20,"method":"cbba","cap":2500,"id":394,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1872,"pathLen":1435.554,"msgsPerDroneTick":12.1613,"tableEntries":20,"conflicts":214,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":97,"fill":1,"ratio":1.0566,"chamferEx":0.412,"N":20,"M":20,"id":394}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1012,"n":20,"method":"cbba","cap":2500,"id":395,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1628,"pathLen":1399.075,"msgsPerDroneTick":12.8267,"tableEntries":20,"conflicts":208,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":90,"fill":0.95,"ratio":1.0494,"chamferEx":0.7369,"N":20,"M":20,"id":395}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1001,"n":34,"method":"cbba","cap":2500,"id":396,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1443,"pathLen":2517.0967,"msgsPerDroneTick":20.4716,"tableEntries":34,"conflicts":337,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":113,"fill":0.9706,"ratio":1.0263,"chamferEx":0.3342,"N":34,"M":34,"id":396}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1002,"n":34,"method":"cbba","cap":2500,"id":397,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1355,"pathLen":2403.7853,"msgsPerDroneTick":21.3957,"tableEntries":34,"conflicts":359,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":101,"fill":0.9706,"ratio":1.0244,"chamferEx":0.5034,"N":34,"M":34,"id":397}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1003,"n":34,"method":"cbba","cap":2500,"id":398,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1097,"pathLen":2479.384,"msgsPerDroneTick":21.0949,"tableEntries":34,"conflicts":334,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":110,"fill":0.9706,"ratio":1.0228,"chamferEx":0.4689,"N":34,"M":34,"id":398}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1004,"n":34,"method":"cbba","cap":2500,"id":399,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1083,"pathLen":2561.3012,"msgsPerDroneTick":21.0798,"tableEntries":34,"conflicts":379,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":126,"fill":0.9706,"ratio":1.0327,"chamferEx":0.4141,"N":34,"M":34,"id":399}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1005,"n":34,"method":"cbba","cap":2500,"id":400,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1395,"pathLen":2476.6348,"msgsPerDroneTick":20.7832,"tableEntries":34,"conflicts":337,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":113,"fill":0.9706,"ratio":1.0239,"chamferEx":0.3277,"N":34,"M":34,"id":400}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1006,"n":34,"method":"cbba","cap":2500,"id":401,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1582,"pathLen":2484.244,"msgsPerDroneTick":20.6686,"tableEntries":34,"conflicts":354,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0253,"chamferEx":0.4222,"N":34,"M":34,"id":401}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1007,"n":34,"method":"cbba","cap":2500,"id":402,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1625,"pathLen":2470.7,"msgsPerDroneTick":21.2776,"tableEntries":34,"conflicts":411,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":107,"fill":0.9706,"ratio":1.0293,"chamferEx":0.4081,"N":34,"M":34,"id":402}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1008,"n":34,"method":"cbba","cap":2500,"id":403,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.093,"pathLen":2486.8527,"msgsPerDroneTick":20.9954,"tableEntries":34,"conflicts":340,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":115,"fill":0.9706,"ratio":1.0235,"chamferEx":0.4518,"N":34,"M":34,"id":403}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1009,"n":34,"method":"cbba","cap":2500,"id":404,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.159,"pathLen":2527.9364,"msgsPerDroneTick":20.5636,"tableEntries":34,"conflicts":358,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":118,"fill":0.9706,"ratio":1.0286,"chamferEx":0.2629,"N":34,"M":34,"id":404}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1010,"n":34,"method":"cbba","cap":2500,"id":405,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1732,"pathLen":2442.3623,"msgsPerDroneTick":20.5432,"tableEntries":34,"conflicts":359,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0219,"chamferEx":0.4347,"N":34,"M":34,"id":405}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1011,"n":34,"method":"cbba","cap":2500,"id":406,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1223,"pathLen":2463.3272,"msgsPerDroneTick":21.092,"tableEntries":34,"conflicts":339,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.0255,"chamferEx":0.3835,"N":34,"M":34,"id":406}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1012,"n":34,"method":"cbba","cap":2500,"id":407,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1651,"pathLen":2464.2053,"msgsPerDroneTick":21.0676,"tableEntries":34,"conflicts":350,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0222,"chamferEx":0.392,"N":34,"M":34,"id":407}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1001,"n":50,"method":"cbba","cap":2500,"id":408,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1227,"pathLen":4342.3732,"msgsPerDroneTick":27.2366,"tableEntries":50,"conflicts":709,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":128,"fill":0.96,"ratio":1.0388,"chamferEx":0.5103,"N":50,"M":50,"id":408}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1002,"n":50,"method":"cbba","cap":2500,"id":409,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1204,"pathLen":4404.6519,"msgsPerDroneTick":26.5656,"tableEntries":50,"conflicts":704,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":135,"fill":0.96,"ratio":1.0408,"chamferEx":0.477,"N":50,"M":50,"id":409}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1003,"n":50,"method":"cbba","cap":2500,"id":410,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0837,"pathLen":4326.298,"msgsPerDroneTick":26.9553,"tableEntries":50,"conflicts":709,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":129,"fill":0.96,"ratio":1.0361,"chamferEx":0.5188,"N":50,"M":50,"id":410}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1004,"n":50,"method":"cbba","cap":2500,"id":411,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1563,"pathLen":4414.4294,"msgsPerDroneTick":26.8254,"tableEntries":50,"conflicts":724,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":136,"fill":0.96,"ratio":1.0418,"chamferEx":0.4924,"N":50,"M":50,"id":411}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1005,"n":50,"method":"cbba","cap":2500,"id":412,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1633,"pathLen":4360.7414,"msgsPerDroneTick":26.4668,"tableEntries":50,"conflicts":750,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":130,"fill":0.96,"ratio":1.0424,"chamferEx":0.4502,"N":50,"M":50,"id":412}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1006,"n":50,"method":"cbba","cap":2500,"id":413,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.148,"pathLen":4346.1978,"msgsPerDroneTick":26.8066,"tableEntries":50,"conflicts":754,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":127,"fill":0.96,"ratio":1.0391,"chamferEx":0.5344,"N":50,"M":50,"id":413}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1007,"n":50,"method":"cbba","cap":2500,"id":414,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0949,"pathLen":4382.495,"msgsPerDroneTick":26.3863,"tableEntries":50,"conflicts":711,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":130,"fill":0.96,"ratio":1.0365,"chamferEx":0.4789,"N":50,"M":50,"id":414}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1008,"n":50,"method":"cbba","cap":2500,"id":415,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0851,"pathLen":4315.3272,"msgsPerDroneTick":27.0376,"tableEntries":50,"conflicts":757,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":124,"fill":0.96,"ratio":1.037,"chamferEx":0.5096,"N":50,"M":50,"id":415}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1009,"n":50,"method":"cbba","cap":2500,"id":416,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1138,"pathLen":4345.1226,"msgsPerDroneTick":26.473,"tableEntries":50,"conflicts":725,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":131,"fill":0.96,"ratio":1.0413,"chamferEx":0.4654,"N":50,"M":50,"id":416}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1010,"n":50,"method":"cbba","cap":2500,"id":417,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1453,"pathLen":4392.7674,"msgsPerDroneTick":26.5944,"tableEntries":50,"conflicts":714,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":135,"fill":0.96,"ratio":1.0408,"chamferEx":0.4525,"N":50,"M":50,"id":417}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1011,"n":50,"method":"cbba","cap":2500,"id":418,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1245,"pathLen":4392.3603,"msgsPerDroneTick":26.0583,"tableEntries":50,"conflicts":759,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":133,"fill":0.96,"ratio":1.0416,"chamferEx":0.4771,"N":50,"M":50,"id":418}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1012,"n":50,"method":"cbba","cap":2500,"id":419,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0756,"pathLen":4386.2402,"msgsPerDroneTick":26.4307,"tableEntries":50,"conflicts":719,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":133,"fill":0.96,"ratio":1.0444,"chamferEx":0.3436,"N":50,"M":50,"id":419}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1001,"n":75,"method":"cbba","cap":2500,"id":420,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1397,"pathLen":8416.4433,"msgsPerDroneTick":31.2896,"tableEntries":75,"conflicts":1461,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":33,"T":191,"fill":0.96,"ratio":1.0459,"chamferEx":0.4069,"N":75,"M":75,"id":420}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1002,"n":75,"method":"cbba","cap":2500,"id":421,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1251,"pathLen":8183.8732,"msgsPerDroneTick":32.2677,"tableEntries":75,"conflicts":1439,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":177,"fill":0.96,"ratio":1.044,"chamferEx":0.4071,"N":75,"M":75,"id":421}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1003,"n":75,"method":"cbba","cap":2500,"id":422,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1152,"pathLen":8214.3815,"msgsPerDroneTick":32.1505,"tableEntries":75,"conflicts":1448,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":178,"fill":0.96,"ratio":1.0478,"chamferEx":0.4496,"N":75,"M":75,"id":422}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1004,"n":75,"method":"cbba","cap":2500,"id":423,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1267,"pathLen":8604.9324,"msgsPerDroneTick":30.3745,"tableEntries":75,"conflicts":1428,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":19,"T":209,"fill":0.96,"ratio":1.0477,"chamferEx":0.3927,"N":75,"M":75,"id":423}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1005,"n":75,"method":"cbba","cap":2500,"id":424,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1324,"pathLen":8289.9272,"msgsPerDroneTick":31.2296,"tableEntries":75,"conflicts":1387,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":188,"fill":0.96,"ratio":1.0466,"chamferEx":0.4664,"N":75,"M":75,"id":424}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1006,"n":75,"method":"cbba","cap":2500,"id":425,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0845,"pathLen":8244.2207,"msgsPerDroneTick":32.0389,"tableEntries":75,"conflicts":1598,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":19,"T":180,"fill":0.96,"ratio":1.0486,"chamferEx":0.4333,"N":75,"M":75,"id":425}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1007,"n":75,"method":"cbba","cap":2500,"id":426,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1199,"pathLen":8268.6191,"msgsPerDroneTick":31.407,"tableEntries":75,"conflicts":1513,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":24,"T":185,"fill":0.96,"ratio":1.0455,"chamferEx":0.3989,"N":75,"M":75,"id":426}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1008,"n":75,"method":"cbba","cap":2500,"id":427,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0924,"pathLen":8164.8792,"msgsPerDroneTick":31.395,"tableEntries":75,"conflicts":1402,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":55,"T":174,"fill":0.96,"ratio":1.0481,"chamferEx":0.4393,"N":75,"M":75,"id":427}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1009,"n":75,"method":"cbba","cap":2500,"id":428,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.139,"pathLen":8250.1971,"msgsPerDroneTick":31.6811,"tableEntries":75,"conflicts":1442,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":12,"T":181,"fill":0.96,"ratio":1.0486,"chamferEx":0.3719,"N":75,"M":75,"id":428}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1010,"n":75,"method":"cbba","cap":2500,"id":429,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1171,"pathLen":8260.0238,"msgsPerDroneTick":31.4896,"tableEntries":75,"conflicts":1384,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":19,"T":182,"fill":0.96,"ratio":1.0454,"chamferEx":0.4172,"N":75,"M":75,"id":429}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1011,"n":75,"method":"cbba","cap":2500,"id":430,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0723,"pathLen":8175.9212,"msgsPerDroneTick":31.9193,"tableEntries":75,"conflicts":1396,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"T":174,"fill":0.96,"ratio":1.0446,"chamferEx":0.3973,"N":75,"M":75,"id":430}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1012,"n":75,"method":"cbba","cap":2500,"id":431,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1006,"pathLen":8338.1166,"msgsPerDroneTick":31.4076,"tableEntries":75,"conflicts":1434,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"T":187,"fill":0.96,"ratio":1.0488,"chamferEx":0.4243,"N":75,"M":75,"id":431}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1001,"n":100,"method":"cbba","cap":2500,"id":432,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0795,"pathLen":12835.3797,"msgsPerDroneTick":34.8999,"tableEntries":100,"conflicts":2179,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":34,"T":225,"fill":0.96,"ratio":1.0342,"chamferEx":0.4162,"N":100,"M":100,"id":432}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1002,"n":100,"method":"cbba","cap":2500,"id":433,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1024,"pathLen":12603.505,"msgsPerDroneTick":36.7217,"tableEntries":100,"conflicts":2132,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"T":206,"fill":0.95,"ratio":1.0367,"chamferEx":0.4587,"N":100,"M":100,"id":433}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1003,"n":100,"method":"cbba","cap":2500,"id":434,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1235,"pathLen":12500.4535,"msgsPerDroneTick":36.9062,"tableEntries":100,"conflicts":2155,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":12,"T":205,"fill":0.95,"ratio":1.0321,"chamferEx":0.4587,"N":100,"M":100,"id":434}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1004,"n":100,"method":"cbba","cap":2500,"id":435,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0766,"pathLen":12721.3488,"msgsPerDroneTick":36.243,"tableEntries":100,"conflicts":2238,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":20,"T":219,"fill":0.95,"ratio":1.0359,"chamferEx":0.3925,"N":100,"M":100,"id":435}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1005,"n":100,"method":"cbba","cap":2500,"id":436,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1237,"pathLen":12386.1611,"msgsPerDroneTick":37.0754,"tableEntries":100,"conflicts":2188,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"T":199,"fill":0.95,"ratio":1.0347,"chamferEx":0.4763,"N":100,"M":100,"id":436}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1006,"n":100,"method":"cbba","cap":2500,"id":437,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1035,"pathLen":12523.1501,"msgsPerDroneTick":37.0147,"tableEntries":100,"conflicts":2158,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"T":204,"fill":0.95,"ratio":1.0363,"chamferEx":0.4442,"N":100,"M":100,"id":437}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1007,"n":100,"method":"cbba","cap":2500,"id":438,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1052,"pathLen":12422.4217,"msgsPerDroneTick":37.5819,"tableEntries":100,"conflicts":2141,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"T":200,"fill":0.95,"ratio":1.0326,"chamferEx":0.4505,"N":100,"M":100,"id":438}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1008,"n":100,"method":"cbba","cap":2500,"id":439,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1136,"pathLen":12517.0734,"msgsPerDroneTick":37.1998,"tableEntries":100,"conflicts":2156,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":15,"T":201,"fill":0.95,"ratio":1.0386,"chamferEx":0.4635,"N":100,"M":100,"id":439}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1009,"n":100,"method":"cbba","cap":2500,"id":440,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1037,"pathLen":12587.1234,"msgsPerDroneTick":36.4949,"tableEntries":100,"conflicts":2127,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":23,"T":209,"fill":0.95,"ratio":1.0378,"chamferEx":0.477,"N":100,"M":100,"id":440}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1010,"n":100,"method":"cbba","cap":2500,"id":441,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1074,"pathLen":12531.888,"msgsPerDroneTick":36.881,"tableEntries":100,"conflicts":2148,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":21,"T":207,"fill":0.95,"ratio":1.0366,"chamferEx":0.4577,"N":100,"M":100,"id":441}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1011,"n":100,"method":"cbba","cap":2500,"id":442,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1152,"pathLen":12690.8045,"msgsPerDroneTick":35.9452,"tableEntries":100,"conflicts":2153,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":33,"T":216,"fill":0.95,"ratio":1.0357,"chamferEx":0.4282,"N":100,"M":100,"id":442}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1012,"n":100,"method":"cbba","cap":2500,"id":443,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1339,"pathLen":12718.9948,"msgsPerDroneTick":36.7583,"tableEntries":100,"conflicts":2152,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":17,"T":218,"fill":0.96,"ratio":1.0366,"chamferEx":0.3943,"N":100,"M":100,"id":443}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1001,"n":150,"method":"cbba","cap":2500,"id":444,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0981,"pathLen":22276.784,"msgsPerDroneTick":43.1389,"tableEntries":150,"conflicts":4240,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":23,"T":232,"fill":0.9533,"ratio":1.0258,"chamferEx":0.479,"N":150,"M":150,"id":444}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1002,"n":150,"method":"cbba","cap":2500,"id":445,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0963,"pathLen":22505.5647,"msgsPerDroneTick":41.3857,"tableEntries":150,"conflicts":3983,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":20,"T":240,"fill":0.96,"ratio":1.0291,"chamferEx":0.4176,"N":150,"M":150,"id":445}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1003,"n":150,"method":"cbba","cap":2500,"id":446,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1041,"pathLen":22440.572,"msgsPerDroneTick":42.1682,"tableEntries":150,"conflicts":3857,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":19,"T":238,"fill":0.9533,"ratio":1.0299,"chamferEx":0.4402,"N":150,"M":150,"id":446}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1004,"n":150,"method":"cbba","cap":2500,"id":447,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0924,"pathLen":22781.7831,"msgsPerDroneTick":41.2484,"tableEntries":150,"conflicts":4395,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":22,"T":250,"fill":0.9533,"ratio":1.0303,"chamferEx":0.4102,"N":150,"M":150,"id":447}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1005,"n":150,"method":"cbba","cap":2500,"id":448,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1159,"pathLen":22569.1237,"msgsPerDroneTick":41.6205,"tableEntries":150,"conflicts":4001,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":23,"T":240,"fill":0.9533,"ratio":1.0305,"chamferEx":0.4372,"N":150,"M":150,"id":448}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1006,"n":150,"method":"cbba","cap":2500,"id":449,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0807,"pathLen":22267.1243,"msgsPerDroneTick":42.3709,"tableEntries":150,"conflicts":4110,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":23,"T":229,"fill":0.9533,"ratio":1.028,"chamferEx":0.4727,"N":150,"M":150,"id":449}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1007,"n":150,"method":"cbba","cap":2500,"id":450,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0843,"pathLen":22446.6553,"msgsPerDroneTick":42.0558,"tableEntries":150,"conflicts":3918,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":17,"T":235,"fill":0.9533,"ratio":1.0301,"chamferEx":0.4184,"N":150,"M":150,"id":450}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1008,"n":150,"method":"cbba","cap":2500,"id":451,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0561,"pathLen":22704.3681,"msgsPerDroneTick":41.3007,"tableEntries":150,"conflicts":4086,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":27,"T":248,"fill":0.9533,"ratio":1.0297,"chamferEx":0.4504,"N":150,"M":150,"id":451}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1009,"n":150,"method":"cbba","cap":2500,"id":452,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0701,"pathLen":22332.1068,"msgsPerDroneTick":42.4732,"tableEntries":150,"conflicts":4174,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":17,"T":233,"fill":0.96,"ratio":1.0292,"chamferEx":0.4471,"N":150,"M":150,"id":452}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1010,"n":150,"method":"cbba","cap":2500,"id":453,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0707,"pathLen":22346.4176,"msgsPerDroneTick":41.5848,"tableEntries":150,"conflicts":4055,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":23,"T":235,"fill":0.9533,"ratio":1.028,"chamferEx":0.4538,"N":150,"M":150,"id":453}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1011,"n":150,"method":"cbba","cap":2500,"id":454,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0865,"pathLen":22256.3449,"msgsPerDroneTick":42.2841,"tableEntries":150,"conflicts":4048,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":12,"T":229,"fill":0.9533,"ratio":1.0265,"chamferEx":0.4273,"N":150,"M":150,"id":454}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1012,"n":150,"method":"cbba","cap":2500,"id":455,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1009,"pathLen":22541.2334,"msgsPerDroneTick":41.42,"tableEntries":150,"conflicts":4122,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":25,"T":243,"fill":0.9533,"ratio":1.0279,"chamferEx":0.4561,"N":150,"M":150,"id":455}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1001,"n":200,"method":"cbba","cap":2500,"id":456,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0927,"pathLen":35154.0693,"msgsPerDroneTick":43.8668,"tableEntries":200,"conflicts":6369,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":49,"T":311,"fill":0.95,"ratio":1.0246,"chamferEx":0.4859,"N":200,"M":200,"id":456}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1002,"n":200,"method":"cbba","cap":2500,"id":457,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0567,"pathLen":35474.9425,"msgsPerDroneTick":44.2596,"tableEntries":200,"conflicts":6134,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":39,"T":318,"fill":0.95,"ratio":1.0249,"chamferEx":0.4204,"N":200,"M":200,"id":457}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1003,"n":200,"method":"cbba","cap":2500,"id":458,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0979,"pathLen":35218.3386,"msgsPerDroneTick":44.3615,"tableEntries":200,"conflicts":6286,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":46,"T":311,"fill":0.95,"ratio":1.0236,"chamferEx":0.46,"N":200,"M":200,"id":458}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1004,"n":200,"method":"cbba","cap":2500,"id":459,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0688,"pathLen":35276.1524,"msgsPerDroneTick":44.989,"tableEntries":200,"conflicts":6435,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":29,"T":313,"fill":0.95,"ratio":1.0257,"chamferEx":0.4523,"N":200,"M":200,"id":459}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1005,"n":200,"method":"cbba","cap":2500,"id":460,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0644,"pathLen":34677.4465,"msgsPerDroneTick":45.4713,"tableEntries":200,"conflicts":6303,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":39,"T":297,"fill":0.95,"ratio":1.0226,"chamferEx":0.4581,"N":200,"M":200,"id":460}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1006,"n":200,"method":"cbba","cap":2500,"id":461,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.085,"pathLen":35546.3677,"msgsPerDroneTick":43.9733,"tableEntries":200,"conflicts":6466,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":52,"T":320,"fill":0.95,"ratio":1.0253,"chamferEx":0.4673,"N":200,"M":200,"id":461}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1007,"n":200,"method":"cbba","cap":2500,"id":462,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0859,"pathLen":34397.3035,"msgsPerDroneTick":45.9776,"tableEntries":200,"conflicts":6260,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":50,"T":290,"fill":0.95,"ratio":1.0239,"chamferEx":0.4769,"N":200,"M":200,"id":462}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1008,"n":200,"method":"cbba","cap":2500,"id":463,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0722,"pathLen":34699.602,"msgsPerDroneTick":46.0641,"tableEntries":200,"conflicts":6294,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":34,"T":295,"fill":0.955,"ratio":1.0257,"chamferEx":0.4371,"N":200,"M":200,"id":463}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1009,"n":200,"method":"cbba","cap":2500,"id":464,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0513,"pathLen":34309.9224,"msgsPerDroneTick":46.2046,"tableEntries":200,"conflicts":6214,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":66,"T":288,"fill":0.95,"ratio":1.0236,"chamferEx":0.4771,"N":200,"M":200,"id":464}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1010,"n":200,"method":"cbba","cap":2500,"id":465,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0887,"pathLen":34544.7071,"msgsPerDroneTick":46.2017,"tableEntries":200,"conflicts":6362,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":29,"T":290,"fill":0.95,"ratio":1.0261,"chamferEx":0.4661,"N":200,"M":200,"id":465}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1011,"n":200,"method":"cbba","cap":2500,"id":466,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1028,"pathLen":34680.2893,"msgsPerDroneTick":45.504,"tableEntries":200,"conflicts":6202,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":47,"T":297,"fill":0.95,"ratio":1.0242,"chamferEx":0.4763,"N":200,"M":200,"id":466}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1012,"n":200,"method":"cbba","cap":2500,"id":467,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0949,"pathLen":35089.4876,"msgsPerDroneTick":45.7054,"tableEntries":200,"conflicts":6409,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":32,"T":306,"fill":0.95,"ratio":1.026,"chamferEx":0.4671,"N":200,"M":200,"id":467}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1001,"n":300,"method":"cbba","cap":2500,"id":468,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0487,"pathLen":65396.4502,"msgsPerDroneTick":50.1946,"tableEntries":300,"conflicts":12934,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":134,"T":394,"fill":0.9533,"ratio":1.0267,"chamferEx":0.4446,"N":300,"M":300,"id":468}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1002,"n":300,"method":"cbba","cap":2500,"id":469,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0713,"pathLen":64638.4212,"msgsPerDroneTick":50.6738,"tableEntries":300,"conflicts":11706,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":132,"T":378,"fill":0.95,"ratio":1.0239,"chamferEx":0.4389,"N":300,"M":300,"id":469}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1003,"n":300,"method":"cbba","cap":2500,"id":470,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0882,"pathLen":65205.7076,"msgsPerDroneTick":49.4026,"tableEntries":300,"conflicts":11757,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":155,"T":387,"fill":0.9533,"ratio":1.0248,"chamferEx":0.4218,"N":300,"M":300,"id":470}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1004,"n":300,"method":"cbba","cap":2500,"id":471,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0907,"pathLen":65067.8681,"msgsPerDroneTick":50.648,"tableEntries":300,"conflicts":11720,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":64,"T":385,"fill":0.95,"ratio":1.0266,"chamferEx":0.4368,"N":300,"M":300,"id":471}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1005,"n":300,"method":"cbba","cap":2500,"id":472,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0673,"pathLen":64569.903,"msgsPerDroneTick":51.2314,"tableEntries":300,"conflicts":11556,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":153,"T":375,"fill":0.95,"ratio":1.0255,"chamferEx":0.4463,"N":300,"M":300,"id":472}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1006,"n":300,"method":"cbba","cap":2500,"id":473,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0799,"pathLen":64304.6896,"msgsPerDroneTick":50.6449,"tableEntries":300,"conflicts":11892,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":75,"T":373,"fill":0.95,"ratio":1.0233,"chamferEx":0.4411,"N":300,"M":300,"id":473}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1007,"n":300,"method":"cbba","cap":2500,"id":474,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0892,"pathLen":64119.133,"msgsPerDroneTick":50.6404,"tableEntries":300,"conflicts":11697,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":118,"T":368,"fill":0.95,"ratio":1.025,"chamferEx":0.4288,"N":300,"M":300,"id":474}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1008,"n":300,"method":"cbba","cap":2500,"id":475,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0831,"pathLen":64266.7144,"msgsPerDroneTick":51.2694,"tableEntries":300,"conflicts":11738,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":88,"T":369,"fill":0.95,"ratio":1.0246,"chamferEx":0.4624,"N":300,"M":300,"id":475}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1009,"n":300,"method":"cbba","cap":2500,"id":476,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0721,"pathLen":64871.1716,"msgsPerDroneTick":50.8708,"tableEntries":300,"conflicts":11815,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":78,"T":380,"fill":0.95,"ratio":1.0257,"chamferEx":0.4449,"N":300,"M":300,"id":476}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1010,"n":300,"method":"cbba","cap":2500,"id":477,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0785,"pathLen":64202.0067,"msgsPerDroneTick":50.5955,"tableEntries":300,"conflicts":11932,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":86,"T":371,"fill":0.95,"ratio":1.0245,"chamferEx":0.4467,"N":300,"M":300,"id":477}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1011,"n":300,"method":"cbba","cap":2500,"id":478,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0747,"pathLen":63663.4472,"msgsPerDroneTick":52.0823,"tableEntries":300,"conflicts":12027,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":119,"T":359,"fill":0.95,"ratio":1.0261,"chamferEx":0.4751,"N":300,"M":300,"id":478}}
{"x":"X4","variant":"cbba","kind":"form","shape":"star","preset":"normal","seed":1012,"n":300,"method":"cbba","cap":2500,"id":479,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0827,"pathLen":64134.8016,"msgsPerDroneTick":50.8385,"tableEntries":300,"conflicts":11709,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":116,"T":368,"fill":0.95,"ratio":1.0252,"chamferEx":0.4724,"N":300,"M":300,"id":479}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":20,"method":"cbba","cap":2500,"id":480,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1172,"pathLen":1441.8489,"msgsPerDroneTick":8.4376,"tableEntries":20,"conflicts":172,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":101,"fill":0.95,"ratio":1.0266,"chamferEx":0.928,"N":20,"M":20,"id":480}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":20,"method":"cbba","cap":2500,"id":481,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.169,"pathLen":1488.6312,"msgsPerDroneTick":8.1883,"tableEntries":20,"conflicts":186,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.95,"ratio":1.0473,"chamferEx":0.9593,"N":20,"M":20,"id":481}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":20,"method":"cbba","cap":2500,"id":482,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2011,"pathLen":1430.4875,"msgsPerDroneTick":8.5847,"tableEntries":20,"conflicts":190,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.95,"ratio":1.0245,"chamferEx":1.0147,"N":20,"M":20,"id":482}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":20,"method":"cbba","cap":2500,"id":483,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2017,"pathLen":1435.013,"msgsPerDroneTick":8.6655,"tableEntries":20,"conflicts":185,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":100,"fill":0.95,"ratio":1.0393,"chamferEx":1.0244,"N":20,"M":20,"id":483}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":20,"method":"cbba","cap":2500,"id":484,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2106,"pathLen":1461.4663,"msgsPerDroneTick":8.2182,"tableEntries":20,"conflicts":177,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.95,"ratio":1.032,"chamferEx":1.0974,"N":20,"M":20,"id":484}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":20,"method":"cbba","cap":2500,"id":485,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1493,"pathLen":1462.9164,"msgsPerDroneTick":8.4794,"tableEntries":20,"conflicts":176,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.95,"ratio":1.0248,"chamferEx":0.8658,"N":20,"M":20,"id":485}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":20,"method":"cbba","cap":2500,"id":486,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2035,"pathLen":1439.4006,"msgsPerDroneTick":8.9225,"tableEntries":20,"conflicts":198,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":100,"fill":0.95,"ratio":1.0424,"chamferEx":1.0296,"N":20,"M":20,"id":486}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":20,"method":"cbba","cap":2500,"id":487,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2088,"pathLen":1454.9718,"msgsPerDroneTick":8.7721,"tableEntries":20,"conflicts":199,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.95,"ratio":1.044,"chamferEx":0.9001,"N":20,"M":20,"id":487}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":20,"method":"cbba","cap":2500,"id":488,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1267,"pathLen":1505.669,"msgsPerDroneTick":8.2568,"tableEntries":20,"conflicts":184,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":111,"fill":0.95,"ratio":1.0494,"chamferEx":0.7553,"N":20,"M":20,"id":488}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":20,"method":"cbba","cap":2500,"id":489,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1831,"pathLen":1470.148,"msgsPerDroneTick":8.324,"tableEntries":20,"conflicts":171,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":104,"fill":0.95,"ratio":1.0243,"chamferEx":1.0259,"N":20,"M":20,"id":489}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":20,"method":"cbba","cap":2500,"id":490,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2127,"pathLen":1435.865,"msgsPerDroneTick":8.612,"tableEntries":20,"conflicts":172,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":100,"fill":0.95,"ratio":1.0281,"chamferEx":1.1861,"N":20,"M":20,"id":490}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":20,"method":"cbba","cap":2500,"id":491,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1738,"pathLen":1459.6751,"msgsPerDroneTick":8.4364,"tableEntries":20,"conflicts":172,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.95,"ratio":1.0252,"chamferEx":0.5943,"N":20,"M":20,"id":491}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":34,"method":"cbba","cap":2500,"id":492,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1118,"pathLen":2502.5144,"msgsPerDroneTick":14.0297,"tableEntries":34,"conflicts":342,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":114,"fill":0.9706,"ratio":1.0353,"chamferEx":0.5541,"N":34,"M":34,"id":492}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":34,"method":"cbba","cap":2500,"id":493,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1119,"pathLen":2487.987,"msgsPerDroneTick":14.2848,"tableEntries":34,"conflicts":343,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":111,"fill":0.9706,"ratio":1.0303,"chamferEx":0.6272,"N":34,"M":34,"id":493}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":34,"method":"cbba","cap":2500,"id":494,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1414,"pathLen":2573.1605,"msgsPerDroneTick":13.3249,"tableEntries":34,"conflicts":341,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":126,"fill":1,"ratio":1.0341,"chamferEx":0.3108,"N":34,"M":34,"id":494}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":34,"method":"cbba","cap":2500,"id":495,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1382,"pathLen":2522.3232,"msgsPerDroneTick":13.7,"tableEntries":34,"conflicts":373,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":120,"fill":0.9706,"ratio":1.0296,"chamferEx":0.3474,"N":34,"M":34,"id":495}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":34,"method":"cbba","cap":2500,"id":496,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1512,"pathLen":2518.6683,"msgsPerDroneTick":14.0068,"tableEntries":34,"conflicts":385,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":116,"fill":0.9706,"ratio":1.0353,"chamferEx":0.5508,"N":34,"M":34,"id":496}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":34,"method":"cbba","cap":2500,"id":497,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.134,"pathLen":2555.3624,"msgsPerDroneTick":13.6424,"tableEntries":34,"conflicts":332,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":120,"fill":0.9706,"ratio":1.0448,"chamferEx":0.3471,"N":34,"M":34,"id":497}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":34,"method":"cbba","cap":2500,"id":498,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1493,"pathLen":2479.5142,"msgsPerDroneTick":14.221,"tableEntries":34,"conflicts":355,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":113,"fill":0.9706,"ratio":1.0429,"chamferEx":0.5519,"N":34,"M":34,"id":498}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":34,"method":"cbba","cap":2500,"id":499,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.14,"pathLen":2453.748,"msgsPerDroneTick":14.3123,"tableEntries":34,"conflicts":340,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":110,"fill":0.9706,"ratio":1.0326,"chamferEx":0.507,"N":34,"M":34,"id":499}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":34,"method":"cbba","cap":2500,"id":500,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1753,"pathLen":2498.439,"msgsPerDroneTick":14.3485,"tableEntries":34,"conflicts":356,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":113,"fill":0.9706,"ratio":1.0389,"chamferEx":0.4872,"N":34,"M":34,"id":500}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":34,"method":"cbba","cap":2500,"id":501,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1479,"pathLen":2466.4457,"msgsPerDroneTick":14.3916,"tableEntries":34,"conflicts":344,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":111,"fill":0.9706,"ratio":1.0329,"chamferEx":0.5728,"N":34,"M":34,"id":501}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":34,"method":"cbba","cap":2500,"id":502,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1814,"pathLen":2475.4201,"msgsPerDroneTick":13.8158,"tableEntries":34,"conflicts":340,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":114,"fill":0.9706,"ratio":1.0296,"chamferEx":0.4914,"N":34,"M":34,"id":502}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":34,"method":"cbba","cap":2500,"id":503,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1033,"pathLen":2486.6699,"msgsPerDroneTick":14.1207,"tableEntries":34,"conflicts":341,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":114,"fill":0.9706,"ratio":1.0332,"chamferEx":0.4714,"N":34,"M":34,"id":503}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":50,"method":"cbba","cap":2500,"id":504,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1132,"pathLen":4428.4653,"msgsPerDroneTick":17.5636,"tableEntries":50,"conflicts":598,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":139,"fill":0.96,"ratio":1.0236,"chamferEx":0.5428,"N":50,"M":50,"id":504}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":50,"method":"cbba","cap":2500,"id":505,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1461,"pathLen":4431.3195,"msgsPerDroneTick":17.4444,"tableEntries":50,"conflicts":573,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":142,"fill":0.96,"ratio":1.0205,"chamferEx":0.4824,"N":50,"M":50,"id":505}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":50,"method":"cbba","cap":2500,"id":506,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1192,"pathLen":4392.9258,"msgsPerDroneTick":17.8725,"tableEntries":50,"conflicts":635,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":136,"fill":0.96,"ratio":1.028,"chamferEx":0.6317,"N":50,"M":50,"id":506}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":50,"method":"cbba","cap":2500,"id":507,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1379,"pathLen":4464.1339,"msgsPerDroneTick":17.6767,"tableEntries":50,"conflicts":628,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":140,"fill":0.96,"ratio":1.0277,"chamferEx":0.7129,"N":50,"M":50,"id":507}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":50,"method":"cbba","cap":2500,"id":508,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1386,"pathLen":4475.1812,"msgsPerDroneTick":17.795,"tableEntries":50,"conflicts":614,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":139,"fill":0.96,"ratio":1.0301,"chamferEx":0.5387,"N":50,"M":50,"id":508}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":50,"method":"cbba","cap":2500,"id":509,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1343,"pathLen":4448.8582,"msgsPerDroneTick":17.2799,"tableEntries":50,"conflicts":575,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":142,"fill":0.96,"ratio":1.025,"chamferEx":0.4609,"N":50,"M":50,"id":509}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":50,"method":"cbba","cap":2500,"id":510,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1666,"pathLen":4437.463,"msgsPerDroneTick":17.2781,"tableEntries":50,"conflicts":619,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":144,"fill":0.96,"ratio":1.0251,"chamferEx":0.6377,"N":50,"M":50,"id":510}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":50,"method":"cbba","cap":2500,"id":511,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.16,"pathLen":4412.8071,"msgsPerDroneTick":17.5396,"tableEntries":50,"conflicts":594,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":137,"fill":0.96,"ratio":1.0175,"chamferEx":0.4406,"N":50,"M":50,"id":511}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":50,"method":"cbba","cap":2500,"id":512,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.128,"pathLen":4480.9746,"msgsPerDroneTick":17.2141,"tableEntries":50,"conflicts":567,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":145,"fill":0.96,"ratio":1.0274,"chamferEx":0.5873,"N":50,"M":50,"id":512}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":50,"method":"cbba","cap":2500,"id":513,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1489,"pathLen":4507.89,"msgsPerDroneTick":17.5955,"tableEntries":50,"conflicts":684,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":146,"fill":0.98,"ratio":1.0294,"chamferEx":0.3847,"N":50,"M":50,"id":513}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":50,"method":"cbba","cap":2500,"id":514,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1067,"pathLen":4454.431,"msgsPerDroneTick":17.3688,"tableEntries":50,"conflicts":658,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":143,"fill":0.96,"ratio":1.0203,"chamferEx":0.535,"N":50,"M":50,"id":514}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":50,"method":"cbba","cap":2500,"id":515,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1788,"pathLen":4336.1331,"msgsPerDroneTick":18.3921,"tableEntries":50,"conflicts":585,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":131,"fill":0.96,"ratio":1.0227,"chamferEx":0.5483,"N":50,"M":50,"id":515}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":75,"method":"cbba","cap":2500,"id":516,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1249,"pathLen":7939.2536,"msgsPerDroneTick":21.244,"tableEntries":75,"conflicts":1051,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"T":167,"fill":0.96,"ratio":1.0202,"chamferEx":0.5824,"N":75,"M":75,"id":516}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":75,"method":"cbba","cap":2500,"id":517,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1168,"pathLen":8032.3005,"msgsPerDroneTick":20.4614,"tableEntries":75,"conflicts":995,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":170,"fill":0.96,"ratio":1.0248,"chamferEx":0.5536,"N":75,"M":75,"id":517}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":75,"method":"cbba","cap":2500,"id":518,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1263,"pathLen":8166.2073,"msgsPerDroneTick":20.0084,"tableEntries":75,"conflicts":1045,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":32,"T":180,"fill":0.96,"ratio":1.0215,"chamferEx":0.6494,"N":75,"M":75,"id":518}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":75,"method":"cbba","cap":2500,"id":519,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1021,"pathLen":7945.5205,"msgsPerDroneTick":21.2331,"tableEntries":75,"conflicts":1023,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":12,"T":164,"fill":0.96,"ratio":1.0261,"chamferEx":0.6363,"N":75,"M":75,"id":519}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":75,"method":"cbba","cap":2500,"id":520,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1257,"pathLen":7978.3891,"msgsPerDroneTick":21.4298,"tableEntries":75,"conflicts":1101,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":163,"fill":0.96,"ratio":1.023,"chamferEx":0.6062,"N":75,"M":75,"id":520}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":75,"method":"cbba","cap":2500,"id":521,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0605,"pathLen":8136.2517,"msgsPerDroneTick":20.4989,"tableEntries":75,"conflicts":1101,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":27,"T":176,"fill":0.96,"ratio":1.0253,"chamferEx":0.5404,"N":75,"M":75,"id":521}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":75,"method":"cbba","cap":2500,"id":522,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1319,"pathLen":8276.1802,"msgsPerDroneTick":19.95,"tableEntries":75,"conflicts":1111,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":43,"T":182,"fill":0.96,"ratio":1.0318,"chamferEx":0.4394,"N":75,"M":75,"id":522}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":75,"method":"cbba","cap":2500,"id":523,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0736,"pathLen":8227.6101,"msgsPerDroneTick":19.9521,"tableEntries":75,"conflicts":1035,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":179,"fill":0.96,"ratio":1.0251,"chamferEx":0.456,"N":75,"M":75,"id":523}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":75,"method":"cbba","cap":2500,"id":524,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0872,"pathLen":8034.1702,"msgsPerDroneTick":21.0374,"tableEntries":75,"conflicts":1025,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":16,"T":170,"fill":0.96,"ratio":1.0222,"chamferEx":0.5204,"N":75,"M":75,"id":524}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":75,"method":"cbba","cap":2500,"id":525,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1126,"pathLen":8092.0123,"msgsPerDroneTick":20.363,"tableEntries":75,"conflicts":984,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":49,"T":177,"fill":0.96,"ratio":1.0219,"chamferEx":0.6193,"N":75,"M":75,"id":525}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":75,"method":"cbba","cap":2500,"id":526,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0794,"pathLen":8265.8642,"msgsPerDroneTick":18.2524,"tableEntries":75,"conflicts":1064,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":42,"T":200,"fill":0.96,"ratio":1.0242,"chamferEx":0.4105,"N":75,"M":75,"id":526}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":75,"method":"cbba","cap":2500,"id":527,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1488,"pathLen":7893.6952,"msgsPerDroneTick":21.1757,"tableEntries":75,"conflicts":979,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":163,"fill":0.96,"ratio":1.0185,"chamferEx":0.5836,"N":75,"M":75,"id":527}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":100,"method":"cbba","cap":2500,"id":528,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1035,"pathLen":12505.1645,"msgsPerDroneTick":23.5131,"tableEntries":100,"conflicts":1601,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":18,"T":200,"fill":0.95,"ratio":1.0254,"chamferEx":0.5109,"N":100,"M":100,"id":528}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":100,"method":"cbba","cap":2500,"id":529,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0992,"pathLen":12561.6356,"msgsPerDroneTick":22.6104,"tableEntries":100,"conflicts":1908,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":78,"T":211,"fill":0.95,"ratio":1.0234,"chamferEx":0.8234,"N":100,"M":100,"id":529}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":100,"method":"cbba","cap":2500,"id":530,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0798,"pathLen":13070.6298,"msgsPerDroneTick":20.1378,"tableEntries":100,"conflicts":1644,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":214,"T":249,"fill":0.95,"ratio":1.0258,"chamferEx":0.5936,"N":100,"M":100,"id":530}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":100,"method":"cbba","cap":2500,"id":531,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1201,"pathLen":12606.3529,"msgsPerDroneTick":22.9887,"tableEntries":100,"conflicts":1690,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":80,"T":208,"fill":0.95,"ratio":1.0279,"chamferEx":0.5361,"N":100,"M":100,"id":531}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":100,"method":"cbba","cap":2500,"id":532,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0299,"pathLen":12464.1333,"msgsPerDroneTick":22.033,"tableEntries":100,"conflicts":1674,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":111,"T":210,"fill":0.95,"ratio":1.0294,"chamferEx":0.5914,"N":100,"M":100,"id":532}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":100,"method":"cbba","cap":2500,"id":533,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1053,"pathLen":12342.8809,"msgsPerDroneTick":23.0856,"tableEntries":100,"conflicts":1668,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":121,"T":202,"fill":0.95,"ratio":1.0225,"chamferEx":0.732,"N":100,"M":100,"id":533}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":100,"method":"cbba","cap":2500,"id":534,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0863,"pathLen":12482.8269,"msgsPerDroneTick":22.646,"tableEntries":100,"conflicts":1658,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":67,"T":205,"fill":0.96,"ratio":1.0233,"chamferEx":0.5699,"N":100,"M":100,"id":534}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":100,"method":"cbba","cap":2500,"id":535,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0773,"pathLen":13288.1306,"msgsPerDroneTick":19.5896,"tableEntries":100,"conflicts":1655,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":180,"T":257,"fill":0.95,"ratio":1.0278,"chamferEx":0.5056,"N":100,"M":100,"id":535}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":100,"method":"cbba","cap":2500,"id":536,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1171,"pathLen":12558.2411,"msgsPerDroneTick":23.4074,"tableEntries":100,"conflicts":1666,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":18,"T":201,"fill":0.96,"ratio":1.0261,"chamferEx":0.5274,"N":100,"M":100,"id":536}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":100,"method":"cbba","cap":2500,"id":537,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.044,"pathLen":13141.5086,"msgsPerDroneTick":19.2139,"tableEntries":100,"conflicts":1646,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":200,"T":261,"fill":0.95,"ratio":1.0239,"chamferEx":0.3854,"N":100,"M":100,"id":537}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":100,"method":"cbba","cap":2500,"id":538,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0632,"pathLen":13559.7024,"msgsPerDroneTick":18.4983,"tableEntries":100,"conflicts":1580,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":380,"T":287,"fill":0.95,"ratio":1.0221,"chamferEx":0.6847,"N":100,"M":100,"id":538}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":100,"method":"cbba","cap":2500,"id":539,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.098,"pathLen":12666.5101,"msgsPerDroneTick":21.4169,"tableEntries":100,"conflicts":1671,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":103,"T":226,"fill":0.95,"ratio":1.0236,"chamferEx":0.6643,"N":100,"M":100,"id":539}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":150,"method":"cbba","cap":2500,"id":540,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0199,"pathLen":24426.7918,"msgsPerDroneTick":23.1543,"tableEntries":150,"conflicts":3576,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":649,"T":334,"fill":0.9533,"ratio":1.0288,"chamferEx":0.4646,"N":150,"M":150,"id":540}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":150,"method":"cbba","cap":2500,"id":541,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0569,"pathLen":24406.9413,"msgsPerDroneTick":22.4489,"tableEntries":150,"conflicts":3414,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":664,"T":339,"fill":0.9533,"ratio":1.028,"chamferEx":0.481,"N":150,"M":150,"id":541}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":150,"method":"cbba","cap":2500,"id":542,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0708,"pathLen":23994.2759,"msgsPerDroneTick":23.5397,"tableEntries":150,"conflicts":3278,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":514,"T":311,"fill":0.96,"ratio":1.0221,"chamferEx":0.4767,"N":150,"M":150,"id":542}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":150,"method":"cbba","cap":2500,"id":543,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0797,"pathLen":23808.2246,"msgsPerDroneTick":24.5015,"tableEntries":150,"conflicts":3446,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":444,"T":301,"fill":0.9533,"ratio":1.0336,"chamferEx":0.6802,"N":150,"M":150,"id":543}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":150,"method":"cbba","cap":2500,"id":544,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.006,"pathLen":24750.494,"msgsPerDroneTick":22.7792,"tableEntries":150,"conflicts":3464,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":779,"T":344,"fill":0.9533,"ratio":1.0304,"chamferEx":0.6475,"N":150,"M":150,"id":544}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":150,"method":"cbba","cap":2500,"id":545,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.058,"pathLen":23508.9391,"msgsPerDroneTick":24.7766,"tableEntries":150,"conflicts":3415,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":459,"T":291,"fill":0.9533,"ratio":1.0274,"chamferEx":0.5852,"N":150,"M":150,"id":545}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":150,"method":"cbba","cap":2500,"id":546,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0438,"pathLen":24292.6293,"msgsPerDroneTick":23.1917,"tableEntries":150,"conflicts":3505,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":590,"T":322,"fill":0.9533,"ratio":1.0312,"chamferEx":0.5946,"N":150,"M":150,"id":546}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":150,"method":"cbba","cap":2500,"id":547,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0781,"pathLen":23832.1181,"msgsPerDroneTick":22.773,"tableEntries":150,"conflicts":3237,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":607,"T":327,"fill":0.9533,"ratio":1.0263,"chamferEx":0.4472,"N":150,"M":150,"id":547}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":150,"method":"cbba","cap":2500,"id":548,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0308,"pathLen":24428.5859,"msgsPerDroneTick":23.129,"tableEntries":150,"conflicts":3735,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":465,"T":326,"fill":0.9533,"ratio":1.034,"chamferEx":0.6991,"N":150,"M":150,"id":548}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":150,"method":"cbba","cap":2500,"id":549,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0359,"pathLen":24369.3192,"msgsPerDroneTick":23.0879,"tableEntries":150,"conflicts":3496,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":634,"T":327,"fill":0.9533,"ratio":1.0301,"chamferEx":0.4414,"N":150,"M":150,"id":549}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":150,"method":"cbba","cap":2500,"id":550,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0285,"pathLen":25762.9452,"msgsPerDroneTick":20.7471,"tableEntries":150,"conflicts":3394,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":907,"T":406,"fill":0.9533,"ratio":1.0318,"chamferEx":0.5543,"N":150,"M":150,"id":550}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":150,"method":"cbba","cap":2500,"id":551,"res":{"collPairs":45,"collDroneTicks":45,"minSep":1.8298,"pathLen":53829.5747,"msgsPerDroneTick":51.1368,"tableEntries":73.84,"conflicts":211364,"swaps":0,"upgrades":0,"stuck":31,"bvcCompromise":73678,"T":null,"fill":0.4733,"ratio":1.0272,"chamferEx":2.7906,"N":150,"M":150,"id":551}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":200,"method":"cbba","cap":2500,"id":552,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0015,"pathLen":41484.7111,"msgsPerDroneTick":25.8649,"tableEntries":200,"conflicts":7881,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2784,"T":523,"fill":0.95,"ratio":1.0284,"chamferEx":0.4767,"N":200,"M":200,"id":552}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":200,"method":"cbba","cap":2500,"id":553,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0159,"pathLen":98152.0804,"msgsPerDroneTick":14.0386,"tableEntries":200,"conflicts":42385,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":5145,"T":null,"fill":0.94,"ratio":1.0238,"chamferEx":0.3681,"N":200,"M":200,"id":553}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":200,"method":"cbba","cap":2500,"id":554,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0481,"pathLen":43822.0083,"msgsPerDroneTick":25.0419,"tableEntries":200,"conflicts":9336,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":3355,"T":615,"fill":0.95,"ratio":1.033,"chamferEx":0.3763,"N":200,"M":200,"id":554}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":200,"method":"cbba","cap":2500,"id":555,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0113,"pathLen":54867.5958,"msgsPerDroneTick":19.3629,"tableEntries":200,"conflicts":17371,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4047,"T":998,"fill":0.95,"ratio":1.0263,"chamferEx":0.397,"N":200,"M":200,"id":555}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":200,"method":"cbba","cap":2500,"id":556,"res":{"collPairs":2,"collDroneTicks":2,"minSep":1.9738,"pathLen":42653.2417,"msgsPerDroneTick":24.2205,"tableEntries":200,"conflicts":7806,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":2678,"T":589,"fill":0.95,"ratio":1.0249,"chamferEx":0.5277,"N":200,"M":200,"id":556}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":200,"method":"cbba","cap":2500,"id":557,"res":{"collPairs":2,"collDroneTicks":2,"minSep":1.9904,"pathLen":98060.7352,"msgsPerDroneTick":14.3053,"tableEntries":200,"conflicts":41072,"swaps":0,"upgrades":0,"stuck":3,"bvcCompromise":7712,"T":null,"fill":0.935,"ratio":1.022,"chamferEx":0.4043,"N":200,"M":200,"id":557}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":200,"method":"cbba","cap":2500,"id":558,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0318,"pathLen":98693.0407,"msgsPerDroneTick":14.2005,"tableEntries":200,"conflicts":40630,"swaps":0,"upgrades":0,"stuck":3,"bvcCompromise":5524,"T":null,"fill":0.935,"ratio":1.0253,"chamferEx":0.3604,"N":200,"M":200,"id":558}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":200,"method":"cbba","cap":2500,"id":559,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0035,"pathLen":42003.0387,"msgsPerDroneTick":22.8107,"tableEntries":200,"conflicts":7565,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1767,"T":552,"fill":0.95,"ratio":1.0258,"chamferEx":0.3958,"N":200,"M":200,"id":559}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":200,"method":"cbba","cap":2500,"id":560,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0558,"pathLen":43429.5302,"msgsPerDroneTick":23.658,"tableEntries":200,"conflicts":8109,"swaps":0,"upgrades":0,"stuck":1,"bvcCompromise":2523,"T":603,"fill":0.95,"ratio":1.0247,"chamferEx":0.3613,"N":200,"M":200,"id":560}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":200,"method":"cbba","cap":2500,"id":561,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0149,"pathLen":43307.4341,"msgsPerDroneTick":23.6028,"tableEntries":200,"conflicts":8146,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2666,"T":606,"fill":0.95,"ratio":1.0287,"chamferEx":0.3667,"N":200,"M":200,"id":561}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":200,"method":"cbba","cap":2500,"id":562,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0092,"pathLen":43633.7258,"msgsPerDroneTick":22.9924,"tableEntries":200,"conflicts":8111,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2376,"T":607,"fill":0.95,"ratio":1.0263,"chamferEx":0.4022,"N":200,"M":200,"id":562}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":200,"method":"cbba","cap":2500,"id":563,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0151,"pathLen":97643.1227,"msgsPerDroneTick":14.2636,"tableEntries":200,"conflicts":44243,"swaps":0,"upgrades":0,"stuck":5,"bvcCompromise":7743,"T":null,"fill":0.925,"ratio":1.0262,"chamferEx":0.4251,"N":200,"M":200,"id":563}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1001,"n":300,"method":"cbba","cap":2500,"id":564,"res":{"collPairs":2,"collDroneTicks":2,"minSep":1.9834,"pathLen":153343.2048,"msgsPerDroneTick":18.5175,"tableEntries":300,"conflicts":87062,"swaps":0,"upgrades":0,"stuck":4,"bvcCompromise":11345,"T":null,"fill":0.9067,"ratio":1.0221,"chamferEx":0.4213,"N":300,"M":300,"id":564}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1002,"n":300,"method":"cbba","cap":2500,"id":565,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0008,"pathLen":98479.0498,"msgsPerDroneTick":22.2091,"tableEntries":300,"conflicts":24377,"swaps":0,"upgrades":0,"stuck":4,"bvcCompromise":6025,"T":1170,"fill":0.95,"ratio":1.0282,"chamferEx":0.366,"N":300,"M":300,"id":565}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1003,"n":300,"method":"cbba","cap":2500,"id":566,"res":{"collPairs":3,"collDroneTicks":3,"minSep":1.9124,"pathLen":152595.2589,"msgsPerDroneTick":18.4639,"tableEntries":300,"conflicts":95736,"swaps":0,"upgrades":0,"stuck":5,"bvcCompromise":14507,"T":null,"fill":0.89,"ratio":1.0254,"chamferEx":0.4656,"N":300,"M":300,"id":566}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1004,"n":300,"method":"cbba","cap":2500,"id":567,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0027,"pathLen":154475.5912,"msgsPerDroneTick":17.7991,"tableEntries":300,"conflicts":64561,"swaps":0,"upgrades":0,"stuck":5,"bvcCompromise":9522,"T":null,"fill":0.9267,"ratio":1.0266,"chamferEx":0.3827,"N":300,"M":300,"id":567}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1005,"n":300,"method":"cbba","cap":2500,"id":568,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0341,"pathLen":154980.0577,"msgsPerDroneTick":18.1352,"tableEntries":300,"conflicts":79056,"swaps":0,"upgrades":0,"stuck":12,"bvcCompromise":8646,"T":null,"fill":0.9267,"ratio":1.0254,"chamferEx":0.3768,"N":300,"M":300,"id":568}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1006,"n":300,"method":"cbba","cap":2500,"id":569,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0188,"pathLen":155316.8022,"msgsPerDroneTick":18.0279,"tableEntries":300,"conflicts":79401,"swaps":0,"upgrades":0,"stuck":5,"bvcCompromise":9833,"T":null,"fill":0.92,"ratio":1.0247,"chamferEx":0.386,"N":300,"M":300,"id":569}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1007,"n":300,"method":"cbba","cap":2500,"id":570,"res":{"collPairs":1,"collDroneTicks":1,"minSep":1.981,"pathLen":154780.084,"msgsPerDroneTick":18.3648,"tableEntries":300,"conflicts":71888,"swaps":0,"upgrades":0,"stuck":7,"bvcCompromise":13239,"T":null,"fill":0.9133,"ratio":1.0236,"chamferEx":0.3939,"N":300,"M":300,"id":570}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1008,"n":300,"method":"cbba","cap":2500,"id":571,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0091,"pathLen":151985.142,"msgsPerDroneTick":18.2365,"tableEntries":300,"conflicts":95405,"swaps":0,"upgrades":0,"stuck":7,"bvcCompromise":13342,"T":null,"fill":0.8933,"ratio":1.0213,"chamferEx":0.4564,"N":300,"M":300,"id":571}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1009,"n":300,"method":"cbba","cap":2500,"id":572,"res":{"collPairs":2,"collDroneTicks":2,"minSep":1.9701,"pathLen":155099.1449,"msgsPerDroneTick":18.3805,"tableEntries":300,"conflicts":74235,"swaps":0,"upgrades":0,"stuck":8,"bvcCompromise":10479,"T":null,"fill":0.9367,"ratio":1.024,"chamferEx":0.3716,"N":300,"M":300,"id":572}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1010,"n":300,"method":"cbba","cap":2500,"id":573,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0158,"pathLen":155755.457,"msgsPerDroneTick":17.5354,"tableEntries":300,"conflicts":61310,"swaps":0,"upgrades":0,"stuck":3,"bvcCompromise":7004,"T":null,"fill":0.94,"ratio":1.0238,"chamferEx":0.3592,"N":300,"M":300,"id":573}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1011,"n":300,"method":"cbba","cap":2500,"id":574,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0146,"pathLen":150984.0335,"msgsPerDroneTick":18.3317,"tableEntries":300,"conflicts":105171,"swaps":0,"upgrades":0,"stuck":7,"bvcCompromise":13193,"T":null,"fill":0.8833,"ratio":1.0219,"chamferEx":0.5109,"N":300,"M":300,"id":574}}
{"x":"X4","variant":"cbba","kind":"form","shape":"smiley","preset":"normal","seed":1012,"n":300,"method":"cbba","cap":2500,"id":575,"res":{"collPairs":1,"collDroneTicks":1,"minSep":1.9894,"pathLen":154764.6781,"msgsPerDroneTick":18.2786,"tableEntries":300,"conflicts":61563,"swaps":0,"upgrades":0,"stuck":3,"bvcCompromise":9570,"T":null,"fill":0.9333,"ratio":1.0245,"chamferEx":0.3624,"N":300,"M":300,"id":575}}

==> anc/dronesim/exp/results/X7.jsonl <==
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":0,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1492,"pathLen":3798.26,"msgsPerDroneTick":17.4014,"tableEntries":17,"conflicts":128,"swaps":17,"upgrades":16,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":140,"tRec90":130,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1546,"id":0}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":1,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1709,"pathLen":3913.9921,"msgsPerDroneTick":17.6694,"tableEntries":17,"conflicts":127,"swaps":19,"upgrades":18,"stuck":0,"bvcCompromise":2,"formed":true,"T":120,"tRec":184,"tRec90":126,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1249,"id":1}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":2,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1628,"pathLen":4259.7215,"msgsPerDroneTick":16.9402,"tableEntries":26,"conflicts":204,"swaps":45,"upgrades":63,"stuck":0,"bvcCompromise":1,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.9412,"chamferEx":0.3473,"id":2}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":3,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1847,"pathLen":3957.685,"msgsPerDroneTick":17.1014,"tableEntries":20,"conflicts":137,"swaps":27,"upgrades":33,"stuck":0,"bvcCompromise":3,"formed":true,"T":92,"tRec":247,"tRec90":195,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1223,"id":3}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":4,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.104,"pathLen":4133.8774,"msgsPerDroneTick":17.5953,"tableEntries":18,"conflicts":89,"swaps":19,"upgrades":36,"stuck":0,"bvcCompromise":4,"formed":true,"T":108,"tRec":253,"tRec90":193,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1121,"id":4}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":5,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1826,"pathLen":4157.3032,"msgsPerDroneTick":16.8307,"tableEntries":22,"conflicts":147,"swaps":26,"upgrades":48,"stuck":0,"bvcCompromise":1,"formed":true,"T":97,"tRec":null,"tRec90":250,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1346,"id":5}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":6,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1246,"pathLen":3710.3193,"msgsPerDroneTick":17.1858,"tableEntries":17,"conflicts":134,"swaps":13,"upgrades":15,"stuck":0,"bvcCompromise":2,"formed":true,"T":99,"tRec":129,"tRec90":113,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1348,"id":6}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":7,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.137,"pathLen":3985.1835,"msgsPerDroneTick":17.0244,"tableEntries":20,"conflicts":148,"swaps":21,"upgrades":31,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":245,"tRec90":182,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1307,"id":7}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":8,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1539,"pathLen":4210.8152,"msgsPerDroneTick":16.9726,"tableEntries":26,"conflicts":176,"swaps":33,"upgrades":50,"stuck":0,"bvcCompromise":3,"formed":true,"T":98,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.8824,"chamferEx":0.2187,"id":8}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":9,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1341,"pathLen":4028.4367,"msgsPerDroneTick":17.2215,"tableEntries":23,"conflicts":187,"swaps":27,"upgrades":42,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":191,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":1,"chamferEx":0.1352,"id":9}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":10,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1764,"pathLen":4013.4081,"msgsPerDroneTick":16.9468,"tableEntries":20,"conflicts":150,"swaps":28,"upgrades":35,"stuck":0,"bvcCompromise":4,"formed":true,"T":100,"tRec":256,"tRec90":174,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1267,"id":10}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":11,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1334,"pathLen":3851.0221,"msgsPerDroneTick":17.7038,"tableEntries":17,"conflicts":130,"swaps":17,"upgrades":19,"stuck":0,"bvcCompromise":3,"formed":true,"T":100,"tRec":137,"tRec90":127,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1137,"id":11}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":12,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.147,"pathLen":3989.5309,"msgsPerDroneTick":16.9774,"tableEntries":21,"conflicts":114,"swaps":22,"upgrades":33,"stuck":0,"bvcCompromise":1,"formed":true,"T":99,"tRec":null,"tRec90":159,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.2004,"id":12}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":13,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1252,"pathLen":4073.686,"msgsPerDroneTick":17.2082,"tableEntries":22,"conflicts":174,"swaps":28,"upgrades":37,"stuck":0,"bvcCompromise":2,"formed":true,"T":101,"tRec":266,"tRec90":212,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1181,"id":13}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":14,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1266,"pathLen":4088.8556,"msgsPerDroneTick":17.8908,"tableEntries":20,"conflicts":154,"swaps":28,"upgrades":37,"stuck":0,"bvcCompromise":5,"formed":true,"T":107,"tRec":null,"tRec90":177,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1581,"id":14}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":15,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1266,"pathLen":4163.7002,"msgsPerDroneTick":14.0491,"tableEntries":21,"conflicts":167,"swaps":15,"upgrades":33,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":139,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1481,"id":15}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":16,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1161,"pathLen":4603.1665,"msgsPerDroneTick":14.4996,"tableEntries":23.6471,"conflicts":226,"swaps":55,"upgrades":66,"stuck":0,"bvcCompromise":3,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.9412,"chamferEx":0.4486,"id":16}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":17,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1866,"pathLen":4308.3836,"msgsPerDroneTick":14.1179,"tableEntries":23,"conflicts":142,"swaps":33,"upgrades":52,"stuck":0,"bvcCompromise":1,"formed":true,"T":98,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.2026,"id":17}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":18,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1939,"pathLen":4014.0253,"msgsPerDroneTick":14.1859,"tableEntries":19,"conflicts":100,"swaps":22,"upgrades":18,"stuck":0,"bvcCompromise":1,"formed":true,"T":100,"tRec":null,"tRec90":187,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1492,"id":18}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":19,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.144,"pathLen":3880.5268,"msgsPerDroneTick":14.4784,"tableEntries":17,"conflicts":146,"swaps":22,"upgrades":19,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":189,"tRec90":110,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1118,"id":19}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":20,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1892,"pathLen":4381.0278,"msgsPerDroneTick":14.7944,"tableEntries":22,"conflicts":143,"swaps":37,"upgrades":52,"stuck":0,"bvcCompromise":1,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.3524,"id":20}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":21,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.119,"pathLen":3982.3027,"msgsPerDroneTick":13.9532,"tableEntries":18,"conflicts":179,"swaps":37,"upgrades":25,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":194,"tRec90":172,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1329,"id":21}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":22,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1275,"pathLen":4157.5363,"msgsPerDroneTick":14.3734,"tableEntries":17,"conflicts":200,"swaps":44,"upgrades":31,"stuck":0,"bvcCompromise":1,"formed":true,"T":99,"tRec":204,"tRec90":157,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1314,"id":22}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":23,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1148,"pathLen":4220.0002,"msgsPerDroneTick":13.8253,"tableEntries":25,"conflicts":123,"swaps":25,"upgrades":41,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":133,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4752,"id":23}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":24,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.161,"pathLen":4492.1439,"msgsPerDroneTick":14.1971,"tableEntries":25,"conflicts":194,"swaps":42,"upgrades":63,"stuck":0,"bvcCompromise":0,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.1516,"id":24}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":25,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1094,"pathLen":4235.6758,"msgsPerDroneTick":13.939,"tableEntries":20,"conflicts":114,"swaps":22,"upgrades":40,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":213,"tRec90":199,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1111,"id":25}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":26,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1774,"pathLen":4160.1333,"msgsPerDroneTick":14.1952,"tableEntries":19,"conflicts":113,"swaps":21,"upgrades":29,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":200,"tRec90":153,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1227,"id":26}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":27,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1571,"pathLen":4445.4417,"msgsPerDroneTick":14.5362,"tableEntries":23,"conflicts":186,"swaps":36,"upgrades":57,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.1958,"id":27}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":28,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2347,"pathLen":4277.2591,"msgsPerDroneTick":13.9493,"tableEntries":25,"conflicts":163,"swaps":35,"upgrades":51,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":153,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.4574,"id":28}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":29,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1275,"pathLen":4386.2531,"msgsPerDroneTick":14.6845,"tableEntries":25,"conflicts":140,"swaps":28,"upgrades":47,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":null,"tRec90":212,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1482,"id":29}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":30,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1631,"pathLen":4230.6293,"msgsPerDroneTick":12.2306,"tableEntries":26,"conflicts":180,"swaps":20,"upgrades":47,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7647,"chamferEx":0.4791,"id":30}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":31,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1767,"pathLen":4048.3966,"msgsPerDroneTick":12.1595,"tableEntries":20,"conflicts":134,"swaps":30,"upgrades":21,"stuck":0,"bvcCompromise":1,"formed":true,"T":112,"tRec":245,"tRec90":215,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1463,"id":31}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":32,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1062,"pathLen":4103.566,"msgsPerDroneTick":11.6861,"tableEntries":21,"conflicts":91,"swaps":19,"upgrades":38,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":null,"tRec90":146,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.1455,"id":32}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":33,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.151,"pathLen":3842.0654,"msgsPerDroneTick":12.0942,"tableEntries":18,"conflicts":166,"swaps":23,"upgrades":18,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":null,"tRec90":186,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1344,"id":33}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":34,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1206,"pathLen":3974.4923,"msgsPerDroneTick":11.9055,"tableEntries":18,"conflicts":192,"swaps":27,"upgrades":33,"stuck":0,"bvcCompromise":1,"formed":true,"T":103,"tRec":247,"tRec90":186,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.153,"id":34}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":35,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0952,"pathLen":3804.6794,"msgsPerDroneTick":11.9981,"tableEntries":17,"conflicts":208,"swaps":38,"upgrades":14,"stuck":0,"bvcCompromise":3,"formed":true,"T":102,"tRec":null,"tRec90":131,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1584,"id":35}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":36,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1439,"pathLen":4200.3913,"msgsPerDroneTick":11.9046,"tableEntries":22,"conflicts":133,"swaps":32,"upgrades":48,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":null,"tRec90":190,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1467,"id":36}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":37,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1515,"pathLen":3708.3493,"msgsPerDroneTick":11.9799,"tableEntries":17,"conflicts":140,"swaps":22,"upgrades":16,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":null,"tRec90":116,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.115,"id":37}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":38,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2225,"pathLen":4031.2644,"msgsPerDroneTick":11.6785,"tableEntries":20,"conflicts":100,"swaps":19,"upgrades":36,"stuck":0,"bvcCompromise":1,"formed":true,"T":97,"tRec":271,"tRec90":183,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1867,"id":38}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":39,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1169,"pathLen":4272.8454,"msgsPerDroneTick":12.2476,"tableEntries":24,"conflicts":203,"swaps":37,"upgrades":62,"stuck":0,"bvcCompromise":0,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.1168,"id":39}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":40,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.129,"pathLen":4053.814,"msgsPerDroneTick":12.2005,"tableEntries":19,"conflicts":237,"swaps":47,"upgrades":37,"stuck":0,"bvcCompromise":4,"formed":true,"T":103,"tRec":231,"tRec90":133,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.114,"id":40}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":41,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1714,"pathLen":4192.783,"msgsPerDroneTick":11.8813,"tableEntries":24,"conflicts":135,"swaps":30,"upgrades":53,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":246,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7059,"chamferEx":1.1072,"id":41}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":42,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1575,"pathLen":3707.0431,"msgsPerDroneTick":12.119,"tableEntries":17,"conflicts":152,"swaps":22,"upgrades":19,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":178,"tRec90":109,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1319,"id":42}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":43,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1106,"pathLen":4062.094,"msgsPerDroneTick":12.0994,"tableEntries":24,"conflicts":126,"swaps":21,"upgrades":37,"stuck":0,"bvcCompromise":1,"formed":true,"T":107,"tRec":null,"tRec90":233,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1416,"id":43}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":44,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.171,"pathLen":3784.6786,"msgsPerDroneTick":12.0939,"tableEntries":17,"conflicts":106,"swaps":19,"upgrades":17,"stuck":0,"bvcCompromise":4,"formed":true,"T":99,"tRec":null,"tRec90":128,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1266,"id":44}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":45,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.153,"pathLen":4098.8169,"msgsPerDroneTick":9.2757,"tableEntries":17,"conflicts":161,"swaps":23,"upgrades":31,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":null,"tRec90":195,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2863,"id":45}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":46,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1795,"pathLen":4331.2584,"msgsPerDroneTick":9.3823,"tableEntries":21,"conflicts":206,"swaps":42,"upgrades":44,"stuck":0,"bvcCompromise":2,"formed":true,"T":111,"tRec":null,"tRec90":280,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1326,"id":46}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":47,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1621,"pathLen":4218.6004,"msgsPerDroneTick":9.4792,"tableEntries":23.0588,"conflicts":168,"swaps":31,"upgrades":43,"stuck":0,"bvcCompromise":0,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.7567,"id":47}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":48,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1766,"pathLen":3979.8789,"msgsPerDroneTick":9.5422,"tableEntries":17,"conflicts":152,"swaps":26,"upgrades":19,"stuck":0,"bvcCompromise":2,"formed":true,"T":112,"tRec":199,"tRec90":174,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1418,"id":48}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":49,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1652,"pathLen":3894.3259,"msgsPerDroneTick":9.3359,"tableEntries":18,"conflicts":179,"swaps":21,"upgrades":15,"stuck":0,"bvcCompromise":2,"formed":true,"T":114,"tRec":216,"tRec90":164,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.125,"id":49}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":50,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1565,"pathLen":4088.6956,"msgsPerDroneTick":9.6388,"tableEntries":20,"conflicts":90,"swaps":15,"upgrades":24,"stuck":0,"bvcCompromise":1,"formed":true,"T":111,"tRec":null,"tRec90":181,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.18,"id":50}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":51,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1623,"pathLen":4161.4483,"msgsPerDroneTick":9.3184,"tableEntries":19,"conflicts":165,"swaps":31,"upgrades":31,"stuck":0,"bvcCompromise":0,"formed":true,"T":115,"tRec":251,"tRec90":203,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1274,"id":51}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":52,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1816,"pathLen":4060.649,"msgsPerDroneTick":9.3595,"tableEntries":18,"conflicts":120,"swaps":20,"upgrades":28,"stuck":0,"bvcCompromise":1,"formed":true,"T":109,"tRec":null,"tRec90":209,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1246,"id":52}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":53,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1517,"pathLen":4322.5566,"msgsPerDroneTick":9.459,"tableEntries":23,"conflicts":151,"swaps":31,"upgrades":46,"stuck":0,"bvcCompromise":1,"formed":true,"T":109,"tRec":null,"tRec90":234,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.9412,"chamferEx":0.7619,"id":53}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":54,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1622,"pathLen":3772.5323,"msgsPerDroneTick":9.1656,"tableEntries":17,"conflicts":93,"swaps":10,"upgrades":14,"stuck":0,"bvcCompromise":1,"formed":true,"T":101,"tRec":null,"tRec90":148,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1251,"id":54}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":55,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1798,"pathLen":4140.3479,"msgsPerDroneTick":9.3809,"tableEntries":20,"conflicts":156,"swaps":22,"upgrades":36,"stuck":0,"bvcCompromise":0,"formed":true,"T":109,"tRec":null,"tRec90":192,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.3002,"id":55}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":56,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1319,"pathLen":3992.6542,"msgsPerDroneTick":9.2656,"tableEntries":18,"conflicts":152,"swaps":22,"upgrades":22,"stuck":0,"bvcCompromise":1,"formed":true,"T":112,"tRec":212,"tRec90":149,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1532,"id":56}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":57,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1639,"pathLen":4452.0102,"msgsPerDroneTick":9.5288,"tableEntries":23.4118,"conflicts":124,"swaps":21,"upgrades":47,"stuck":0,"bvcCompromise":1,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.7647,"chamferEx":1.4909,"id":57}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":58,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.12,"pathLen":4122.6291,"msgsPerDroneTick":9.3019,"tableEntries":21,"conflicts":121,"swaps":26,"upgrades":32,"stuck":0,"bvcCompromise":1,"formed":true,"T":107,"tRec":null,"tRec90":215,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1511,"id":58}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":59,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1405,"pathLen":4088.7292,"msgsPerDroneTick":9.4848,"tableEntries":19,"conflicts":98,"swaps":18,"upgrades":20,"stuck":0,"bvcCompromise":1,"formed":true,"T":120,"tRec":253,"tRec90":171,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1584,"id":59}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":60,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2275,"pathLen":5099.5221,"msgsPerDroneTick":17.9257,"tableEntries":21,"conflicts":132,"swaps":25,"upgrades":42,"stuck":0,"bvcCompromise":3,"formed":true,"T":109,"tRec":265,"tRec90":200,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2832,"id":60}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":61,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2488,"pathLen":5195.6529,"msgsPerDroneTick":17.24,"tableEntries":21,"conflicts":115,"swaps":24,"upgrades":46,"stuck":0,"bvcCompromise":1,"formed":true,"T":111,"tRec":266,"tRec90":152,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.207,"id":61}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":62,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2541,"pathLen":5061.6234,"msgsPerDroneTick":16.998,"tableEntries":23,"conflicts":102,"swaps":25,"upgrades":33,"stuck":0,"bvcCompromise":2,"formed":true,"T":105,"tRec":287,"tRec90":264,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3007,"id":62}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":63,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3483,"pathLen":4994.3868,"msgsPerDroneTick":16.6836,"tableEntries":20,"conflicts":179,"swaps":24,"upgrades":41,"stuck":0,"bvcCompromise":3,"formed":true,"T":95,"tRec":243,"tRec90":201,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3262,"id":63}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":64,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.301,"pathLen":5044.6111,"msgsPerDroneTick":16.793,"tableEntries":17,"conflicts":98,"swaps":15,"upgrades":29,"stuck":0,"bvcCompromise":2,"formed":true,"T":112,"tRec":170,"tRec90":162,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1911,"id":64}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":65,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2424,"pathLen":5062.3192,"msgsPerDroneTick":17.7231,"tableEntries":18,"conflicts":120,"swaps":21,"upgrades":31,"stuck":0,"bvcCompromise":2,"formed":true,"T":111,"tRec":188,"tRec90":174,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2377,"id":65}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":66,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3137,"pathLen":5114.3994,"msgsPerDroneTick":16.9669,"tableEntries":23,"conflicts":184,"swaps":40,"upgrades":51,"stuck":0,"bvcCompromise":3,"formed":true,"T":98,"tRec":251,"tRec90":201,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2831,"id":66}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":67,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2966,"pathLen":5185.031,"msgsPerDroneTick":17.8648,"tableEntries":20,"conflicts":127,"swaps":23,"upgrades":39,"stuck":0,"bvcCompromise":4,"formed":true,"T":112,"tRec":null,"tRec90":174,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.2936,"id":67}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":68,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1885,"pathLen":5362.5128,"msgsPerDroneTick":16.9486,"tableEntries":27,"conflicts":146,"swaps":43,"upgrades":75,"stuck":0,"bvcCompromise":6,"formed":true,"T":98,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.5029,"id":68}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":69,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2525,"pathLen":4977.9795,"msgsPerDroneTick":17.2592,"tableEntries":17,"conflicts":168,"swaps":16,"upgrades":21,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":174,"tRec90":151,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2547,"id":69}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":70,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3154,"pathLen":4921.139,"msgsPerDroneTick":17.0248,"tableEntries":19,"conflicts":157,"swaps":30,"upgrades":37,"stuck":0,"bvcCompromise":2,"formed":true,"T":93,"tRec":273,"tRec90":251,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.249,"id":70}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":71,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2922,"pathLen":4968.5434,"msgsPerDroneTick":17.2567,"tableEntries":17,"conflicts":200,"swaps":25,"upgrades":24,"stuck":0,"bvcCompromise":2,"formed":true,"T":110,"tRec":173,"tRec90":121,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2682,"id":71}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":72,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3034,"pathLen":4948.6397,"msgsPerDroneTick":17.1629,"tableEntries":19,"conflicts":144,"swaps":24,"upgrades":32,"stuck":0,"bvcCompromise":4,"formed":true,"T":101,"tRec":196,"tRec90":177,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2743,"id":72}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":73,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2524,"pathLen":5108.9646,"msgsPerDroneTick":16.8855,"tableEntries":21,"conflicts":112,"swaps":22,"upgrades":38,"stuck":0,"bvcCompromise":4,"formed":true,"T":108,"tRec":286,"tRec90":118,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2819,"id":73}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":74,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1702,"pathLen":5310.3176,"msgsPerDroneTick":17.4172,"tableEntries":23,"conflicts":165,"swaps":35,"upgrades":68,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":245,"tRec90":182,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2484,"id":74}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":75,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.211,"pathLen":5297.7433,"msgsPerDroneTick":14.1295,"tableEntries":22,"conflicts":182,"swaps":36,"upgrades":46,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":null,"tRec90":237,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.298,"id":75}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":76,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2436,"pathLen":5115.7418,"msgsPerDroneTick":14.2482,"tableEntries":21,"conflicts":150,"swaps":33,"upgrades":49,"stuck":0,"bvcCompromise":1,"formed":true,"T":96,"tRec":null,"tRec90":247,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3387,"id":76}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":77,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2756,"pathLen":5416.5278,"msgsPerDroneTick":13.7788,"tableEntries":25,"conflicts":211,"swaps":55,"upgrades":63,"stuck":0,"bvcCompromise":6,"formed":true,"T":96,"tRec":null,"tRec90":228,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.3371,"id":77}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":78,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2421,"pathLen":5645.7762,"msgsPerDroneTick":14.3957,"tableEntries":30,"conflicts":169,"swaps":43,"upgrades":66,"stuck":0,"bvcCompromise":2,"formed":true,"T":109,"tRec":292,"tRec90":274,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2649,"id":78}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":79,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3253,"pathLen":5325.4231,"msgsPerDroneTick":14.2681,"tableEntries":24,"conflicts":177,"swaps":40,"upgrades":61,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":null,"tRec90":207,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":1,"chamferEx":0.8488,"id":79}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":80,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1968,"pathLen":5163.0108,"msgsPerDroneTick":14.2155,"tableEntries":18,"conflicts":122,"swaps":27,"upgrades":26,"stuck":0,"bvcCompromise":3,"formed":true,"T":110,"tRec":219,"tRec90":181,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2564,"id":80}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":81,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.225,"pathLen":5289.4964,"msgsPerDroneTick":14.0852,"tableEntries":23.6471,"conflicts":136,"swaps":31,"upgrades":47,"stuck":0,"bvcCompromise":1,"formed":true,"T":100,"tRec":null,"tRec90":279,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8235,"chamferEx":0.3307,"id":81}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":82,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2305,"pathLen":5045.7219,"msgsPerDroneTick":13.7602,"tableEntries":18,"conflicts":162,"swaps":23,"upgrades":23,"stuck":0,"bvcCompromise":1,"formed":true,"T":92,"tRec":228,"tRec90":151,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2779,"id":82}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":83,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2519,"pathLen":5160.0913,"msgsPerDroneTick":14.4608,"tableEntries":23.7647,"conflicts":115,"swaps":27,"upgrades":37,"stuck":0,"bvcCompromise":4,"formed":true,"T":109,"tRec":null,"tRec90":262,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.423,"id":83}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":84,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2007,"pathLen":5212.6848,"msgsPerDroneTick":14.1102,"tableEntries":19,"conflicts":107,"swaps":16,"upgrades":36,"stuck":0,"bvcCompromise":1,"formed":true,"T":101,"tRec":215,"tRec90":132,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3077,"id":84}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":85,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2663,"pathLen":5093.306,"msgsPerDroneTick":14.2038,"tableEntries":19,"conflicts":129,"swaps":23,"upgrades":31,"stuck":0,"bvcCompromise":2,"formed":true,"T":101,"tRec":238,"tRec90":191,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3068,"id":85}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":86,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2901,"pathLen":5425.3728,"msgsPerDroneTick":14.3512,"tableEntries":27,"conflicts":219,"swaps":41,"upgrades":65,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":0.7183,"id":86}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":87,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2362,"pathLen":5267.8076,"msgsPerDroneTick":13.9271,"tableEntries":21,"conflicts":168,"swaps":39,"upgrades":45,"stuck":0,"bvcCompromise":1,"formed":true,"T":100,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.2333,"id":87}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":88,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2461,"pathLen":5189.8056,"msgsPerDroneTick":14.2145,"tableEntries":19,"conflicts":176,"swaps":33,"upgrades":26,"stuck":0,"bvcCompromise":3,"formed":true,"T":113,"tRec":null,"tRec90":192,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2913,"id":88}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":89,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2322,"pathLen":5013.7383,"msgsPerDroneTick":13.8791,"tableEntries":17,"conflicts":123,"swaps":22,"upgrades":24,"stuck":0,"bvcCompromise":2,"formed":true,"T":98,"tRec":187,"tRec90":185,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2163,"id":89}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":90,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2495,"pathLen":5250.3521,"msgsPerDroneTick":11.5323,"tableEntries":23,"conflicts":163,"swaps":29,"upgrades":46,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":281,"tRec90":279,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2867,"id":90}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":91,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2034,"pathLen":5286.1479,"msgsPerDroneTick":11.6535,"tableEntries":20,"conflicts":263,"swaps":50,"upgrades":46,"stuck":0,"bvcCompromise":3,"formed":true,"T":113,"tRec":290,"tRec90":215,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2075,"id":91}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":92,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2512,"pathLen":5246.0425,"msgsPerDroneTick":12.0214,"tableEntries":22,"conflicts":138,"swaps":36,"upgrades":48,"stuck":0,"bvcCompromise":2,"formed":true,"T":108,"tRec":250,"tRec90":250,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2995,"id":92}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":93,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2813,"pathLen":5068.0546,"msgsPerDroneTick":11.7346,"tableEntries":20.0588,"conflicts":129,"swaps":20,"upgrades":33,"stuck":0,"bvcCompromise":4,"formed":true,"T":103,"tRec":190,"tRec90":189,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8235,"chamferEx":0.7229,"id":93}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":94,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2414,"pathLen":5006.4605,"msgsPerDroneTick":11.4445,"tableEntries":20,"conflicts":221,"swaps":48,"upgrades":35,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":null,"tRec90":170,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.3408,"id":94}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":95,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.269,"pathLen":4937.901,"msgsPerDroneTick":12.012,"tableEntries":17,"conflicts":130,"swaps":24,"upgrades":26,"stuck":0,"bvcCompromise":2,"formed":true,"T":106,"tRec":201,"tRec90":140,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2523,"id":95}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":96,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2169,"pathLen":5333.1803,"msgsPerDroneTick":11.7701,"tableEntries":23,"conflicts":133,"swaps":31,"upgrades":49,"stuck":0,"bvcCompromise":0,"formed":true,"T":113,"tRec":null,"tRec90":222,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2881,"id":96}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":97,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2225,"pathLen":4954.423,"msgsPerDroneTick":11.5562,"tableEntries":18,"conflicts":166,"swaps":27,"upgrades":19,"stuck":0,"bvcCompromise":5,"formed":true,"T":106,"tRec":189,"tRec90":117,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3317,"id":97}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":98,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1611,"pathLen":5097.952,"msgsPerDroneTick":11.8294,"tableEntries":20,"conflicts":126,"swaps":26,"upgrades":34,"stuck":0,"bvcCompromise":4,"formed":true,"T":111,"tRec":null,"tRec90":201,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2047,"id":98}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":99,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3799,"pathLen":5180.9261,"msgsPerDroneTick":11.4822,"tableEntries":25,"conflicts":180,"swaps":38,"upgrades":51,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.3073,"id":99}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":100,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2276,"pathLen":5310.9069,"msgsPerDroneTick":11.9238,"tableEntries":23,"conflicts":144,"swaps":28,"upgrades":56,"stuck":0,"bvcCompromise":8,"formed":true,"T":117,"tRec":null,"tRec90":284,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3671,"id":100}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":101,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.199,"pathLen":5222.9137,"msgsPerDroneTick":11.566,"tableEntries":23,"conflicts":140,"swaps":28,"upgrades":53,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":null,"tRec90":151,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.5765,"id":101}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":102,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.199,"pathLen":5159.674,"msgsPerDroneTick":11.5538,"tableEntries":20,"conflicts":139,"swaps":31,"upgrades":35,"stuck":0,"bvcCompromise":2,"formed":true,"T":107,"tRec":230,"tRec90":170,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4526,"id":102}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":103,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2695,"pathLen":5192.108,"msgsPerDroneTick":11.7553,"tableEntries":24,"conflicts":114,"swaps":24,"upgrades":44,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":297,"tRec90":135,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3071,"id":103}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":104,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2861,"pathLen":4894.4443,"msgsPerDroneTick":11.7695,"tableEntries":18.2941,"conflicts":124,"swaps":19,"upgrades":27,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":202,"tRec90":176,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.3922,"id":104}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":105,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3292,"pathLen":4988.847,"msgsPerDroneTick":9.4768,"tableEntries":17,"conflicts":112,"swaps":14,"upgrades":16,"stuck":0,"bvcCompromise":0,"formed":true,"T":112,"tRec":null,"tRec90":121,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3897,"id":105}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":106,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2568,"pathLen":5116.1652,"msgsPerDroneTick":9.3401,"tableEntries":20,"conflicts":171,"swaps":23,"upgrades":29,"stuck":0,"bvcCompromise":2,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.6423,"id":106}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":107,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3133,"pathLen":5571.9672,"msgsPerDroneTick":9.3049,"tableEntries":23,"conflicts":163,"swaps":30,"upgrades":44,"stuck":0,"bvcCompromise":3,"formed":true,"T":115,"tRec":null,"tRec90":271,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4803,"id":107}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":108,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2703,"pathLen":5123.393,"msgsPerDroneTick":9.3932,"tableEntries":18,"conflicts":104,"swaps":14,"upgrades":22,"stuck":0,"bvcCompromise":0,"formed":true,"T":111,"tRec":226,"tRec90":157,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2269,"id":108}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":109,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2718,"pathLen":5056.6386,"msgsPerDroneTick":9.3354,"tableEntries":21,"conflicts":185,"swaps":29,"upgrades":22,"stuck":0,"bvcCompromise":2,"formed":true,"T":107,"tRec":null,"tRec90":127,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3343,"id":109}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":110,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3008,"pathLen":5365.5069,"msgsPerDroneTick":9.2817,"tableEntries":21.0588,"conflicts":96,"swaps":18,"upgrades":35,"stuck":0,"bvcCompromise":0,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":0.4852,"id":110}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":111,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2205,"pathLen":5044.6957,"msgsPerDroneTick":9.1911,"tableEntries":17,"conflicts":155,"swaps":24,"upgrades":23,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":201,"tRec90":194,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2644,"id":111}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":112,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2701,"pathLen":5237.1825,"msgsPerDroneTick":9.4416,"tableEntries":21,"conflicts":241,"swaps":44,"upgrades":34,"stuck":0,"bvcCompromise":0,"formed":true,"T":110,"tRec":265,"tRec90":207,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2695,"id":112}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":113,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3099,"pathLen":5287.6481,"msgsPerDroneTick":9.3378,"tableEntries":20,"conflicts":186,"swaps":27,"upgrades":28,"stuck":0,"bvcCompromise":2,"formed":true,"T":118,"tRec":299,"tRec90":211,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3288,"id":113}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":114,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2224,"pathLen":5389.6361,"msgsPerDroneTick":9.5005,"tableEntries":18,"conflicts":186,"swaps":25,"upgrades":29,"stuck":0,"bvcCompromise":0,"formed":true,"T":122,"tRec":null,"tRec90":179,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3434,"id":114}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":115,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2413,"pathLen":5239.9564,"msgsPerDroneTick":9.6248,"tableEntries":20,"conflicts":106,"swaps":19,"upgrades":28,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":null,"tRec90":213,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.4761,"id":115}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":116,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2164,"pathLen":5262.9411,"msgsPerDroneTick":9.3505,"tableEntries":19,"conflicts":153,"swaps":27,"upgrades":39,"stuck":0,"bvcCompromise":4,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.3243,"id":116}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":117,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2337,"pathLen":5345.8338,"msgsPerDroneTick":9.5663,"tableEntries":23,"conflicts":161,"swaps":23,"upgrades":45,"stuck":0,"bvcCompromise":1,"formed":true,"T":111,"tRec":null,"tRec90":278,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.6124,"id":117}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":118,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2857,"pathLen":4884.8596,"msgsPerDroneTick":9.2006,"tableEntries":17,"conflicts":80,"swaps":13,"upgrades":10,"stuck":0,"bvcCompromise":0,"formed":true,"T":111,"tRec":163,"tRec90":99,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2284,"id":118}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":119,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2658,"pathLen":5564.0944,"msgsPerDroneTick":9.3259,"tableEntries":27,"conflicts":199,"swaps":38,"upgrades":54,"stuck":0,"bvcCompromise":1,"formed":true,"T":112,"tRec":null,"tRec90":266,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8235,"chamferEx":0.6858,"id":119}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":120,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4165,"pathLen":7182.7247,"msgsPerDroneTick":17.8193,"tableEntries":28.1176,"conflicts":155,"swaps":32,"upgrades":44,"stuck":0,"bvcCompromise":11,"formed":true,"T":116,"tRec":110,"tRec90":109,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7647,"chamferEx":0.6782,"id":120}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":121,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5947,"pathLen":7127.9966,"msgsPerDroneTick":17.0696,"tableEntries":30,"conflicts":153,"swaps":28,"upgrades":48,"stuck":0,"bvcCompromise":12,"formed":true,"T":113,"tRec":184,"tRec90":126,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.9412,"chamferEx":0.4923,"id":121}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":122,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.497,"pathLen":6995.1973,"msgsPerDroneTick":17.5239,"tableEntries":25,"conflicts":239,"swaps":50,"upgrades":51,"stuck":0,"bvcCompromise":8,"formed":true,"T":109,"tRec":null,"tRec90":181,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.6731,"id":122}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":123,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2014,"pathLen":6917.9081,"msgsPerDroneTick":17.4101,"tableEntries":24,"conflicts":135,"swaps":33,"upgrades":37,"stuck":0,"bvcCompromise":6,"formed":true,"T":106,"tRec":132,"tRec90":115,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5653,"id":123}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":124,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5122,"pathLen":7610.3893,"msgsPerDroneTick":17.9024,"tableEntries":29,"conflicts":227,"swaps":55,"upgrades":80,"stuck":0,"bvcCompromise":3,"formed":true,"T":128,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.4924,"id":124}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":125,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3895,"pathLen":7562.9103,"msgsPerDroneTick":18.4215,"tableEntries":27,"conflicts":140,"swaps":31,"upgrades":56,"stuck":0,"bvcCompromise":9,"formed":true,"T":130,"tRec":null,"tRec90":193,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.7647,"chamferEx":0.7068,"id":125}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":126,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4814,"pathLen":6849.9488,"msgsPerDroneTick":17.2654,"tableEntries":23,"conflicts":186,"swaps":27,"upgrades":36,"stuck":0,"bvcCompromise":6,"formed":true,"T":105,"tRec":256,"tRec90":120,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.5806,"id":126}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":127,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5153,"pathLen":7025.6972,"msgsPerDroneTick":17.2849,"tableEntries":25,"conflicts":132,"swaps":18,"upgrades":37,"stuck":0,"bvcCompromise":3,"formed":true,"T":108,"tRec":112,"tRec90":100,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.4568,"id":127}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":128,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5851,"pathLen":7129.1424,"msgsPerDroneTick":17.6317,"tableEntries":25,"conflicts":168,"swaps":32,"upgrades":37,"stuck":0,"bvcCompromise":6,"formed":true,"T":112,"tRec":138,"tRec90":107,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8235,"chamferEx":0.6925,"id":128}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":129,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3283,"pathLen":7357.6484,"msgsPerDroneTick":18.0542,"tableEntries":23,"conflicts":180,"swaps":33,"upgrades":37,"stuck":0,"bvcCompromise":16,"formed":true,"T":124,"tRec":131,"tRec90":105,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5539,"id":129}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":130,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.41,"pathLen":7202.2245,"msgsPerDroneTick":17.1707,"tableEntries":27,"conflicts":168,"swaps":24,"upgrades":62,"stuck":0,"bvcCompromise":14,"formed":true,"T":108,"tRec":null,"tRec90":118,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7059,"chamferEx":0.9066,"id":130}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":131,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4806,"pathLen":7014.248,"msgsPerDroneTick":17.7473,"tableEntries":18,"conflicts":181,"swaps":21,"upgrades":42,"stuck":0,"bvcCompromise":9,"formed":true,"T":111,"tRec":null,"tRec90":169,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.5683,"id":131}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":132,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.59,"pathLen":7324.477,"msgsPerDroneTick":18.3167,"tableEntries":18,"conflicts":89,"swaps":17,"upgrades":23,"stuck":0,"bvcCompromise":9,"formed":true,"T":133,"tRec":234,"tRec90":111,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5997,"id":132}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":133,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6034,"pathLen":7662.9815,"msgsPerDroneTick":17.8238,"tableEntries":32,"conflicts":144,"swaps":54,"upgrades":78,"stuck":0,"bvcCompromise":7,"formed":true,"T":132,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.4982,"id":133}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":134,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5421,"pathLen":7736.9908,"msgsPerDroneTick":17.9168,"tableEntries":21,"conflicts":179,"swaps":31,"upgrades":35,"stuck":0,"bvcCompromise":15,"formed":true,"T":142,"tRec":null,"tRec90":178,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":0.5237,"id":134}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":135,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.416,"pathLen":7497.2,"msgsPerDroneTick":14.2906,"tableEntries":28,"conflicts":172,"swaps":44,"upgrades":66,"stuck":0,"bvcCompromise":7,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.6751,"id":135}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":136,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3428,"pathLen":7279.4924,"msgsPerDroneTick":14.2157,"tableEntries":26,"conflicts":169,"swaps":31,"upgrades":62,"stuck":0,"bvcCompromise":7,"formed":true,"T":105,"tRec":null,"tRec90":145,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.8824,"chamferEx":0.7318,"id":136}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":137,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4868,"pathLen":7308.1397,"msgsPerDroneTick":15.2902,"tableEntries":22.8824,"conflicts":153,"swaps":29,"upgrades":45,"stuck":0,"bvcCompromise":12,"formed":true,"T":115,"tRec":242,"tRec90":236,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.6471,"chamferEx":1.0767,"id":137}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":138,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.531,"pathLen":7384.3311,"msgsPerDroneTick":13.8508,"tableEntries":23,"conflicts":191,"swaps":31,"upgrades":47,"stuck":0,"bvcCompromise":6,"formed":true,"T":110,"tRec":null,"tRec90":194,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.5942,"id":138}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":139,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6588,"pathLen":7350.1274,"msgsPerDroneTick":14.5594,"tableEntries":27,"conflicts":155,"swaps":33,"upgrades":55,"stuck":0,"bvcCompromise":7,"formed":true,"T":110,"tRec":null,"tRec90":208,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.7647,"chamferEx":0.7571,"id":139}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":140,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4074,"pathLen":7218.7104,"msgsPerDroneTick":14.8662,"tableEntries":24,"conflicts":159,"swaps":44,"upgrades":62,"stuck":0,"bvcCompromise":4,"formed":true,"T":105,"tRec":null,"tRec90":250,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.4558,"id":140}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":141,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6102,"pathLen":7280.6423,"msgsPerDroneTick":14.6099,"tableEntries":28,"conflicts":210,"swaps":44,"upgrades":63,"stuck":0,"bvcCompromise":5,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.6471,"chamferEx":1.0596,"id":141}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":142,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4398,"pathLen":7509.295,"msgsPerDroneTick":14.9353,"tableEntries":23,"conflicts":140,"swaps":32,"upgrades":55,"stuck":0,"bvcCompromise":11,"formed":true,"T":120,"tRec":273,"tRec90":203,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5385,"id":142}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":143,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.458,"pathLen":7183.8523,"msgsPerDroneTick":14.2742,"tableEntries":21,"conflicts":180,"swaps":39,"upgrades":48,"stuck":0,"bvcCompromise":6,"formed":true,"T":106,"tRec":null,"tRec90":266,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":0.5271,"id":143}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":144,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3616,"pathLen":7459.0569,"msgsPerDroneTick":14.4961,"tableEntries":29,"conflicts":145,"swaps":38,"upgrades":53,"stuck":0,"bvcCompromise":3,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8235,"chamferEx":0.7325,"id":144}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":145,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2369,"pathLen":7310.7997,"msgsPerDroneTick":14.5989,"tableEntries":24,"conflicts":131,"swaps":34,"upgrades":47,"stuck":0,"bvcCompromise":8,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.4922,"id":145}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":146,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5518,"pathLen":7489.1519,"msgsPerDroneTick":14.6107,"tableEntries":25.8824,"conflicts":126,"swaps":30,"upgrades":44,"stuck":0,"bvcCompromise":8,"formed":true,"T":120,"tRec":null,"tRec90":161,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":0.639,"id":146}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":147,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4481,"pathLen":7197.1897,"msgsPerDroneTick":14.3848,"tableEntries":26.7059,"conflicts":169,"swaps":44,"upgrades":56,"stuck":0,"bvcCompromise":4,"formed":true,"T":106,"tRec":null,"tRec90":294,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.5236,"id":147}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":148,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5856,"pathLen":7181.9356,"msgsPerDroneTick":14.473,"tableEntries":29,"conflicts":144,"swaps":33,"upgrades":59,"stuck":0,"bvcCompromise":4,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.7057,"id":148}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":149,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5093,"pathLen":7207.9273,"msgsPerDroneTick":14.1761,"tableEntries":28,"conflicts":180,"swaps":43,"upgrades":64,"stuck":0,"bvcCompromise":7,"formed":true,"T":105,"tRec":null,"tRec90":222,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8235,"chamferEx":0.9254,"id":149}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":150,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.409,"pathLen":7521.3856,"msgsPerDroneTick":12.0665,"tableEntries":24.4706,"conflicts":112,"swaps":17,"upgrades":40,"stuck":0,"bvcCompromise":16,"formed":true,"T":128,"tRec":215,"tRec90":206,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.7647,"chamferEx":0.9001,"id":150}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":151,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.493,"pathLen":7394.1039,"msgsPerDroneTick":11.8182,"tableEntries":26,"conflicts":146,"swaps":35,"upgrades":58,"stuck":0,"bvcCompromise":10,"formed":true,"T":118,"tRec":null,"tRec90":152,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.5833,"id":151}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":152,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5,"pathLen":7268.6692,"msgsPerDroneTick":12.3516,"tableEntries":20,"conflicts":175,"swaps":33,"upgrades":29,"stuck":0,"bvcCompromise":7,"formed":true,"T":114,"tRec":null,"tRec90":171,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":1.3555,"id":152}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":153,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4874,"pathLen":6930.1694,"msgsPerDroneTick":11.6252,"tableEntries":22,"conflicts":94,"swaps":23,"upgrades":32,"stuck":0,"bvcCompromise":5,"formed":true,"T":103,"tRec":null,"tRec90":130,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":1.1876,"id":153}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":154,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5638,"pathLen":7411.6466,"msgsPerDroneTick":11.8323,"tableEntries":27,"conflicts":118,"swaps":34,"upgrades":55,"stuck":0,"bvcCompromise":4,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.7512,"id":154}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":155,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5315,"pathLen":7286.5847,"msgsPerDroneTick":11.7718,"tableEntries":24,"conflicts":114,"swaps":22,"upgrades":45,"stuck":0,"bvcCompromise":3,"formed":true,"T":119,"tRec":152,"tRec90":128,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.6363,"id":155}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":156,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.54,"pathLen":7387.1727,"msgsPerDroneTick":11.6802,"tableEntries":26,"conflicts":117,"swaps":37,"upgrades":56,"stuck":0,"bvcCompromise":3,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.9412,"chamferEx":0.4805,"id":156}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":157,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3731,"pathLen":7306.2342,"msgsPerDroneTick":11.8957,"tableEntries":30,"conflicts":161,"swaps":35,"upgrades":52,"stuck":0,"bvcCompromise":5,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7059,"chamferEx":0.9679,"id":157}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":158,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3563,"pathLen":7032.8148,"msgsPerDroneTick":12.3165,"tableEntries":20,"conflicts":152,"swaps":24,"upgrades":23,"stuck":0,"bvcCompromise":8,"formed":true,"T":118,"tRec":179,"tRec90":100,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8235,"chamferEx":1.0146,"id":158}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":159,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3851,"pathLen":7457.6638,"msgsPerDroneTick":11.7733,"tableEntries":22,"conflicts":136,"swaps":25,"upgrades":50,"stuck":0,"bvcCompromise":10,"formed":true,"T":126,"tRec":null,"tRec90":184,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4784,"id":159}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":160,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.456,"pathLen":7029.9676,"msgsPerDroneTick":11.8332,"tableEntries":20,"conflicts":122,"swaps":20,"upgrades":33,"stuck":0,"bvcCompromise":3,"formed":true,"T":109,"tRec":251,"tRec90":122,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3631,"id":160}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":161,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4468,"pathLen":7385.82,"msgsPerDroneTick":11.8032,"tableEntries":27,"conflicts":155,"swaps":37,"upgrades":61,"stuck":0,"bvcCompromise":11,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.8235,"chamferEx":1.1885,"id":161}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":162,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5584,"pathLen":6912.4382,"msgsPerDroneTick":11.8467,"tableEntries":17,"conflicts":168,"swaps":25,"upgrades":20,"stuck":0,"bvcCompromise":8,"formed":true,"T":113,"tRec":154,"tRec90":115,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4829,"id":162}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":163,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5655,"pathLen":7365.8191,"msgsPerDroneTick":11.5407,"tableEntries":25,"conflicts":192,"swaps":43,"upgrades":58,"stuck":0,"bvcCompromise":4,"formed":true,"T":115,"tRec":null,"tRec90":232,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7059,"chamferEx":1.2485,"id":163}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":164,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.504,"pathLen":7242.965,"msgsPerDroneTick":11.8401,"tableEntries":26.4706,"conflicts":103,"swaps":29,"upgrades":53,"stuck":0,"bvcCompromise":4,"formed":true,"T":110,"tRec":null,"tRec90":218,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8235,"chamferEx":1.3472,"id":164}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":165,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4502,"pathLen":7290.2792,"msgsPerDroneTick":9.5972,"tableEntries":25.4706,"conflicts":114,"swaps":30,"upgrades":41,"stuck":0,"bvcCompromise":3,"formed":true,"T":111,"tRec":null,"tRec90":271,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.5294,"chamferEx":1.4699,"id":165}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":166,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.383,"pathLen":7282.5331,"msgsPerDroneTick":9.6839,"tableEntries":24.2353,"conflicts":157,"swaps":26,"upgrades":35,"stuck":0,"bvcCompromise":3,"formed":true,"T":119,"tRec":268,"tRec90":213,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5294,"chamferEx":1.1471,"id":166}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":167,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5563,"pathLen":7458.8697,"msgsPerDroneTick":9.7162,"tableEntries":25,"conflicts":145,"swaps":23,"upgrades":46,"stuck":0,"bvcCompromise":4,"formed":true,"T":124,"tRec":null,"tRec90":171,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.7647,"chamferEx":1.4956,"id":167}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":168,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5886,"pathLen":7407.9264,"msgsPerDroneTick":9.4723,"tableEntries":21,"conflicts":195,"swaps":49,"upgrades":34,"stuck":0,"bvcCompromise":5,"formed":true,"T":113,"tRec":null,"tRec90":210,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":0.5803,"id":168}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":169,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6652,"pathLen":7532.1567,"msgsPerDroneTick":9.6171,"tableEntries":21,"conflicts":127,"swaps":17,"upgrades":27,"stuck":0,"bvcCompromise":3,"formed":true,"T":129,"tRec":264,"tRec90":238,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.8891,"id":169}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":170,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5119,"pathLen":7444.4183,"msgsPerDroneTick":9.5185,"tableEntries":20.2353,"conflicts":173,"swaps":36,"upgrades":34,"stuck":0,"bvcCompromise":4,"formed":true,"T":124,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8824,"chamferEx":0.7959,"id":170}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":171,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5532,"pathLen":7496.626,"msgsPerDroneTick":9.8265,"tableEntries":23,"conflicts":147,"swaps":23,"upgrades":33,"stuck":0,"bvcCompromise":6,"formed":true,"T":127,"tRec":183,"tRec90":175,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7059,"chamferEx":1.9752,"id":171}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":172,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5075,"pathLen":7531.0353,"msgsPerDroneTick":9.4816,"tableEntries":29,"conflicts":156,"swaps":41,"upgrades":49,"stuck":0,"bvcCompromise":8,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7647,"chamferEx":1.3305,"id":172}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":173,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5342,"pathLen":7596.4749,"msgsPerDroneTick":9.6581,"tableEntries":21.8235,"conflicts":89,"swaps":19,"upgrades":28,"stuck":0,"bvcCompromise":4,"formed":true,"T":125,"tRec":228,"tRec90":213,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7059,"chamferEx":1.2454,"id":173}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":174,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5789,"pathLen":7239.9669,"msgsPerDroneTick":9.4578,"tableEntries":18,"conflicts":106,"swaps":16,"upgrades":24,"stuck":0,"bvcCompromise":4,"formed":true,"T":119,"tRec":204,"tRec90":173,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5036,"id":174}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":175,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3121,"pathLen":7209.6824,"msgsPerDroneTick":9.9758,"tableEntries":24,"conflicts":104,"swaps":19,"upgrades":38,"stuck":0,"bvcCompromise":5,"formed":true,"T":122,"tRec":null,"tRec90":174,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7059,"chamferEx":1.7921,"id":175}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":176,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5065,"pathLen":7490.5751,"msgsPerDroneTick":9.6566,"tableEntries":25,"conflicts":172,"swaps":36,"upgrades":38,"stuck":0,"bvcCompromise":4,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8235,"chamferEx":1.2194,"id":176}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":177,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.485,"pathLen":7432.8469,"msgsPerDroneTick":9.4812,"tableEntries":26,"conflicts":124,"swaps":25,"upgrades":40,"stuck":0,"bvcCompromise":3,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7059,"chamferEx":1.7589,"id":177}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":178,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5323,"pathLen":7663.1495,"msgsPerDroneTick":9.7827,"tableEntries":29,"conflicts":163,"swaps":37,"upgrades":54,"stuck":0,"bvcCompromise":2,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":1.6973,"id":178}}
{"x":"X7","variant":"ours-tuned","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":179,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4406,"pathLen":7512.702,"msgsPerDroneTick":9.5066,"tableEntries":25,"conflicts":139,"swaps":23,"upgrades":42,"stuck":0,"bvcCompromise":11,"formed":true,"T":122,"tRec":null,"tRec90":240,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.9085,"id":179}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":180,"res":{"collPairs":751,"collDroneTicks":664,"minSep":0.0263,"pathLen":3931.7289,"msgsPerDroneTick":16.9952,"tableEntries":18,"conflicts":106,"swaps":18,"upgrades":27,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":253,"tRec90":110,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1616,"id":180}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":181,"res":{"collPairs":667,"collDroneTicks":571,"minSep":0.1309,"pathLen":3989.2509,"msgsPerDroneTick":16.7975,"tableEntries":18,"conflicts":98,"swaps":28,"upgrades":32,"stuck":0,"bvcCompromise":0,"formed":true,"T":83,"tRec":252,"tRec90":174,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1248,"id":181}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":182,"res":{"collPairs":877,"collDroneTicks":792,"minSep":0.0942,"pathLen":3983.8518,"msgsPerDroneTick":17.0308,"tableEntries":20,"conflicts":119,"swaps":25,"upgrades":34,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":219,"tRec90":197,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1398,"id":182}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":183,"res":{"collPairs":765,"collDroneTicks":623,"minSep":0.0721,"pathLen":3756.8922,"msgsPerDroneTick":17.1612,"tableEntries":17,"conflicts":123,"swaps":14,"upgrades":16,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":177,"tRec90":99,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1276,"id":183}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":184,"res":{"collPairs":857,"collDroneTicks":735,"minSep":0.0966,"pathLen":4258.4386,"msgsPerDroneTick":16.95,"tableEntries":25,"conflicts":105,"swaps":31,"upgrades":53,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":207,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.3072,"id":184}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":185,"res":{"collPairs":816,"collDroneTicks":732,"minSep":0.0643,"pathLen":4325.2633,"msgsPerDroneTick":17.0338,"tableEntries":28,"conflicts":153,"swaps":46,"upgrades":75,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.2924,"id":185}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":186,"res":{"collPairs":695,"collDroneTicks":587,"minSep":0.0665,"pathLen":4014.5457,"msgsPerDroneTick":16.693,"tableEntries":22,"conflicts":129,"swaps":22,"upgrades":34,"stuck":0,"bvcCompromise":0,"formed":true,"T":83,"tRec":217,"tRec90":216,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1221,"id":186}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":187,"res":{"collPairs":716,"collDroneTicks":593,"minSep":0.1173,"pathLen":3923.3745,"msgsPerDroneTick":16.9652,"tableEntries":21,"conflicts":121,"swaps":24,"upgrades":38,"stuck":0,"bvcCompromise":0,"formed":true,"T":83,"tRec":null,"tRec90":108,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1181,"id":187}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":188,"res":{"collPairs":654,"collDroneTicks":604,"minSep":0.0796,"pathLen":4345.5763,"msgsPerDroneTick":16.653,"tableEntries":25,"conflicts":140,"swaps":43,"upgrades":63,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.1679,"id":188}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":189,"res":{"collPairs":756,"collDroneTicks":632,"minSep":0.0762,"pathLen":4537.8106,"msgsPerDroneTick":16.5508,"tableEntries":34,"conflicts":205,"swaps":65,"upgrades":99,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8824,"chamferEx":0.4629,"id":189}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":190,"res":{"collPairs":545,"collDroneTicks":526,"minSep":0.0981,"pathLen":4141.9071,"msgsPerDroneTick":16.6925,"tableEntries":21,"conflicts":150,"swaps":35,"upgrades":50,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":222,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.1739,"id":190}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":191,"res":{"collPairs":690,"collDroneTicks":643,"minSep":0.1131,"pathLen":4111.47,"msgsPerDroneTick":16.6907,"tableEntries":24,"conflicts":158,"swaps":34,"upgrades":46,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":259,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.155,"id":191}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":192,"res":{"collPairs":689,"collDroneTicks":628,"minSep":0.1587,"pathLen":3908.0783,"msgsPerDroneTick":16.5138,"tableEntries":19,"conflicts":126,"swaps":24,"upgrades":35,"stuck":0,"bvcCompromise":0,"formed":true,"T":80,"tRec":null,"tRec90":152,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1084,"id":192}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":193,"res":{"collPairs":742,"collDroneTicks":619,"minSep":0.0222,"pathLen":3895.7952,"msgsPerDroneTick":16.9207,"tableEntries":19,"conflicts":125,"swaps":25,"upgrades":35,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":196,"tRec90":188,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1152,"id":193}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":194,"res":{"collPairs":767,"collDroneTicks":629,"minSep":0.0883,"pathLen":4422.9721,"msgsPerDroneTick":16.8116,"tableEntries":26,"conflicts":227,"swaps":54,"upgrades":67,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":273,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1867,"id":194}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":195,"res":{"collPairs":796,"collDroneTicks":665,"minSep":0.0223,"pathLen":4175.9976,"msgsPerDroneTick":13.9581,"tableEntries":21,"conflicts":150,"swaps":23,"upgrades":38,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":212,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.157,"id":195}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":196,"res":{"collPairs":694,"collDroneTicks":593,"minSep":0.1279,"pathLen":4413.6761,"msgsPerDroneTick":14.014,"tableEntries":24,"conflicts":141,"swaps":31,"upgrades":48,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":202,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1542,"id":196}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":197,"res":{"collPairs":645,"collDroneTicks":606,"minSep":0.2162,"pathLen":4508.1152,"msgsPerDroneTick":13.9632,"tableEntries":27,"conflicts":155,"swaps":52,"upgrades":67,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.1848,"id":197}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":198,"res":{"collPairs":623,"collDroneTicks":544,"minSep":0.1171,"pathLen":4276.5579,"msgsPerDroneTick":14.0324,"tableEntries":24,"conflicts":118,"swaps":31,"upgrades":47,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":298,"tRec90":236,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1882,"id":198}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":199,"res":{"collPairs":761,"collDroneTicks":654,"minSep":0.0475,"pathLen":4315.4525,"msgsPerDroneTick":13.5681,"tableEntries":24,"conflicts":149,"swaps":31,"upgrades":52,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":284,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.147,"id":199}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":200,"res":{"collPairs":734,"collDroneTicks":611,"minSep":0.1326,"pathLen":4554.0328,"msgsPerDroneTick":13.5789,"tableEntries":27,"conflicts":148,"swaps":48,"upgrades":71,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":0.8362,"id":200}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":201,"res":{"collPairs":749,"collDroneTicks":652,"minSep":0.2318,"pathLen":4070.5691,"msgsPerDroneTick":13.8493,"tableEntries":19,"conflicts":150,"swaps":34,"upgrades":31,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":239,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1171,"id":201}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":202,"res":{"collPairs":700,"collDroneTicks":611,"minSep":0.195,"pathLen":4230.2917,"msgsPerDroneTick":13.8386,"tableEntries":21,"conflicts":142,"swaps":29,"upgrades":44,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":268,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1638,"id":202}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":203,"res":{"collPairs":767,"collDroneTicks":607,"minSep":0.0705,"pathLen":4504.3461,"msgsPerDroneTick":13.5489,"tableEntries":25,"conflicts":131,"swaps":27,"upgrades":62,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.2492,"id":203}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":204,"res":{"collPairs":786,"collDroneTicks":655,"minSep":0.0792,"pathLen":4313.7518,"msgsPerDroneTick":13.556,"tableEntries":25,"conflicts":150,"swaps":29,"upgrades":48,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.9412,"chamferEx":0.2315,"id":204}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":205,"res":{"collPairs":674,"collDroneTicks":584,"minSep":0.1707,"pathLen":4337.6541,"msgsPerDroneTick":13.7296,"tableEntries":25,"conflicts":133,"swaps":37,"upgrades":49,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":280,"tRec90":238,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1778,"id":205}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":206,"res":{"collPairs":670,"collDroneTicks":631,"minSep":0.162,"pathLen":4405.5435,"msgsPerDroneTick":13.9307,"tableEntries":27,"conflicts":143,"swaps":32,"upgrades":46,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":131,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1466,"id":206}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":207,"res":{"collPairs":677,"collDroneTicks":593,"minSep":0.1182,"pathLen":4343.6388,"msgsPerDroneTick":13.833,"tableEntries":25,"conflicts":171,"swaps":33,"upgrades":47,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":276,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2631,"id":207}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":208,"res":{"collPairs":677,"collDroneTicks":610,"minSep":0.1091,"pathLen":4128.024,"msgsPerDroneTick":13.915,"tableEntries":22,"conflicts":151,"swaps":28,"upgrades":42,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.3178,"id":208}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":209,"res":{"collPairs":705,"collDroneTicks":652,"minSep":0.1159,"pathLen":3946.8029,"msgsPerDroneTick":13.727,"tableEntries":17,"conflicts":121,"swaps":20,"upgrades":22,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":169,"tRec90":128,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1448,"id":209}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":210,"res":{"collPairs":668,"collDroneTicks":584,"minSep":0.0662,"pathLen":3680.8844,"msgsPerDroneTick":11.5717,"tableEntries":17,"conflicts":106,"swaps":17,"upgrades":14,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":149,"tRec90":139,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1346,"id":210}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":211,"res":{"collPairs":428,"collDroneTicks":394,"minSep":0.1553,"pathLen":4081.1623,"msgsPerDroneTick":11.4471,"tableEntries":22,"conflicts":129,"swaps":24,"upgrades":42,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":250,"tRec90":247,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1752,"id":211}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":212,"res":{"collPairs":702,"collDroneTicks":571,"minSep":0.0616,"pathLen":3904.3546,"msgsPerDroneTick":11.5337,"tableEntries":21,"conflicts":109,"swaps":22,"upgrades":28,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":102,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1193,"id":212}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":213,"res":{"collPairs":802,"collDroneTicks":658,"minSep":0.1979,"pathLen":3825.932,"msgsPerDroneTick":11.4577,"tableEntries":19,"conflicts":119,"swaps":27,"upgrades":24,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":126,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1654,"id":213}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":214,"res":{"collPairs":813,"collDroneTicks":691,"minSep":0.0217,"pathLen":4080.675,"msgsPerDroneTick":11.3803,"tableEntries":22,"conflicts":151,"swaps":27,"upgrades":40,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":248,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.163,"id":214}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":215,"res":{"collPairs":609,"collDroneTicks":547,"minSep":0.1099,"pathLen":3974.1454,"msgsPerDroneTick":11.7736,"tableEntries":17,"conflicts":76,"swaps":15,"upgrades":21,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":202,"tRec90":134,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.166,"id":215}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":216,"res":{"collPairs":631,"collDroneTicks":533,"minSep":0.074,"pathLen":4237.0614,"msgsPerDroneTick":11.4051,"tableEntries":21,"conflicts":149,"swaps":28,"upgrades":47,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":277,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1526,"id":216}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":217,"res":{"collPairs":547,"collDroneTicks":502,"minSep":0.1016,"pathLen":4221.2799,"msgsPerDroneTick":11.1605,"tableEntries":23,"conflicts":151,"swaps":35,"upgrades":52,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.2213,"id":217}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":218,"res":{"collPairs":608,"collDroneTicks":548,"minSep":0.1421,"pathLen":3945.276,"msgsPerDroneTick":11.4382,"tableEntries":19,"conflicts":103,"swaps":19,"upgrades":36,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":221,"tRec90":185,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1134,"id":218}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":219,"res":{"collPairs":440,"collDroneTicks":402,"minSep":0.0917,"pathLen":4009.0256,"msgsPerDroneTick":11.4252,"tableEntries":23,"conflicts":108,"swaps":21,"upgrades":33,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":289,"tRec90":284,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2154,"id":219}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":220,"res":{"collPairs":840,"collDroneTicks":614,"minSep":0.0941,"pathLen":3726.239,"msgsPerDroneTick":11.5975,"tableEntries":17,"conflicts":126,"swaps":19,"upgrades":16,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":200,"tRec90":127,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.0973,"id":220}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":221,"res":{"collPairs":730,"collDroneTicks":571,"minSep":0.0216,"pathLen":3794.3056,"msgsPerDroneTick":11.7028,"tableEntries":17,"conflicts":79,"swaps":15,"upgrades":17,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":122,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3395,"id":221}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":222,"res":{"collPairs":674,"collDroneTicks":581,"minSep":0.099,"pathLen":4149.4772,"msgsPerDroneTick":11.5632,"tableEntries":24,"conflicts":137,"swaps":27,"upgrades":50,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":0.7541,"id":222}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":223,"res":{"collPairs":640,"collDroneTicks":562,"minSep":0.1638,"pathLen":4113.5005,"msgsPerDroneTick":11.6026,"tableEntries":23,"conflicts":129,"swaps":23,"upgrades":43,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":183,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.2228,"id":223}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":224,"res":{"collPairs":734,"collDroneTicks":657,"minSep":0.0786,"pathLen":4020.1198,"msgsPerDroneTick":11.484,"tableEntries":21,"conflicts":170,"swaps":35,"upgrades":33,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":192,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.4929,"id":224}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":225,"res":{"collPairs":481,"collDroneTicks":411,"minSep":0.058,"pathLen":4200.5961,"msgsPerDroneTick":9.1557,"tableEntries":22,"conflicts":128,"swaps":23,"upgrades":36,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":209,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.316,"id":225}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":226,"res":{"collPairs":383,"collDroneTicks":364,"minSep":0.1158,"pathLen":3734.4861,"msgsPerDroneTick":9.039,"tableEntries":17,"conflicts":103,"swaps":18,"upgrades":15,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":99,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1883,"id":226}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":227,"res":{"collPairs":571,"collDroneTicks":481,"minSep":0.1056,"pathLen":3919.526,"msgsPerDroneTick":8.9212,"tableEntries":19,"conflicts":113,"swaps":18,"upgrades":24,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":null,"tRec90":156,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1427,"id":227}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":228,"res":{"collPairs":526,"collDroneTicks":439,"minSep":0.0429,"pathLen":3887.067,"msgsPerDroneTick":9.2502,"tableEntries":17,"conflicts":97,"swaps":14,"upgrades":12,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":null,"tRec90":111,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1583,"id":228}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":229,"res":{"collPairs":477,"collDroneTicks":436,"minSep":0.1479,"pathLen":4022.5743,"msgsPerDroneTick":9.0128,"tableEntries":22,"conflicts":140,"swaps":24,"upgrades":30,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.3229,"id":229}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":230,"res":{"collPairs":312,"collDroneTicks":304,"minSep":0.0265,"pathLen":4339.4572,"msgsPerDroneTick":9.1998,"tableEntries":21,"conflicts":131,"swaps":35,"upgrades":37,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":null,"tRec90":241,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.224,"id":230}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":231,"res":{"collPairs":587,"collDroneTicks":504,"minSep":0.1341,"pathLen":4171.3946,"msgsPerDroneTick":8.8763,"tableEntries":22,"conflicts":122,"swaps":19,"upgrades":37,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":null,"tRec90":282,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3334,"id":231}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":232,"res":{"collPairs":458,"collDroneTicks":442,"minSep":0.1825,"pathLen":4116.131,"msgsPerDroneTick":8.9873,"tableEntries":20,"conflicts":104,"swaps":21,"upgrades":32,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":191,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3108,"id":232}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":233,"res":{"collPairs":545,"collDroneTicks":456,"minSep":0.0583,"pathLen":4599.1018,"msgsPerDroneTick":9.1766,"tableEntries":26,"conflicts":139,"swaps":35,"upgrades":61,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":1.2289,"id":233}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":234,"res":{"collPairs":363,"collDroneTicks":342,"minSep":0.1961,"pathLen":4213.9551,"msgsPerDroneTick":8.9617,"tableEntries":21,"conflicts":116,"swaps":21,"upgrades":35,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":262,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5458,"id":234}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":235,"res":{"collPairs":381,"collDroneTicks":339,"minSep":0.09,"pathLen":3875.0276,"msgsPerDroneTick":9.0212,"tableEntries":17,"conflicts":102,"swaps":18,"upgrades":13,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":199,"tRec90":96,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.14,"id":235}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":236,"res":{"collPairs":379,"collDroneTicks":331,"minSep":0.3446,"pathLen":4275.9497,"msgsPerDroneTick":8.9628,"tableEntries":21,"conflicts":134,"swaps":26,"upgrades":37,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":null,"tRec90":289,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3481,"id":236}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":237,"res":{"collPairs":454,"collDroneTicks":418,"minSep":0.1624,"pathLen":4034.013,"msgsPerDroneTick":9.0554,"tableEntries":19,"conflicts":118,"swaps":29,"upgrades":23,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":211,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.1482,"id":237}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":238,"res":{"collPairs":488,"collDroneTicks":444,"minSep":0.0907,"pathLen":3890.9358,"msgsPerDroneTick":9.1184,"tableEntries":17,"conflicts":76,"swaps":15,"upgrades":20,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":165,"tRec90":132,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1476,"id":238}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":239,"res":{"collPairs":408,"collDroneTicks":378,"minSep":0.0722,"pathLen":4344.4948,"msgsPerDroneTick":9.1211,"tableEntries":18,"conflicts":108,"swaps":22,"upgrades":42,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":252,"tRec90":179,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1382,"id":239}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":240,"res":{"collPairs":654,"collDroneTicks":591,"minSep":0.0663,"pathLen":4934.5321,"msgsPerDroneTick":16.4918,"tableEntries":24,"conflicts":144,"swaps":23,"upgrades":37,"stuck":0,"bvcCompromise":0,"formed":true,"T":83,"tRec":null,"tRec90":129,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8235,"chamferEx":0.5019,"id":240}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":241,"res":{"collPairs":657,"collDroneTicks":544,"minSep":0.0809,"pathLen":5043.0502,"msgsPerDroneTick":16.2539,"tableEntries":27,"conflicts":138,"swaps":31,"upgrades":50,"stuck":0,"bvcCompromise":0,"formed":true,"T":83,"tRec":null,"tRec90":189,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.9412,"chamferEx":0.2506,"id":241}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":242,"res":{"collPairs":685,"collDroneTicks":560,"minSep":0.0825,"pathLen":5049.5596,"msgsPerDroneTick":16.4016,"tableEntries":21,"conflicts":125,"swaps":27,"upgrades":45,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":191,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.3258,"id":242}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":243,"res":{"collPairs":582,"collDroneTicks":530,"minSep":0.1986,"pathLen":5126.2961,"msgsPerDroneTick":16.7593,"tableEntries":26,"conflicts":125,"swaps":29,"upgrades":47,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":267,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2919,"id":243}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":244,"res":{"collPairs":586,"collDroneTicks":544,"minSep":0.1129,"pathLen":5004.0657,"msgsPerDroneTick":16.513,"tableEntries":22,"conflicts":107,"swaps":28,"upgrades":38,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":266,"tRec90":227,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2573,"id":244}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":245,"res":{"collPairs":583,"collDroneTicks":531,"minSep":0.1299,"pathLen":5070.5358,"msgsPerDroneTick":17.0255,"tableEntries":26,"conflicts":127,"swaps":32,"upgrades":42,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":195,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.2865,"id":245}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":246,"res":{"collPairs":645,"collDroneTicks":535,"minSep":0.1248,"pathLen":4962.8406,"msgsPerDroneTick":16.4408,"tableEntries":18,"conflicts":145,"swaps":26,"upgrades":36,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":186,"tRec90":184,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2397,"id":246}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":247,"res":{"collPairs":537,"collDroneTicks":489,"minSep":0.2075,"pathLen":4807.5789,"msgsPerDroneTick":16.6547,"tableEntries":18,"conflicts":107,"swaps":22,"upgrades":29,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":200,"tRec90":200,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3104,"id":247}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":248,"res":{"collPairs":728,"collDroneTicks":625,"minSep":0.136,"pathLen":5032.3515,"msgsPerDroneTick":17.3593,"tableEntries":21,"conflicts":117,"swaps":21,"upgrades":35,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":259,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3904,"id":248}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":249,"res":{"collPairs":801,"collDroneTicks":658,"minSep":0.1176,"pathLen":5095.7437,"msgsPerDroneTick":16.9898,"tableEntries":26,"conflicts":156,"swaps":36,"upgrades":53,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":128,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.6355,"id":249}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":250,"res":{"collPairs":778,"collDroneTicks":622,"minSep":0.0215,"pathLen":4753.4296,"msgsPerDroneTick":16.536,"tableEntries":18,"conflicts":107,"swaps":12,"upgrades":18,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":187,"tRec90":101,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3053,"id":250}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":251,"res":{"collPairs":549,"collDroneTicks":478,"minSep":0.0581,"pathLen":5010.4185,"msgsPerDroneTick":16.2969,"tableEntries":22.9412,"conflicts":134,"swaps":33,"upgrades":45,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":263,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.3512,"id":251}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":252,"res":{"collPairs":691,"collDroneTicks":585,"minSep":0.0618,"pathLen":5032.5105,"msgsPerDroneTick":16.6305,"tableEntries":21,"conflicts":154,"swaps":27,"upgrades":51,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":262,"tRec90":233,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3135,"id":252}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":253,"res":{"collPairs":558,"collDroneTicks":516,"minSep":0.1511,"pathLen":4858.4916,"msgsPerDroneTick":16.4943,"tableEntries":17,"conflicts":85,"swaps":11,"upgrades":17,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":142,"tRec90":111,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2926,"id":253}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":254,"res":{"collPairs":655,"collDroneTicks":574,"minSep":0.1898,"pathLen":4733.1046,"msgsPerDroneTick":16.4139,"tableEntries":17.0588,"conflicts":123,"swaps":11,"upgrades":15,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":117,"tRec90":102,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.2958,"id":254}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":255,"res":{"collPairs":457,"collDroneTicks":433,"minSep":0.178,"pathLen":5210.2884,"msgsPerDroneTick":13.8207,"tableEntries":22,"conflicts":131,"swaps":31,"upgrades":43,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.2765,"id":255}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":256,"res":{"collPairs":503,"collDroneTicks":475,"minSep":0.1385,"pathLen":5004.717,"msgsPerDroneTick":13.8053,"tableEntries":19,"conflicts":144,"swaps":24,"upgrades":28,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":210,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2864,"id":256}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":257,"res":{"collPairs":636,"collDroneTicks":575,"minSep":0.25,"pathLen":5251.8231,"msgsPerDroneTick":13.4952,"tableEntries":23,"conflicts":131,"swaps":35,"upgrades":44,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":271,"tRec90":268,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2868,"id":257}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":258,"res":{"collPairs":569,"collDroneTicks":494,"minSep":0.0381,"pathLen":5072.7815,"msgsPerDroneTick":13.7683,"tableEntries":18,"conflicts":106,"swaps":21,"upgrades":29,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":199,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2617,"id":258}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":259,"res":{"collPairs":551,"collDroneTicks":498,"minSep":0.0899,"pathLen":4964.1898,"msgsPerDroneTick":13.6194,"tableEntries":19,"conflicts":92,"swaps":14,"upgrades":23,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":170,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2861,"id":259}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":260,"res":{"collPairs":524,"collDroneTicks":439,"minSep":0.1207,"pathLen":5041.2554,"msgsPerDroneTick":13.7413,"tableEntries":21,"conflicts":105,"swaps":22,"upgrades":30,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":203,"tRec90":169,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.5957,"id":260}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":261,"res":{"collPairs":486,"collDroneTicks":440,"minSep":0.0681,"pathLen":5356.069,"msgsPerDroneTick":13.6725,"tableEntries":26.9412,"conflicts":133,"swaps":29,"upgrades":54,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":167,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7059,"chamferEx":0.8745,"id":261}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":262,"res":{"collPairs":461,"collDroneTicks":424,"minSep":0.2232,"pathLen":5503.6566,"msgsPerDroneTick":13.8704,"tableEntries":29,"conflicts":143,"swaps":40,"upgrades":65,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.9412,"chamferEx":0.3089,"id":262}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":263,"res":{"collPairs":577,"collDroneTicks":489,"minSep":0.171,"pathLen":5334.8137,"msgsPerDroneTick":13.8069,"tableEntries":26,"conflicts":111,"swaps":36,"upgrades":52,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.3259,"id":263}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":264,"res":{"collPairs":614,"collDroneTicks":529,"minSep":0.0901,"pathLen":5314.1171,"msgsPerDroneTick":13.8337,"tableEntries":25,"conflicts":143,"swaps":33,"upgrades":54,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":154,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.4011,"id":264}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":265,"res":{"collPairs":540,"collDroneTicks":518,"minSep":0.0776,"pathLen":5187.1626,"msgsPerDroneTick":13.9367,"tableEntries":29,"conflicts":150,"swaps":46,"upgrades":52,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":1,"chamferEx":0.565,"id":265}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":266,"res":{"collPairs":691,"collDroneTicks":572,"minSep":0.1183,"pathLen":5070.3416,"msgsPerDroneTick":13.541,"tableEntries":19,"conflicts":156,"swaps":30,"upgrades":35,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":187,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2267,"id":266}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":267,"res":{"collPairs":602,"collDroneTicks":498,"minSep":0.0438,"pathLen":5207.191,"msgsPerDroneTick":13.6647,"tableEntries":17,"conflicts":157,"swaps":35,"upgrades":38,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":189,"tRec90":175,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2927,"id":267}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":268,"res":{"collPairs":497,"collDroneTicks":436,"minSep":0.0781,"pathLen":5403.611,"msgsPerDroneTick":13.6478,"tableEntries":24.9412,"conflicts":125,"swaps":30,"upgrades":55,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":148,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.5866,"id":268}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":269,"res":{"collPairs":419,"collDroneTicks":408,"minSep":0.1075,"pathLen":5024.3898,"msgsPerDroneTick":13.4144,"tableEntries":21,"conflicts":101,"swaps":19,"upgrades":24,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":137,"tRec90":119,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.5374,"id":269}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":270,"res":{"collPairs":562,"collDroneTicks":471,"minSep":0.1276,"pathLen":5251.5301,"msgsPerDroneTick":11.0545,"tableEntries":25,"conflicts":122,"swaps":32,"upgrades":57,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":208,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8235,"chamferEx":0.6521,"id":270}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":271,"res":{"collPairs":483,"collDroneTicks":398,"minSep":0.1816,"pathLen":5072.7086,"msgsPerDroneTick":11.165,"tableEntries":21,"conflicts":171,"swaps":35,"upgrades":34,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":261,"tRec90":255,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2876,"id":271}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":272,"res":{"collPairs":475,"collDroneTicks":427,"minSep":0.0493,"pathLen":4970.4935,"msgsPerDroneTick":11.4757,"tableEntries":19,"conflicts":115,"swaps":25,"upgrades":36,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":179,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2814,"id":272}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":273,"res":{"collPairs":738,"collDroneTicks":588,"minSep":0.0938,"pathLen":5154.9888,"msgsPerDroneTick":11.4127,"tableEntries":22,"conflicts":106,"swaps":22,"upgrades":44,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":199,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4045,"id":273}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":274,"res":{"collPairs":450,"collDroneTicks":416,"minSep":0.1357,"pathLen":5027.0115,"msgsPerDroneTick":11.2024,"tableEntries":21,"conflicts":126,"swaps":26,"upgrades":29,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":121,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2839,"id":274}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":275,"res":{"collPairs":655,"collDroneTicks":577,"minSep":0.0708,"pathLen":5005.93,"msgsPerDroneTick":11.0873,"tableEntries":24,"conflicts":122,"swaps":26,"upgrades":53,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.3657,"id":275}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":276,"res":{"collPairs":436,"collDroneTicks":399,"minSep":0.038,"pathLen":5014.7885,"msgsPerDroneTick":11.029,"tableEntries":21,"conflicts":80,"swaps":21,"upgrades":40,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":264,"tRec90":201,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2842,"id":276}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":277,"res":{"collPairs":383,"collDroneTicks":371,"minSep":0.0088,"pathLen":5187.9712,"msgsPerDroneTick":11.2658,"tableEntries":25,"conflicts":178,"swaps":32,"upgrades":58,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":238,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.4838,"id":277}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":278,"res":{"collPairs":448,"collDroneTicks":391,"minSep":0.093,"pathLen":4925.1809,"msgsPerDroneTick":11.2554,"tableEntries":20,"conflicts":124,"swaps":24,"upgrades":29,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":225,"tRec90":180,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3595,"id":278}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":279,"res":{"collPairs":505,"collDroneTicks":424,"minSep":0.0203,"pathLen":4856.1526,"msgsPerDroneTick":11.1763,"tableEntries":17,"conflicts":99,"swaps":20,"upgrades":20,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":177,"tRec90":163,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2939,"id":279}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":280,"res":{"collPairs":525,"collDroneTicks":467,"minSep":0.042,"pathLen":5040.5744,"msgsPerDroneTick":11.3005,"tableEntries":18,"conflicts":126,"swaps":27,"upgrades":32,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":183,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3635,"id":280}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":281,"res":{"collPairs":522,"collDroneTicks":447,"minSep":0.0795,"pathLen":4794.7233,"msgsPerDroneTick":11.0638,"tableEntries":17,"conflicts":105,"swaps":20,"upgrades":18,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":134,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3427,"id":281}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":282,"res":{"collPairs":541,"collDroneTicks":508,"minSep":0.1253,"pathLen":5206.4536,"msgsPerDroneTick":11.1782,"tableEntries":25,"conflicts":181,"swaps":44,"upgrades":65,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.3733,"id":282}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":283,"res":{"collPairs":407,"collDroneTicks":387,"minSep":0.0522,"pathLen":5207.7343,"msgsPerDroneTick":11.3811,"tableEntries":23,"conflicts":114,"swaps":26,"upgrades":48,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":189,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2566,"id":283}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":284,"res":{"collPairs":443,"collDroneTicks":413,"minSep":0.074,"pathLen":5114.7899,"msgsPerDroneTick":11.1666,"tableEntries":21.0588,"conflicts":96,"swaps":22,"upgrades":44,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":226,"tRec90":216,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.6471,"chamferEx":0.5786,"id":284}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":285,"res":{"collPairs":361,"collDroneTicks":344,"minSep":0.1261,"pathLen":5169.8645,"msgsPerDroneTick":8.9308,"tableEntries":19,"conflicts":136,"swaps":20,"upgrades":33,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":238,"tRec90":203,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3083,"id":285}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":286,"res":{"collPairs":480,"collDroneTicks":417,"minSep":0.2535,"pathLen":5186.8277,"msgsPerDroneTick":8.9664,"tableEntries":22,"conflicts":141,"swaps":27,"upgrades":32,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":null,"tRec90":271,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2574,"id":286}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":287,"res":{"collPairs":424,"collDroneTicks":389,"minSep":0.0706,"pathLen":5202.4792,"msgsPerDroneTick":8.7933,"tableEntries":20,"conflicts":91,"swaps":23,"upgrades":36,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.7647,"chamferEx":1.3587,"id":287}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":288,"res":{"collPairs":446,"collDroneTicks":418,"minSep":0.0854,"pathLen":5265.7854,"msgsPerDroneTick":8.9744,"tableEntries":20.4118,"conflicts":171,"swaps":27,"upgrades":30,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8235,"chamferEx":0.672,"id":288}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":289,"res":{"collPairs":467,"collDroneTicks":400,"minSep":0.0468,"pathLen":5308.5959,"msgsPerDroneTick":8.8821,"tableEntries":20,"conflicts":153,"swaps":24,"upgrades":37,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":null,"tRec90":272,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.4287,"id":289}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":290,"res":{"collPairs":413,"collDroneTicks":382,"minSep":0.0216,"pathLen":5422.1371,"msgsPerDroneTick":8.8546,"tableEntries":23,"conflicts":121,"swaps":20,"upgrades":41,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":null,"tRec90":296,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.4226,"id":290}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":291,"res":{"collPairs":345,"collDroneTicks":336,"minSep":0.0772,"pathLen":5168.4359,"msgsPerDroneTick":8.8584,"tableEntries":23,"conflicts":126,"swaps":23,"upgrades":32,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":260,"tRec90":256,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8235,"chamferEx":0.6657,"id":291}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":292,"res":{"collPairs":291,"collDroneTicks":282,"minSep":0.011,"pathLen":5212.8801,"msgsPerDroneTick":8.9496,"tableEntries":21,"conflicts":179,"swaps":28,"upgrades":39,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":195,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.6235,"id":292}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":293,"res":{"collPairs":414,"collDroneTicks":384,"minSep":0.0821,"pathLen":5390.0274,"msgsPerDroneTick":9.0723,"tableEntries":27,"conflicts":196,"swaps":36,"upgrades":48,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":223,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8824,"chamferEx":0.84,"id":293}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":294,"res":{"collPairs":497,"collDroneTicks":453,"minSep":0.0239,"pathLen":5206.7172,"msgsPerDroneTick":9.0852,"tableEntries":20,"conflicts":141,"swaps":23,"upgrades":40,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":216,"tRec90":195,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.6659,"id":294}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":295,"res":{"collPairs":313,"collDroneTicks":293,"minSep":0.2155,"pathLen":4989.4063,"msgsPerDroneTick":9.1024,"tableEntries":17,"conflicts":145,"swaps":23,"upgrades":17,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":174,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3009,"id":295}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":296,"res":{"collPairs":348,"collDroneTicks":338,"minSep":0.1964,"pathLen":4991.5673,"msgsPerDroneTick":8.8592,"tableEntries":18,"conflicts":116,"swaps":18,"upgrades":19,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":249,"tRec90":170,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.32,"id":296}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":297,"res":{"collPairs":412,"collDroneTicks":369,"minSep":0.1237,"pathLen":5162.9521,"msgsPerDroneTick":9.161,"tableEntries":17,"conflicts":149,"swaps":28,"upgrades":28,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":157,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.2683,"id":297}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":298,"res":{"collPairs":326,"collDroneTicks":314,"minSep":0.1432,"pathLen":5225.8238,"msgsPerDroneTick":9.201,"tableEntries":22.2353,"conflicts":148,"swaps":29,"upgrades":35,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":282,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7059,"chamferEx":0.6898,"id":298}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":299,"res":{"collPairs":295,"collDroneTicks":289,"minSep":0.2565,"pathLen":5334.3182,"msgsPerDroneTick":9.0499,"tableEntries":22.8235,"conflicts":222,"swaps":46,"upgrades":53,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":262,"tRec90":138,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.7647,"chamferEx":0.4109,"id":299}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":300,"res":{"collPairs":545,"collDroneTicks":471,"minSep":0.0839,"pathLen":7291.5136,"msgsPerDroneTick":16.7531,"tableEntries":27,"conflicts":143,"swaps":45,"upgrades":68,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":238,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":0.5283,"id":300}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":301,"res":{"collPairs":366,"collDroneTicks":325,"minSep":0.0843,"pathLen":6859.387,"msgsPerDroneTick":16.7188,"tableEntries":25,"conflicts":133,"swaps":22,"upgrades":41,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":170,"tRec90":118,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7647,"chamferEx":0.6865,"id":301}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":302,"res":{"collPairs":442,"collDroneTicks":400,"minSep":0.3039,"pathLen":7046.302,"msgsPerDroneTick":17.0675,"tableEntries":27,"conflicts":137,"swaps":30,"upgrades":63,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":152,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.4948,"id":302}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":303,"res":{"collPairs":438,"collDroneTicks":397,"minSep":0.0778,"pathLen":6958.2624,"msgsPerDroneTick":17.1308,"tableEntries":26,"conflicts":144,"swaps":28,"upgrades":57,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":264,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7059,"chamferEx":1.0137,"id":303}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":304,"res":{"collPairs":419,"collDroneTicks":401,"minSep":0.0916,"pathLen":6892.0958,"msgsPerDroneTick":16.5444,"tableEntries":25.9412,"conflicts":160,"swaps":35,"upgrades":57,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":252,"tRec90":214,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7647,"chamferEx":0.7299,"id":304}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":305,"res":{"collPairs":402,"collDroneTicks":354,"minSep":0.0613,"pathLen":6728.3206,"msgsPerDroneTick":16.8982,"tableEntries":19,"conflicts":98,"swaps":10,"upgrades":15,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":139,"tRec90":102,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.4755,"id":305}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":306,"res":{"collPairs":405,"collDroneTicks":372,"minSep":0.0797,"pathLen":6822.7749,"msgsPerDroneTick":16.7667,"tableEntries":20,"conflicts":134,"swaps":20,"upgrades":30,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":253,"tRec90":165,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.485,"id":306}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":307,"res":{"collPairs":382,"collDroneTicks":368,"minSep":0.0083,"pathLen":6987.3389,"msgsPerDroneTick":16.9047,"tableEntries":31,"conflicts":162,"swaps":40,"upgrades":63,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8824,"chamferEx":0.9661,"id":307}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":308,"res":{"collPairs":560,"collDroneTicks":476,"minSep":0.1044,"pathLen":7021.8352,"msgsPerDroneTick":16.9718,"tableEntries":22,"conflicts":139,"swaps":27,"upgrades":50,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":275,"tRec90":120,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5297,"id":308}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":309,"res":{"collPairs":576,"collDroneTicks":492,"minSep":0.1632,"pathLen":6880.2201,"msgsPerDroneTick":17.3419,"tableEntries":21,"conflicts":92,"swaps":16,"upgrades":23,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":109,"tRec90":99,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.5604,"id":309}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":310,"res":{"collPairs":504,"collDroneTicks":462,"minSep":0.0553,"pathLen":6982.5046,"msgsPerDroneTick":16.4542,"tableEntries":28,"conflicts":148,"swaps":36,"upgrades":61,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":0.5414,"id":310}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":311,"res":{"collPairs":482,"collDroneTicks":413,"minSep":0.1539,"pathLen":6824.7553,"msgsPerDroneTick":16.8585,"tableEntries":23,"conflicts":151,"swaps":22,"upgrades":30,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":119,"tRec90":100,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.7764,"id":311}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":312,"res":{"collPairs":580,"collDroneTicks":487,"minSep":0.0557,"pathLen":6880.1179,"msgsPerDroneTick":17.4652,"tableEntries":28,"conflicts":120,"swaps":24,"upgrades":63,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":164,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8235,"chamferEx":0.7308,"id":312}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":313,"res":{"collPairs":420,"collDroneTicks":397,"minSep":0.0329,"pathLen":6829.4301,"msgsPerDroneTick":16.3137,"tableEntries":26,"conflicts":109,"swaps":33,"upgrades":52,"stuck":0,"bvcCompromise":0,"formed":true,"T":81,"tRec":190,"tRec90":109,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.4742,"id":313}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":314,"res":{"collPairs":435,"collDroneTicks":386,"minSep":0.0103,"pathLen":6864.9551,"msgsPerDroneTick":16.8672,"tableEntries":22,"conflicts":160,"swaps":22,"upgrades":37,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":181,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8235,"chamferEx":0.6518,"id":314}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":315,"res":{"collPairs":501,"collDroneTicks":468,"minSep":0.0491,"pathLen":7096.3286,"msgsPerDroneTick":14.1494,"tableEntries":27,"conflicts":164,"swaps":41,"upgrades":48,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":1,"chamferEx":0.6217,"id":315}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":316,"res":{"collPairs":561,"collDroneTicks":518,"minSep":0.0618,"pathLen":6994.1201,"msgsPerDroneTick":14.1956,"tableEntries":19,"conflicts":131,"swaps":23,"upgrades":32,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":225,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.3895,"id":316}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":317,"res":{"collPairs":492,"collDroneTicks":458,"minSep":0.0099,"pathLen":6954.8157,"msgsPerDroneTick":13.8699,"tableEntries":22,"conflicts":148,"swaps":24,"upgrades":25,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":142,"tRec90":136,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.5438,"id":317}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":318,"res":{"collPairs":455,"collDroneTicks":417,"minSep":0.1018,"pathLen":7133.5061,"msgsPerDroneTick":13.9096,"tableEntries":28,"conflicts":137,"swaps":33,"upgrades":49,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7059,"chamferEx":1.0154,"id":318}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":319,"res":{"collPairs":407,"collDroneTicks":388,"minSep":0.0919,"pathLen":7035.6395,"msgsPerDroneTick":14.0201,"tableEntries":27,"conflicts":146,"swaps":40,"upgrades":65,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8235,"chamferEx":0.8839,"id":319}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":320,"res":{"collPairs":348,"collDroneTicks":344,"minSep":0.0539,"pathLen":7281.8772,"msgsPerDroneTick":14.3215,"tableEntries":28,"conflicts":123,"swaps":31,"upgrades":49,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":192,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8235,"chamferEx":0.724,"id":320}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":321,"res":{"collPairs":344,"collDroneTicks":308,"minSep":0.0036,"pathLen":6964.1145,"msgsPerDroneTick":13.6288,"tableEntries":19,"conflicts":123,"swaps":21,"upgrades":26,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":163,"tRec90":156,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.6268,"id":321}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":322,"res":{"collPairs":493,"collDroneTicks":426,"minSep":0.0269,"pathLen":7020.0353,"msgsPerDroneTick":13.968,"tableEntries":26,"conflicts":155,"swaps":34,"upgrades":49,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.5165,"id":322}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":323,"res":{"collPairs":470,"collDroneTicks":402,"minSep":0.1574,"pathLen":7014.5288,"msgsPerDroneTick":13.7435,"tableEntries":23,"conflicts":137,"swaps":35,"upgrades":48,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":158,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.5523,"id":323}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":324,"res":{"collPairs":452,"collDroneTicks":397,"minSep":0.0671,"pathLen":7282.3263,"msgsPerDroneTick":14.3322,"tableEntries":23,"conflicts":165,"swaps":26,"upgrades":27,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":121,"tRec90":106,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8824,"chamferEx":0.789,"id":324}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":325,"res":{"collPairs":478,"collDroneTicks":419,"minSep":0.03,"pathLen":7133.2781,"msgsPerDroneTick":13.934,"tableEntries":30,"conflicts":176,"swaps":48,"upgrades":64,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":116,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.7647,"chamferEx":0.7175,"id":325}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":326,"res":{"collPairs":377,"collDroneTicks":342,"minSep":0.2436,"pathLen":7063.3965,"msgsPerDroneTick":13.855,"tableEntries":24,"conflicts":124,"swaps":26,"upgrades":44,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":238,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":1,"chamferEx":0.492,"id":326}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":327,"res":{"collPairs":453,"collDroneTicks":402,"minSep":0.0469,"pathLen":7078.7137,"msgsPerDroneTick":13.788,"tableEntries":21,"conflicts":171,"swaps":32,"upgrades":41,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":251,"tRec90":216,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.532,"id":327}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":328,"res":{"collPairs":541,"collDroneTicks":482,"minSep":0.0936,"pathLen":7005.3717,"msgsPerDroneTick":14.1965,"tableEntries":19,"conflicts":108,"swaps":22,"upgrades":30,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":180,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.4023,"id":328}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":329,"res":{"collPairs":421,"collDroneTicks":380,"minSep":0.0642,"pathLen":6986.4833,"msgsPerDroneTick":13.7178,"tableEntries":24.3529,"conflicts":121,"swaps":30,"upgrades":35,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":186,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.7353,"id":329}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":330,"res":{"collPairs":403,"collDroneTicks":362,"minSep":0.1084,"pathLen":7139.2073,"msgsPerDroneTick":11.255,"tableEntries":26,"conflicts":95,"swaps":15,"upgrades":48,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.7759,"id":330}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":331,"res":{"collPairs":357,"collDroneTicks":348,"minSep":0.0324,"pathLen":7097.3497,"msgsPerDroneTick":11.3919,"tableEntries":24,"conflicts":151,"swaps":34,"upgrades":49,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":279,"tRec90":181,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.7647,"chamferEx":0.6892,"id":331}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":332,"res":{"collPairs":361,"collDroneTicks":330,"minSep":0.0663,"pathLen":6815.2779,"msgsPerDroneTick":11.3396,"tableEntries":18.4118,"conflicts":103,"swaps":17,"upgrades":24,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":167,"tRec90":100,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.7119,"id":332}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":333,"res":{"collPairs":415,"collDroneTicks":368,"minSep":0.0755,"pathLen":6984.1119,"msgsPerDroneTick":11.0506,"tableEntries":24,"conflicts":118,"swaps":28,"upgrades":59,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":223,"tRec90":203,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7059,"chamferEx":1.0576,"id":333}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":334,"res":{"collPairs":340,"collDroneTicks":315,"minSep":0.0566,"pathLen":7008.9683,"msgsPerDroneTick":11.1933,"tableEntries":25,"conflicts":111,"swaps":25,"upgrades":41,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":145,"tRec90":145,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.9412,"chamferEx":0.5545,"id":334}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":335,"res":{"collPairs":360,"collDroneTicks":303,"minSep":0.0774,"pathLen":7049.0972,"msgsPerDroneTick":11.1693,"tableEntries":21,"conflicts":129,"swaps":19,"upgrades":38,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":234,"tRec90":127,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8235,"chamferEx":1.3375,"id":335}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":336,"res":{"collPairs":357,"collDroneTicks":297,"minSep":0.1276,"pathLen":7016.6351,"msgsPerDroneTick":11.4711,"tableEntries":20,"conflicts":100,"swaps":21,"upgrades":32,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":288,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.5678,"id":336}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":337,"res":{"collPairs":468,"collDroneTicks":428,"minSep":0.0552,"pathLen":7193.3923,"msgsPerDroneTick":11.3237,"tableEntries":21,"conflicts":109,"swaps":20,"upgrades":38,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":244,"tRec90":239,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":1,"chamferEx":0.5027,"id":337}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":338,"res":{"collPairs":520,"collDroneTicks":436,"minSep":0.0431,"pathLen":7221.947,"msgsPerDroneTick":11.2568,"tableEntries":26.5294,"conflicts":173,"swaps":38,"upgrades":66,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":208,"tRec90":153,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5294,"chamferEx":1.2472,"id":338}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":339,"res":{"collPairs":335,"collDroneTicks":323,"minSep":0.1021,"pathLen":7059.4602,"msgsPerDroneTick":11.1802,"tableEntries":24,"conflicts":107,"swaps":20,"upgrades":34,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":180,"tRec90":167,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.8263,"id":339}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":340,"res":{"collPairs":345,"collDroneTicks":315,"minSep":0.1527,"pathLen":7195.9835,"msgsPerDroneTick":11.4621,"tableEntries":27.7059,"conflicts":80,"swaps":28,"upgrades":49,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":200,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8235,"chamferEx":1.2372,"id":340}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":341,"res":{"collPairs":268,"collDroneTicks":261,"minSep":0.0946,"pathLen":6938.5036,"msgsPerDroneTick":11.2374,"tableEntries":22,"conflicts":98,"swaps":25,"upgrades":35,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":207,"tRec90":183,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.6216,"id":341}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":342,"res":{"collPairs":394,"collDroneTicks":364,"minSep":0.0557,"pathLen":6878.5849,"msgsPerDroneTick":11.2764,"tableEntries":21,"conflicts":104,"swaps":21,"upgrades":31,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":299,"tRec90":128,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4403,"id":342}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":343,"res":{"collPairs":397,"collDroneTicks":334,"minSep":0.2024,"pathLen":7085.7469,"msgsPerDroneTick":11.1531,"tableEntries":25.5882,"conflicts":141,"swaps":32,"upgrades":51,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7059,"chamferEx":0.9048,"id":343}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":344,"res":{"collPairs":332,"collDroneTicks":290,"minSep":0.1712,"pathLen":7165.2655,"msgsPerDroneTick":11.2905,"tableEntries":27,"conflicts":116,"swaps":31,"upgrades":51,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8235,"chamferEx":0.8332,"id":344}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"ours","formCap":800,"recCap":300,"id":345,"res":{"collPairs":339,"collDroneTicks":302,"minSep":0.1837,"pathLen":7173.9936,"msgsPerDroneTick":9.1111,"tableEntries":20,"conflicts":89,"swaps":14,"upgrades":24,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":null,"tRec90":179,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.8235,"id":345}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"ours","formCap":800,"recCap":300,"id":346,"res":{"collPairs":288,"collDroneTicks":266,"minSep":0.0413,"pathLen":7022.864,"msgsPerDroneTick":9.2241,"tableEntries":19,"conflicts":126,"swaps":21,"upgrades":28,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":245,"tRec90":242,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5954,"id":346}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"ours","formCap":800,"recCap":300,"id":347,"res":{"collPairs":236,"collDroneTicks":215,"minSep":0.2666,"pathLen":7236.1266,"msgsPerDroneTick":9.1908,"tableEntries":21,"conflicts":136,"swaps":28,"upgrades":42,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8235,"chamferEx":1.0364,"id":347}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"ours","formCap":800,"recCap":300,"id":348,"res":{"collPairs":244,"collDroneTicks":232,"minSep":0.0887,"pathLen":7285.2213,"msgsPerDroneTick":8.9787,"tableEntries":23,"conflicts":124,"swaps":28,"upgrades":51,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7059,"chamferEx":1.3383,"id":348}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"ours","formCap":800,"recCap":300,"id":349,"res":{"collPairs":325,"collDroneTicks":287,"minSep":0.1829,"pathLen":7221.019,"msgsPerDroneTick":9.0988,"tableEntries":20,"conflicts":96,"swaps":16,"upgrades":21,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":164,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":1.1133,"id":349}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"ours","formCap":800,"recCap":300,"id":350,"res":{"collPairs":238,"collDroneTicks":224,"minSep":0.1895,"pathLen":7212.8451,"msgsPerDroneTick":9.1999,"tableEntries":22,"conflicts":87,"swaps":19,"upgrades":33,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":111,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.7647,"chamferEx":1.439,"id":350}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"ours","formCap":800,"recCap":300,"id":351,"res":{"collPairs":327,"collDroneTicks":301,"minSep":0.0307,"pathLen":7237.4345,"msgsPerDroneTick":9.1519,"tableEntries":25,"conflicts":212,"swaps":44,"upgrades":41,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":null,"tRec90":134,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8235,"chamferEx":0.9407,"id":351}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"ours","formCap":800,"recCap":300,"id":352,"res":{"collPairs":431,"collDroneTicks":375,"minSep":0.1053,"pathLen":7429.9743,"msgsPerDroneTick":9.2133,"tableEntries":24,"conflicts":106,"swaps":21,"upgrades":54,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":299,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.5639,"id":352}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"ours","formCap":800,"recCap":300,"id":353,"res":{"collPairs":371,"collDroneTicks":323,"minSep":0.0536,"pathLen":7095.7654,"msgsPerDroneTick":9.156,"tableEntries":19,"conflicts":139,"swaps":24,"upgrades":22,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":218,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.9903,"id":353}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"ours","formCap":800,"recCap":300,"id":354,"res":{"collPairs":255,"collDroneTicks":243,"minSep":0.1576,"pathLen":7156.1206,"msgsPerDroneTick":9.1429,"tableEntries":23,"conflicts":110,"swaps":22,"upgrades":35,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.9412,"chamferEx":1.3018,"id":354}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"ours","formCap":800,"recCap":300,"id":355,"res":{"collPairs":289,"collDroneTicks":281,"minSep":0.0251,"pathLen":7054.2036,"msgsPerDroneTick":9.3339,"tableEntries":21,"conflicts":148,"swaps":24,"upgrades":32,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":null,"tRec90":122,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.9412,"chamferEx":1.0216,"id":355}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"ours","formCap":800,"recCap":300,"id":356,"res":{"collPairs":297,"collDroneTicks":280,"minSep":0.0749,"pathLen":7167.4397,"msgsPerDroneTick":9.1157,"tableEntries":18,"conflicts":83,"swaps":18,"upgrades":22,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":193,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.9412,"chamferEx":0.6629,"id":356}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"ours","formCap":800,"recCap":300,"id":357,"res":{"collPairs":267,"collDroneTicks":261,"minSep":0.2749,"pathLen":7198.5359,"msgsPerDroneTick":9.1408,"tableEntries":26,"conflicts":114,"swaps":24,"upgrades":39,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":null,"tRec90":187,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.9412,"chamferEx":0.5677,"id":357}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"ours","formCap":800,"recCap":300,"id":358,"res":{"collPairs":342,"collDroneTicks":314,"minSep":0.1915,"pathLen":7228.1625,"msgsPerDroneTick":9.278,"tableEntries":25.4706,"conflicts":152,"swaps":25,"upgrades":35,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.7059,"chamferEx":2.0402,"id":358}}
{"x":"X7","variant":"ours-tuned","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"ours","formCap":800,"recCap":300,"id":359,"res":{"collPairs":241,"collDroneTicks":221,"minSep":0.1459,"pathLen":7146.5386,"msgsPerDroneTick":9.0473,"tableEntries":21,"conflicts":121,"swaps":24,"upgrades":40,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8824,"chamferEx":0.8523,"id":359}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":360,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1699,"pathLen":3659.4102,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":39,"tRec90":35,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1499,"id":360}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":361,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2017,"pathLen":3610.6272,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":20,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1495,"id":361}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":362,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.147,"pathLen":3573.2962,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":20,"tRec90":13,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1713,"id":362}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":363,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2149,"pathLen":3629.7583,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":26,"tRec90":26,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1371,"id":363}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":364,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1351,"pathLen":3597.6489,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":15,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1372,"id":364}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":365,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2141,"pathLen":3631.9327,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":20,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1412,"id":365}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":366,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1845,"pathLen":3651.5406,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":27,"tRec90":13,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1544,"id":366}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":367,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1891,"pathLen":3656.8979,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":28,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1371,"id":367}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":368,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1419,"pathLen":3575.6747,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":34,"tRec90":13,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1584,"id":368}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":369,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2181,"pathLen":3567.4285,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":20,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1312,"id":369}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":370,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.076,"pathLen":3675.9918,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":31,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.151,"id":370}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":371,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2008,"pathLen":3645.1439,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":20,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.114,"id":371}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":372,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2493,"pathLen":3643.5056,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":20,"tRec90":13,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1326,"id":372}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":373,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.209,"pathLen":3673.2014,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":21,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.157,"id":373}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":374,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1256,"pathLen":3630.6451,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":27,"tRec90":21,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1278,"id":374}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":375,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1694,"pathLen":3820.4351,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":37,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1225,"id":375}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":376,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.203,"pathLen":3751.0747,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":97,"tRec":45,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1311,"id":376}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":377,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1561,"pathLen":3733.4652,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":32,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.105,"id":377}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":378,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1917,"pathLen":3747.6347,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":28,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1023,"id":378}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":379,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1386,"pathLen":3746.5183,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":27,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1218,"id":379}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":380,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2093,"pathLen":3752.7859,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":28,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1027,"id":380}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":381,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1952,"pathLen":3738.8459,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":96,"tRec":46,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1016,"id":381}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":382,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1481,"pathLen":3772.6036,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":37,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1111,"id":382}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":383,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1351,"pathLen":3760.6727,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":36,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1714,"id":383}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":384,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1518,"pathLen":3766.566,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":99,"tRec":27,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1349,"id":384}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":385,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1745,"pathLen":3840.3742,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":46,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1351,"id":385}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":386,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1941,"pathLen":3763.8586,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":27,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1499,"id":386}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":387,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1753,"pathLen":3806.0745,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":37,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1265,"id":387}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":388,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1512,"pathLen":3803.1901,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":97,"tRec":28,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1232,"id":388}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":389,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1874,"pathLen":3822.6578,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":37,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1182,"id":389}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":390,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1837,"pathLen":3594.1289,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":89,"tRec":51,"tRec90":34,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1288,"id":390}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":391,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1535,"pathLen":3528.8508,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":90,"tRec":51,"tRec90":40,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.139,"id":391}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":392,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2066,"pathLen":3533.0522,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":40,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1461,"id":392}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":393,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2133,"pathLen":3567.7945,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":42,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1639,"id":393}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":394,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1688,"pathLen":3541.0538,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":24,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1451,"id":394}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":395,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1908,"pathLen":3560.7222,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":27,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.132,"id":395}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":396,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1606,"pathLen":3680.7616,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":90,"tRec":48,"tRec90":47,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1254,"id":396}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":397,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2336,"pathLen":3618.7813,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":42,"tRec90":33,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1382,"id":397}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":398,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1228,"pathLen":3635.8145,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":27,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1465,"id":398}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":399,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1787,"pathLen":3607.4029,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":24,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.127,"id":399}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":400,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.206,"pathLen":3677.0129,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":45,"tRec90":40,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1237,"id":400}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":401,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2465,"pathLen":3569.1777,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":90,"tRec":42,"tRec90":36,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1475,"id":401}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":402,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2411,"pathLen":3562.2306,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":24,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1412,"id":402}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":403,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1193,"pathLen":3608.4563,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":48,"tRec90":47,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1141,"id":403}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":404,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2412,"pathLen":3651.9368,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":48,"tRec90":39,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1179,"id":404}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":405,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2202,"pathLen":3618.651,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":22,"tRec90":21,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1266,"id":405}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":406,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1743,"pathLen":3691.5421,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":44,"tRec90":32,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1542,"id":406}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":407,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2182,"pathLen":3772.3609,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":43,"tRec90":32,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1407,"id":407}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":408,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1508,"pathLen":3671.1532,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":32,"tRec90":30,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1063,"id":408}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":409,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2155,"pathLen":3737.1535,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":55,"tRec90":43,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1437,"id":409}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":410,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1676,"pathLen":3757.5439,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":52,"tRec90":50,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1791,"id":410}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":411,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1871,"pathLen":3673.8888,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":27,"tRec90":25,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1296,"id":411}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":412,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2041,"pathLen":3729.465,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":41,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1678,"id":412}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":413,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2509,"pathLen":3734.4084,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":102,"tRec":53,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1223,"id":413}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":414,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1473,"pathLen":3671.6464,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":33,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1181,"id":414}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":415,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1,"pathLen":3707.9434,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":103,"tRec":42,"tRec90":35,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1575,"id":415}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":416,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2153,"pathLen":3664.4167,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":28,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1332,"id":416}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":417,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1644,"pathLen":3670.6254,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":36,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1458,"id":417}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":418,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1767,"pathLen":3644.79,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":101,"tRec":28,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1462,"id":418}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":419,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1445,"pathLen":3692.4668,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":44,"tRec90":25,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1507,"id":419}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":420,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3683,"pathLen":4713.2963,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":34,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2582,"id":420}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":421,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2791,"pathLen":4730.8811,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":99,"tRec":33,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2917,"id":421}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":422,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.187,"pathLen":4673.2658,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":90,"tRec":33,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2715,"id":422}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":423,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2484,"pathLen":4703.0161,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":92,"tRec":20,"tRec90":16,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2839,"id":423}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":424,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3092,"pathLen":4571.5976,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":20,"tRec90":13,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3446,"id":424}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":425,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2666,"pathLen":4754.5423,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":37,"tRec90":30,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2831,"id":425}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":426,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3494,"pathLen":4785.4034,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":31,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2745,"id":426}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":427,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3468,"pathLen":4659.5054,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":34,"tRec90":32,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2576,"id":427}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":428,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3313,"pathLen":4729.9107,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":31,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.198,"id":428}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":429,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2068,"pathLen":4667.5527,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":94,"tRec":31,"tRec90":22,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2505,"id":429}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":430,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2725,"pathLen":4783.3605,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":94,"tRec":29,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.302,"id":430}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":431,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2246,"pathLen":4695.1588,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":93,"tRec":22,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2551,"id":431}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":432,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3417,"pathLen":4753.7514,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":33,"tRec90":30,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2309,"id":432}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":433,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2777,"pathLen":4791.5877,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":92,"tRec":34,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2815,"id":433}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":434,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1794,"pathLen":4708.7522,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":23,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3304,"id":434}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":435,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2801,"pathLen":4857.9762,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":98,"tRec":50,"tRec90":48,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2829,"id":435}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":436,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1839,"pathLen":4782.2102,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":20,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3073,"id":436}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":437,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3092,"pathLen":4842.2707,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":27,"tRec90":26,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2543,"id":437}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":438,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3215,"pathLen":4897.8256,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":98,"tRec":63,"tRec90":44,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2755,"id":438}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":439,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3165,"pathLen":4891.5893,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":27,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2952,"id":439}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":440,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3141,"pathLen":4955.0512,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":27,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.281,"id":440}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":441,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3712,"pathLen":4877.2961,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":100,"tRec":37,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3103,"id":441}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":442,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3658,"pathLen":5005.1766,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":52,"tRec90":38,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3053,"id":442}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":443,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3638,"pathLen":4887.4462,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":61,"tRec90":48,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3293,"id":443}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":444,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2417,"pathLen":4966.4079,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":45,"tRec90":36,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2497,"id":444}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":445,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3017,"pathLen":4825.6656,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":98,"tRec":31,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.254,"id":445}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":446,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3898,"pathLen":4822.057,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":100,"tRec":27,"tRec90":17,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2675,"id":446}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":447,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2431,"pathLen":4897.2714,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":48,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2313,"id":447}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":448,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3579,"pathLen":4943.6773,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":99,"tRec":37,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2487,"id":448}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":449,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3459,"pathLen":4817.3371,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":38,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3692,"id":449}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":450,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3547,"pathLen":4736.971,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":91,"tRec":55,"tRec90":47,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2875,"id":450}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":451,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4306,"pathLen":4759.6182,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":58,"tRec90":43,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3553,"id":451}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":452,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3226,"pathLen":4650.4664,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":91,"tRec":48,"tRec90":45,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3191,"id":452}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":453,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3006,"pathLen":4639.8182,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":91,"tRec":57,"tRec90":41,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3084,"id":453}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":454,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3612,"pathLen":4626.8127,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":16,"tRec90":16,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.231,"id":454}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":455,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2468,"pathLen":4712.4383,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":91,"tRec":51,"tRec90":16,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2578,"id":455}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":456,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1698,"pathLen":4734.2256,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":30,"tRec90":23,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2522,"id":456}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":457,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3813,"pathLen":4676.7441,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":90,"tRec":56,"tRec90":38,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2538,"id":457}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":458,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3986,"pathLen":4683.1269,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":24,"tRec90":23,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3169,"id":458}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":459,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.321,"pathLen":4745.9838,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":40,"tRec90":25,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2723,"id":459}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":460,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3021,"pathLen":4657.4734,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":41,"tRec90":39,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2565,"id":460}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":461,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2359,"pathLen":4615.7458,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":56,"tRec90":41,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.278,"id":461}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":462,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3426,"pathLen":4730.9086,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":48,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2327,"id":462}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":463,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2723,"pathLen":4739.8682,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":91,"tRec":65,"tRec90":49,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2606,"id":463}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":464,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2382,"pathLen":4648.3647,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":49,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2169,"id":464}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":465,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3892,"pathLen":4793.3138,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":35,"tRec90":32,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3005,"id":465}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":466,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3215,"pathLen":4840.1036,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":53,"tRec90":51,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2125,"id":466}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":467,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3248,"pathLen":4847.5282,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":44,"tRec90":36,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2542,"id":467}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":468,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3425,"pathLen":4821.9114,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":26,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2549,"id":468}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":469,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3821,"pathLen":4822.1945,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":44,"tRec90":33,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2777,"id":469}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":470,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3124,"pathLen":4882.6866,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":42,"tRec90":35,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2999,"id":470}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":471,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2607,"pathLen":4810.0131,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":27,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3613,"id":471}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":472,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.261,"pathLen":4829.8558,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":103,"tRec":44,"tRec90":26,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3163,"id":472}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":473,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2811,"pathLen":4906.2705,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":27,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2436,"id":473}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":474,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2943,"pathLen":4840.1111,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":36,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3123,"id":474}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":475,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4016,"pathLen":4757.546,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":29,"tRec90":26,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2404,"id":475}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":476,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2126,"pathLen":4833.8439,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":35,"tRec90":34,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2947,"id":476}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":477,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1656,"pathLen":4818.5537,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":26,"tRec90":26,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2805,"id":477}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":478,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3275,"pathLen":4806.9091,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":99,"tRec":54,"tRec90":21,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2807,"id":478}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":479,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3018,"pathLen":4773.8695,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":44,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2704,"id":479}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":480,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.539,"pathLen":6824.5027,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":102,"tRec":21,"tRec90":10,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4109,"id":480}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":481,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3937,"pathLen":6973.4774,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":109,"tRec":32,"tRec90":26,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.3823,"id":481}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":482,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4476,"pathLen":6652.0802,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":99,"tRec":19,"tRec90":12,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.461,"id":482}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":483,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6867,"pathLen":6849.899,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":104,"tRec":20,"tRec90":16,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4318,"id":483}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":484,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3945,"pathLen":6967.9113,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":101,"tRec":24,"tRec90":16,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4205,"id":484}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":485,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5884,"pathLen":7131.2099,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":110,"tRec":40,"tRec90":23,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.6312,"id":485}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":486,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5315,"pathLen":6997.644,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":108,"tRec":31,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4666,"id":486}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":487,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3882,"pathLen":6795.6651,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":104,"tRec":29,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5782,"id":487}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":488,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4415,"pathLen":6688.9638,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":98,"tRec":14,"tRec90":12,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5148,"id":488}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":489,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5423,"pathLen":6917.3824,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":102,"tRec":25,"tRec90":16,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.5129,"id":489}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":490,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4871,"pathLen":6983.5823,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":107,"tRec":32,"tRec90":29,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4295,"id":490}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":491,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5457,"pathLen":6848.1642,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":100,"tRec":25,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8235,"chamferEx":0.5594,"id":491}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":492,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5257,"pathLen":6718.902,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":98,"tRec":27,"tRec90":13,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4694,"id":492}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":493,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5462,"pathLen":6717.9867,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":97,"tRec":39,"tRec90":19,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3883,"id":493}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":494,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6675,"pathLen":6915.7106,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":104,"tRec":36,"tRec90":30,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4844,"id":494}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":495,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6069,"pathLen":6990.7265,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":105,"tRec":21,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5595,"id":495}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":496,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5585,"pathLen":7028.2513,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":100,"tRec":42,"tRec90":32,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4519,"id":496}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":497,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5995,"pathLen":7177.2215,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":115,"tRec":30,"tRec90":22,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5033,"id":497}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":498,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6091,"pathLen":6999.0082,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":107,"tRec":31,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3749,"id":498}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":499,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6478,"pathLen":6908.5839,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":100,"tRec":36,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.5352,"id":499}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":500,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6466,"pathLen":6988.3193,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":106,"tRec":29,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5365,"id":500}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":501,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.44,"pathLen":6946.9783,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":103,"tRec":31,"tRec90":21,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5236,"id":501}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":502,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.503,"pathLen":6999.7937,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":105,"tRec":27,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4429,"id":502}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":503,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5511,"pathLen":6962.4356,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":100,"tRec":21,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5631,"id":503}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":504,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5069,"pathLen":6877.8669,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":100,"tRec":22,"tRec90":21,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4749,"id":504}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":505,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4736,"pathLen":7013.4464,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":106,"tRec":45,"tRec90":39,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5437,"id":505}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":506,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6628,"pathLen":6858.7431,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":99,"tRec":40,"tRec90":33,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.418,"id":506}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":507,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5099,"pathLen":6825.9511,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":100,"tRec":32,"tRec90":19,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5179,"id":507}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":508,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5925,"pathLen":6883.5651,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":100,"tRec":28,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4295,"id":508}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":509,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3986,"pathLen":6879.1521,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":99,"tRec":30,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5749,"id":509}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":510,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.532,"pathLen":6701.104,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":98,"tRec":54,"tRec90":44,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.6245,"id":510}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":511,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6115,"pathLen":6897.6968,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":104,"tRec":57,"tRec90":44,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4753,"id":511}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":512,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6314,"pathLen":6894.8974,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":102,"tRec":49,"tRec90":39,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4831,"id":512}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":513,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6849,"pathLen":6726.4084,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":97,"tRec":48,"tRec90":16,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.6035,"id":513}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":514,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3511,"pathLen":6980.406,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":107,"tRec":49,"tRec90":23,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4973,"id":514}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":515,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4681,"pathLen":6825.0559,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":103,"tRec":47,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5591,"id":515}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":516,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5366,"pathLen":6809.4961,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":101,"tRec":40,"tRec90":39,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4247,"id":516}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":517,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.503,"pathLen":6756.652,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":102,"tRec":59,"tRec90":55,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.6372,"id":517}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":518,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4997,"pathLen":6836.7435,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":98,"tRec":55,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5485,"id":518}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":519,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4688,"pathLen":6850.7868,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":100,"tRec":51,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5514,"id":519}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":520,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.459,"pathLen":6864.3986,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":103,"tRec":66,"tRec90":40,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4173,"id":520}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":521,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5143,"pathLen":6872.7097,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":103,"tRec":40,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4631,"id":521}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":522,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3767,"pathLen":6766.3749,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":99,"tRec":56,"tRec90":49,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5062,"id":522}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":523,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5714,"pathLen":7012.2527,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":106,"tRec":40,"tRec90":37,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5609,"id":523}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":524,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4444,"pathLen":6707.6664,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":95,"tRec":51,"tRec90":43,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.5233,"id":524}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":525,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6383,"pathLen":7050.2178,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":111,"tRec":33,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4537,"id":525}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":526,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4144,"pathLen":6957.8884,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":103,"tRec":30,"tRec90":25,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5243,"id":526}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":527,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6064,"pathLen":7044.0878,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":112,"tRec":43,"tRec90":17,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.6644,"id":527}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":528,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5631,"pathLen":7039.3406,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":105,"tRec":28,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5649,"id":528}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":529,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6426,"pathLen":6928.9038,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":110,"tRec":44,"tRec90":35,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5247,"id":529}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":530,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3555,"pathLen":7015.683,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":102,"tRec":52,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5929,"id":530}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":531,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4754,"pathLen":6944.1833,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":59,"tRec90":36,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5135,"id":531}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":532,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5147,"pathLen":6903.6779,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":19,"tRec90":17,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.5673,"id":532}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":533,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5335,"pathLen":6894.6754,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":106,"tRec":57,"tRec90":41,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.5127,"id":533}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":534,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5913,"pathLen":7004.5578,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":36,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4935,"id":534}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":535,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4464,"pathLen":7005.4293,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":112,"tRec":59,"tRec90":50,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5341,"id":535}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":536,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.7343,"pathLen":6969.1624,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":106,"tRec":36,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4206,"id":536}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":537,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.6625,"pathLen":7014.0726,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":108,"tRec":25,"tRec90":21,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.6008,"id":537}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":538,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5455,"pathLen":7003.4537,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":37,"tRec90":36,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.508,"id":538}}
{"x":"X7","variant":"oracle","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":539,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5215,"pathLen":7049.7249,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":107,"tRec":38,"tRec90":33,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5015,"id":539}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":540,"res":{"collPairs":658,"collDroneTicks":547,"minSep":0.2714,"pathLen":3677.634,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":35,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1141,"id":540}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":541,"res":{"collPairs":646,"collDroneTicks":559,"minSep":0.2453,"pathLen":3598.791,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":20,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1291,"id":541}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":542,"res":{"collPairs":687,"collDroneTicks":623,"minSep":0.2839,"pathLen":3589.0746,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":28,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1524,"id":542}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":543,"res":{"collPairs":652,"collDroneTicks":519,"minSep":0.2968,"pathLen":3644.8957,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":27,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1622,"id":543}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":544,"res":{"collPairs":699,"collDroneTicks":578,"minSep":0.2238,"pathLen":3578.6953,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":15,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1389,"id":544}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":545,"res":{"collPairs":725,"collDroneTicks":594,"minSep":0.3407,"pathLen":3619.0605,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":20,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1431,"id":545}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":546,"res":{"collPairs":716,"collDroneTicks":556,"minSep":0.3531,"pathLen":3665.6203,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":27,"tRec90":13,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1388,"id":546}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":547,"res":{"collPairs":586,"collDroneTicks":532,"minSep":0.1682,"pathLen":3622.1699,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":83,"tRec":28,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1306,"id":547}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":548,"res":{"collPairs":613,"collDroneTicks":528,"minSep":0.4055,"pathLen":3584.8367,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":33,"tRec90":13,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1223,"id":548}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":549,"res":{"collPairs":694,"collDroneTicks":592,"minSep":0.3218,"pathLen":3504.7414,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":21,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1388,"id":549}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":550,"res":{"collPairs":613,"collDroneTicks":495,"minSep":0.2673,"pathLen":3677.0217,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":31,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1297,"id":550}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":551,"res":{"collPairs":559,"collDroneTicks":509,"minSep":0.32,"pathLen":3623.0232,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":28,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1076,"id":551}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":552,"res":{"collPairs":596,"collDroneTicks":531,"minSep":0.3518,"pathLen":3630.8783,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":20,"tRec90":13,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1273,"id":552}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":553,"res":{"collPairs":642,"collDroneTicks":568,"minSep":0.1053,"pathLen":3675.2405,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":20,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1146,"id":553}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":554,"res":{"collPairs":671,"collDroneTicks":563,"minSep":0.2268,"pathLen":3641.4667,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":27,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1446,"id":554}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":555,"res":{"collPairs":616,"collDroneTicks":527,"minSep":0.2189,"pathLen":3793.4146,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":37,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1658,"id":555}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":556,"res":{"collPairs":445,"collDroneTicks":382,"minSep":0.189,"pathLen":3800.9595,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":46,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1304,"id":556}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":557,"res":{"collPairs":357,"collDroneTicks":323,"minSep":0.0537,"pathLen":3786.4279,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":30,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1278,"id":557}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":558,"res":{"collPairs":468,"collDroneTicks":436,"minSep":0.1419,"pathLen":3730.8469,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":31,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1485,"id":558}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":559,"res":{"collPairs":469,"collDroneTicks":409,"minSep":0.3422,"pathLen":3754.893,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":27,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1048,"id":559}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":560,"res":{"collPairs":505,"collDroneTicks":439,"minSep":0.3633,"pathLen":3823.3448,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":27,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1345,"id":560}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":561,"res":{"collPairs":463,"collDroneTicks":407,"minSep":0.2736,"pathLen":3726.8673,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":45,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1011,"id":561}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":562,"res":{"collPairs":476,"collDroneTicks":424,"minSep":0.4636,"pathLen":3752.2355,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":37,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1121,"id":562}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":563,"res":{"collPairs":372,"collDroneTicks":355,"minSep":0.1199,"pathLen":3750.0007,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":36,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1169,"id":563}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":564,"res":{"collPairs":427,"collDroneTicks":364,"minSep":0.1261,"pathLen":3740.2783,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":28,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1262,"id":564}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":565,"res":{"collPairs":527,"collDroneTicks":463,"minSep":0.1641,"pathLen":3776.5019,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":45,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.0974,"id":565}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":566,"res":{"collPairs":488,"collDroneTicks":414,"minSep":0.0465,"pathLen":3800.9849,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":28,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.128,"id":566}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":567,"res":{"collPairs":420,"collDroneTicks":377,"minSep":0.0694,"pathLen":3755.6146,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":38,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1339,"id":567}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":568,"res":{"collPairs":446,"collDroneTicks":404,"minSep":0.207,"pathLen":3777.1828,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":28,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.121,"id":568}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":569,"res":{"collPairs":403,"collDroneTicks":370,"minSep":0.2697,"pathLen":3784.8382,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":37,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1145,"id":569}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":570,"res":{"collPairs":182,"collDroneTicks":180,"minSep":0.3294,"pathLen":3624.5497,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":51,"tRec90":32,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1662,"id":570}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":571,"res":{"collPairs":241,"collDroneTicks":240,"minSep":0.3292,"pathLen":3648.9868,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":51,"tRec90":40,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1773,"id":571}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":572,"res":{"collPairs":195,"collDroneTicks":193,"minSep":0.2767,"pathLen":3516.1698,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":40,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1128,"id":572}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":573,"res":{"collPairs":116,"collDroneTicks":116,"minSep":0.2596,"pathLen":3554.6362,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":42,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1419,"id":573}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":574,"res":{"collPairs":152,"collDroneTicks":140,"minSep":0.3836,"pathLen":3535.2149,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":24,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1675,"id":574}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":575,"res":{"collPairs":181,"collDroneTicks":181,"minSep":0.3685,"pathLen":3567.6262,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":27,"tRec90":23,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1008,"id":575}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":576,"res":{"collPairs":228,"collDroneTicks":228,"minSep":0.236,"pathLen":3687.1801,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":48,"tRec90":47,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1369,"id":576}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":577,"res":{"collPairs":192,"collDroneTicks":178,"minSep":0.4278,"pathLen":3605.9377,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":42,"tRec90":23,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1415,"id":577}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":578,"res":{"collPairs":134,"collDroneTicks":132,"minSep":0.3451,"pathLen":3555.8328,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":36,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1611,"id":578}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":579,"res":{"collPairs":170,"collDroneTicks":168,"minSep":0.2857,"pathLen":3578.4709,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":23,"tRec90":16,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1584,"id":579}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":580,"res":{"collPairs":144,"collDroneTicks":142,"minSep":0.4706,"pathLen":3656.3808,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":45,"tRec90":39,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1642,"id":580}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":581,"res":{"collPairs":169,"collDroneTicks":166,"minSep":0.3293,"pathLen":3574.4026,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":42,"tRec90":36,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1521,"id":581}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":582,"res":{"collPairs":183,"collDroneTicks":182,"minSep":0.5599,"pathLen":3550.4152,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":24,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1283,"id":582}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":583,"res":{"collPairs":187,"collDroneTicks":186,"minSep":0.3745,"pathLen":3636.733,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":56,"tRec90":48,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1339,"id":583}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":584,"res":{"collPairs":210,"collDroneTicks":207,"minSep":0.1988,"pathLen":3660.5753,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":47,"tRec90":40,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1003,"id":584}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":585,"res":{"collPairs":54,"collDroneTicks":54,"minSep":0.4902,"pathLen":3648.3531,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":22,"tRec90":21,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1681,"id":585}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":586,"res":{"collPairs":28,"collDroneTicks":28,"minSep":0.5665,"pathLen":3655.0122,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":44,"tRec90":32,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1451,"id":586}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":587,"res":{"collPairs":33,"collDroneTicks":33,"minSep":0.1679,"pathLen":3743.056,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":58,"tRec90":43,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1372,"id":587}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":588,"res":{"collPairs":52,"collDroneTicks":52,"minSep":0.3353,"pathLen":3642.3109,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":31,"tRec90":29,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.095,"id":588}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":589,"res":{"collPairs":40,"collDroneTicks":40,"minSep":0.2404,"pathLen":3720.3465,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":55,"tRec90":44,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1342,"id":589}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":590,"res":{"collPairs":40,"collDroneTicks":40,"minSep":0.5108,"pathLen":3774.9964,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":50,"tRec90":44,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1474,"id":590}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":591,"res":{"collPairs":79,"collDroneTicks":79,"minSep":0.571,"pathLen":3689.3099,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":26,"tRec90":25,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1433,"id":591}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":592,"res":{"collPairs":52,"collDroneTicks":52,"minSep":0.1662,"pathLen":3720.6161,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":41,"tRec90":32,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1784,"id":592}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":593,"res":{"collPairs":52,"collDroneTicks":52,"minSep":0.541,"pathLen":3674.6635,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":54,"tRec90":33,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1323,"id":593}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":594,"res":{"collPairs":49,"collDroneTicks":49,"minSep":0.2593,"pathLen":3677.2709,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":33,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1488,"id":594}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":595,"res":{"collPairs":51,"collDroneTicks":51,"minSep":0.5946,"pathLen":3698.42,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":42,"tRec90":36,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1385,"id":595}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":596,"res":{"collPairs":54,"collDroneTicks":54,"minSep":0.3013,"pathLen":3693.6635,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":28,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1204,"id":596}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":597,"res":{"collPairs":32,"collDroneTicks":32,"minSep":0.1582,"pathLen":3685.6844,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":35,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1151,"id":597}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":598,"res":{"collPairs":45,"collDroneTicks":45,"minSep":0.5108,"pathLen":3667.0307,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":28,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1378,"id":598}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":599,"res":{"collPairs":81,"collDroneTicks":81,"minSep":0.7028,"pathLen":3664.5062,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":43,"tRec90":25,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1624,"id":599}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":600,"res":{"collPairs":333,"collDroneTicks":332,"minSep":0.2063,"pathLen":4544.6317,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":82,"tRec":33,"tRec90":29,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2344,"id":600}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":601,"res":{"collPairs":524,"collDroneTicks":436,"minSep":0.0828,"pathLen":4659.4921,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":82,"tRec":34,"tRec90":26,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2594,"id":601}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":602,"res":{"collPairs":524,"collDroneTicks":458,"minSep":0.1245,"pathLen":4659.5429,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":83,"tRec":34,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.277,"id":602}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":603,"res":{"collPairs":594,"collDroneTicks":518,"minSep":0.1,"pathLen":4738.1946,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":82,"tRec":35,"tRec90":13,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2496,"id":603}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":604,"res":{"collPairs":377,"collDroneTicks":353,"minSep":0.0415,"pathLen":4609.2413,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":81,"tRec":20,"tRec90":13,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2172,"id":604}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":605,"res":{"collPairs":575,"collDroneTicks":532,"minSep":0.4478,"pathLen":4642.8166,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":82,"tRec":31,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2742,"id":605}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":606,"res":{"collPairs":477,"collDroneTicks":411,"minSep":0.1492,"pathLen":4598.836,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":81,"tRec":31,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1769,"id":606}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":607,"res":{"collPairs":455,"collDroneTicks":390,"minSep":0.1192,"pathLen":4664.0893,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":81,"tRec":35,"tRec90":33,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2784,"id":607}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":608,"res":{"collPairs":496,"collDroneTicks":428,"minSep":0.1786,"pathLen":4650.1524,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":83,"tRec":30,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2236,"id":608}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":609,"res":{"collPairs":641,"collDroneTicks":558,"minSep":0.1374,"pathLen":4624.6785,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":82,"tRec":35,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2211,"id":609}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":610,"res":{"collPairs":509,"collDroneTicks":427,"minSep":0.2971,"pathLen":4669.7536,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":80,"tRec":29,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2252,"id":610}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":611,"res":{"collPairs":516,"collDroneTicks":466,"minSep":0.1065,"pathLen":4622.127,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":82,"tRec":20,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2723,"id":611}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":612,"res":{"collPairs":358,"collDroneTicks":337,"minSep":0.1633,"pathLen":4723.008,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":80,"tRec":33,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2587,"id":612}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":613,"res":{"collPairs":519,"collDroneTicks":435,"minSep":0.104,"pathLen":4659.9813,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":81,"tRec":33,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2218,"id":613}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":614,"res":{"collPairs":484,"collDroneTicks":429,"minSep":0.1529,"pathLen":4694.2787,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":81,"tRec":22,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3034,"id":614}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":615,"res":{"collPairs":547,"collDroneTicks":444,"minSep":0.2394,"pathLen":4870.7847,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":37,"tRec90":36,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2624,"id":615}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":616,"res":{"collPairs":358,"collDroneTicks":349,"minSep":0.1248,"pathLen":4705.2715,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":20,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2856,"id":616}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":617,"res":{"collPairs":429,"collDroneTicks":405,"minSep":0.2964,"pathLen":4786.5592,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":28,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2449,"id":617}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":618,"res":{"collPairs":527,"collDroneTicks":397,"minSep":0.2996,"pathLen":4977.6043,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":60,"tRec90":45,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2588,"id":618}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":619,"res":{"collPairs":382,"collDroneTicks":336,"minSep":0.4229,"pathLen":4850.9374,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":28,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3111,"id":619}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":620,"res":{"collPairs":562,"collDroneTicks":462,"minSep":0.0619,"pathLen":4854.6629,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":31,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2974,"id":620}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":621,"res":{"collPairs":465,"collDroneTicks":364,"minSep":0.0876,"pathLen":4799.5142,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":38,"tRec90":21,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.1733,"id":621}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":622,"res":{"collPairs":413,"collDroneTicks":374,"minSep":0.0422,"pathLen":4917.8622,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":37,"tRec90":36,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2038,"id":622}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":623,"res":{"collPairs":360,"collDroneTicks":302,"minSep":0.2769,"pathLen":4889.884,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":47,"tRec90":42,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3196,"id":623}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":624,"res":{"collPairs":512,"collDroneTicks":448,"minSep":0.1714,"pathLen":4851.5781,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":38,"tRec90":36,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3355,"id":624}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":625,"res":{"collPairs":552,"collDroneTicks":427,"minSep":0.0664,"pathLen":4802.3166,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":30,"tRec90":17,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.274,"id":625}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":626,"res":{"collPairs":524,"collDroneTicks":463,"minSep":0.3003,"pathLen":4772.0395,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":28,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2887,"id":626}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":627,"res":{"collPairs":505,"collDroneTicks":429,"minSep":0.1129,"pathLen":4882.9185,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":48,"tRec90":32,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2818,"id":627}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":628,"res":{"collPairs":375,"collDroneTicks":352,"minSep":0.2616,"pathLen":4948.3371,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":37,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3092,"id":628}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":629,"res":{"collPairs":565,"collDroneTicks":501,"minSep":0.0835,"pathLen":4786.0998,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":37,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2738,"id":629}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":630,"res":{"collPairs":131,"collDroneTicks":129,"minSep":0.4332,"pathLen":4760.5968,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":55,"tRec90":47,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2674,"id":630}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":631,"res":{"collPairs":271,"collDroneTicks":264,"minSep":0.2117,"pathLen":4628.9364,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":57,"tRec90":41,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.28,"id":631}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":632,"res":{"collPairs":125,"collDroneTicks":125,"minSep":0.5346,"pathLen":4650.5034,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":47,"tRec90":40,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2175,"id":632}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":633,"res":{"collPairs":91,"collDroneTicks":91,"minSep":0.4493,"pathLen":4778.0225,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":57,"tRec90":48,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.255,"id":633}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":634,"res":{"collPairs":163,"collDroneTicks":160,"minSep":0.3483,"pathLen":4605.0387,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":24,"tRec90":16,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.222,"id":634}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":635,"res":{"collPairs":173,"collDroneTicks":172,"minSep":0.297,"pathLen":4711.6288,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":51,"tRec90":16,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2734,"id":635}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":636,"res":{"collPairs":154,"collDroneTicks":152,"minSep":0.1956,"pathLen":4650.0874,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":31,"tRec90":23,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2889,"id":636}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":637,"res":{"collPairs":112,"collDroneTicks":110,"minSep":0.3841,"pathLen":4703.8883,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":56,"tRec90":37,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2573,"id":637}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":638,"res":{"collPairs":124,"collDroneTicks":124,"minSep":0.3787,"pathLen":4657.0282,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":25,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2563,"id":638}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":639,"res":{"collPairs":201,"collDroneTicks":199,"minSep":0.1133,"pathLen":4700.3084,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":39,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2885,"id":639}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":640,"res":{"collPairs":146,"collDroneTicks":139,"minSep":0.2028,"pathLen":4698.0597,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":40,"tRec90":40,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2612,"id":640}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":641,"res":{"collPairs":191,"collDroneTicks":187,"minSep":0.2505,"pathLen":4662.291,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":54,"tRec90":47,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.269,"id":641}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":642,"res":{"collPairs":146,"collDroneTicks":145,"minSep":0.2082,"pathLen":4761.5846,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":49,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3648,"id":642}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":643,"res":{"collPairs":182,"collDroneTicks":166,"minSep":0.3145,"pathLen":4738.028,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":52,"tRec90":49,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.328,"id":643}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":644,"res":{"collPairs":156,"collDroneTicks":145,"minSep":0.1659,"pathLen":4615.8807,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":49,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3113,"id":644}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":645,"res":{"collPairs":117,"collDroneTicks":117,"minSep":0.2074,"pathLen":4771.6549,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":35,"tRec90":33,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2618,"id":645}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":646,"res":{"collPairs":45,"collDroneTicks":45,"minSep":0.4824,"pathLen":4840.1461,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":53,"tRec90":50,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2208,"id":646}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":647,"res":{"collPairs":38,"collDroneTicks":38,"minSep":0.4204,"pathLen":4842.691,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":36,"tRec90":34,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2437,"id":647}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":648,"res":{"collPairs":65,"collDroneTicks":65,"minSep":0.5185,"pathLen":4826.6387,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":27,"tRec90":26,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2874,"id":648}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":649,"res":{"collPairs":68,"collDroneTicks":66,"minSep":0.2384,"pathLen":4733.2552,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":43,"tRec90":33,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2589,"id":649}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":650,"res":{"collPairs":52,"collDroneTicks":52,"minSep":0.5153,"pathLen":4811.2677,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":42,"tRec90":35,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2695,"id":650}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":651,"res":{"collPairs":43,"collDroneTicks":43,"minSep":0.5926,"pathLen":4821.5689,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":19,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3443,"id":651}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":652,"res":{"collPairs":82,"collDroneTicks":82,"minSep":0.8122,"pathLen":4686.0728,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":43,"tRec90":26,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2187,"id":652}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":653,"res":{"collPairs":81,"collDroneTicks":81,"minSep":0.3242,"pathLen":4843.3181,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":27,"tRec90":25,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2613,"id":653}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":654,"res":{"collPairs":63,"collDroneTicks":63,"minSep":0.1147,"pathLen":4735.5804,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":36,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2041,"id":654}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":655,"res":{"collPairs":57,"collDroneTicks":57,"minSep":0.479,"pathLen":4772.986,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":27,"tRec90":26,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2698,"id":655}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":656,"res":{"collPairs":53,"collDroneTicks":53,"minSep":0.2499,"pathLen":4883.097,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":43,"tRec90":42,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3222,"id":656}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":657,"res":{"collPairs":77,"collDroneTicks":77,"minSep":0.5929,"pathLen":4837.1259,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":35,"tRec90":26,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2553,"id":657}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":658,"res":{"collPairs":68,"collDroneTicks":66,"minSep":0.194,"pathLen":4845.169,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":54,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.2362,"id":658}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":659,"res":{"collPairs":84,"collDroneTicks":82,"minSep":0.2241,"pathLen":4779.4465,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":43,"tRec90":25,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.3187,"id":659}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":660,"res":{"collPairs":302,"collDroneTicks":297,"minSep":0.1449,"pathLen":6845.115,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":21,"tRec90":8,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.556,"id":660}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":661,"res":{"collPairs":276,"collDroneTicks":257,"minSep":0.0349,"pathLen":6936.1512,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":30,"tRec90":28,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.6523,"id":661}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":662,"res":{"collPairs":252,"collDroneTicks":221,"minSep":0.091,"pathLen":6558.7894,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":81,"tRec":23,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4832,"id":662}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":663,"res":{"collPairs":245,"collDroneTicks":245,"minSep":0.1752,"pathLen":6509.6395,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":79,"tRec":25,"tRec90":16,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5313,"id":663}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":664,"res":{"collPairs":349,"collDroneTicks":310,"minSep":0.2085,"pathLen":6559.7779,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":79,"tRec":18,"tRec90":16,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5619,"id":664}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":665,"res":{"collPairs":345,"collDroneTicks":298,"minSep":0.1601,"pathLen":7039.0344,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":39,"tRec90":21,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.6057,"id":665}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":666,"res":{"collPairs":402,"collDroneTicks":377,"minSep":0.0711,"pathLen":6722.0464,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":31,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5164,"id":666}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":667,"res":{"collPairs":387,"collDroneTicks":338,"minSep":0.0613,"pathLen":6815.4747,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":51,"tRec90":24,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.3732,"id":667}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":668,"res":{"collPairs":329,"collDroneTicks":311,"minSep":0.1673,"pathLen":6719.0343,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":83,"tRec":16,"tRec90":13,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4752,"id":668}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":669,"res":{"collPairs":289,"collDroneTicks":285,"minSep":0.079,"pathLen":6706.6931,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":27,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.648,"id":669}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":670,"res":{"collPairs":397,"collDroneTicks":368,"minSep":0.0622,"pathLen":6609.6936,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":83,"tRec":28,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4214,"id":670}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":671,"res":{"collPairs":361,"collDroneTicks":323,"minSep":0.212,"pathLen":6792.4857,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":36,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.505,"id":671}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":672,"res":{"collPairs":339,"collDroneTicks":311,"minSep":0.1334,"pathLen":6542.5047,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":80,"tRec":29,"tRec90":15,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.497,"id":672}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":673,"res":{"collPairs":256,"collDroneTicks":253,"minSep":0.0855,"pathLen":6930.6805,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":23,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5929,"id":673}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":674,"res":{"collPairs":257,"collDroneTicks":248,"minSep":0.2736,"pathLen":6850.0185,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":30,"tRec90":30,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5056,"id":674}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":675,"res":{"collPairs":268,"collDroneTicks":257,"minSep":0.2783,"pathLen":6779.6327,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":22,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.6523,"id":675}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":676,"res":{"collPairs":237,"collDroneTicks":210,"minSep":0.1677,"pathLen":6899.9273,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":43,"tRec90":38,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4193,"id":676}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":677,"res":{"collPairs":303,"collDroneTicks":252,"minSep":0.1415,"pathLen":6812.9372,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":34,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5946,"id":677}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":678,"res":{"collPairs":299,"collDroneTicks":275,"minSep":0.1715,"pathLen":6718.6461,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":31,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.5297,"id":678}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":679,"res":{"collPairs":378,"collDroneTicks":316,"minSep":0.1863,"pathLen":6849.8466,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":36,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4734,"id":679}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":680,"res":{"collPairs":432,"collDroneTicks":361,"minSep":0.1157,"pathLen":6839.2937,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":30,"tRec90":29,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4724,"id":680}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":681,"res":{"collPairs":285,"collDroneTicks":269,"minSep":0.3396,"pathLen":6860.3272,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":25,"tRec90":23,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5259,"id":681}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":682,"res":{"collPairs":318,"collDroneTicks":291,"minSep":0.1835,"pathLen":6959.7491,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":27,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5478,"id":682}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":683,"res":{"collPairs":354,"collDroneTicks":325,"minSep":0.138,"pathLen":6895.9566,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":22,"tRec90":22,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4767,"id":683}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":684,"res":{"collPairs":350,"collDroneTicks":330,"minSep":0.0812,"pathLen":6647.3252,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":20,"tRec90":20,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5426,"id":684}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":685,"res":{"collPairs":319,"collDroneTicks":303,"minSep":0.0346,"pathLen":6834.7231,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":48,"tRec90":36,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5031,"id":685}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":686,"res":{"collPairs":236,"collDroneTicks":233,"minSep":0.0998,"pathLen":6765.6317,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":35,"tRec90":32,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5189,"id":686}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":687,"res":{"collPairs":233,"collDroneTicks":217,"minSep":0.1728,"pathLen":7025.7238,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":44,"tRec90":23,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4416,"id":687}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":688,"res":{"collPairs":224,"collDroneTicks":203,"minSep":0.3631,"pathLen":6842.2822,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":30,"tRec90":26,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5065,"id":688}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":689,"res":{"collPairs":204,"collDroneTicks":191,"minSep":0.2921,"pathLen":6870.0059,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":27,"tRec90":26,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5116,"id":689}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":690,"res":{"collPairs":154,"collDroneTicks":154,"minSep":0.2961,"pathLen":6626.6497,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":51,"tRec90":47,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4552,"id":690}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":691,"res":{"collPairs":110,"collDroneTicks":104,"minSep":0.0908,"pathLen":6748.6906,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":59,"tRec90":47,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4287,"id":691}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":692,"res":{"collPairs":137,"collDroneTicks":130,"minSep":0.4027,"pathLen":6828.1069,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":47,"tRec90":40,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8235,"chamferEx":0.5433,"id":692}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":693,"res":{"collPairs":101,"collDroneTicks":101,"minSep":0.4283,"pathLen":6734.2771,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":48,"tRec90":21,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5558,"id":693}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":694,"res":{"collPairs":92,"collDroneTicks":91,"minSep":0.1894,"pathLen":6759.1443,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":46,"tRec90":17,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.61,"id":694}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":695,"res":{"collPairs":162,"collDroneTicks":153,"minSep":0.0583,"pathLen":6736.9821,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":47,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5011,"id":695}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":696,"res":{"collPairs":310,"collDroneTicks":300,"minSep":0.0753,"pathLen":6571.0906,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":40,"tRec90":39,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4539,"id":696}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":697,"res":{"collPairs":167,"collDroneTicks":159,"minSep":0.0302,"pathLen":6817.3979,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":52,"tRec90":51,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4019,"id":697}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":698,"res":{"collPairs":160,"collDroneTicks":160,"minSep":0.1194,"pathLen":6767.6648,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":52,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5136,"id":698}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":699,"res":{"collPairs":137,"collDroneTicks":135,"minSep":0.1657,"pathLen":6780.4163,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":53,"tRec90":21,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5865,"id":699}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":700,"res":{"collPairs":162,"collDroneTicks":157,"minSep":0.2113,"pathLen":6764.4414,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":66,"tRec90":40,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4778,"id":700}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":701,"res":{"collPairs":138,"collDroneTicks":136,"minSep":0.2259,"pathLen":6612.0104,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":42,"tRec90":32,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.536,"id":701}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":702,"res":{"collPairs":182,"collDroneTicks":172,"minSep":0.4006,"pathLen":6762.0027,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":54,"tRec90":50,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.6146,"id":702}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":703,"res":{"collPairs":125,"collDroneTicks":124,"minSep":0.093,"pathLen":6680.8238,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":41,"tRec90":32,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4693,"id":703}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":704,"res":{"collPairs":80,"collDroneTicks":80,"minSep":0.4218,"pathLen":6848.0964,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":51,"tRec90":43,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5218,"id":704}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"oracle","formCap":800,"recCap":300,"id":705,"res":{"collPairs":114,"collDroneTicks":111,"minSep":0.4082,"pathLen":6947.5338,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":39,"tRec90":27,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.6287,"id":705}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"oracle","formCap":800,"recCap":300,"id":706,"res":{"collPairs":46,"collDroneTicks":46,"minSep":0.5404,"pathLen":7018.0753,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":30,"tRec90":25,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8824,"fillFinal":0.8824,"chamferEx":0.554,"id":706}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"oracle","formCap":800,"recCap":300,"id":707,"res":{"collPairs":122,"collDroneTicks":122,"minSep":0.1063,"pathLen":7091.2053,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":43,"tRec90":19,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.458,"id":707}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"oracle","formCap":800,"recCap":300,"id":708,"res":{"collPairs":155,"collDroneTicks":151,"minSep":0.0955,"pathLen":6954.3627,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":37,"tRec90":35,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5451,"id":708}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"oracle","formCap":800,"recCap":300,"id":709,"res":{"collPairs":99,"collDroneTicks":99,"minSep":0.3282,"pathLen":6944.4079,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":43,"tRec90":35,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.6548,"id":709}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"oracle","formCap":800,"recCap":300,"id":710,"res":{"collPairs":92,"collDroneTicks":89,"minSep":0.1749,"pathLen":7112.7331,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":47,"tRec90":31,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.5093,"id":710}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"oracle","formCap":800,"recCap":300,"id":711,"res":{"collPairs":114,"collDroneTicks":112,"minSep":0.3712,"pathLen":6887.5275,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":59,"tRec90":34,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.6102,"id":711}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"oracle","formCap":800,"recCap":300,"id":712,"res":{"collPairs":87,"collDroneTicks":87,"minSep":0.3428,"pathLen":6760.9517,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":20,"tRec90":18,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.6179,"id":712}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"oracle","formCap":800,"recCap":300,"id":713,"res":{"collPairs":125,"collDroneTicks":125,"minSep":0.1961,"pathLen":6978.761,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":63,"tRec90":19,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.4035,"id":713}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"oracle","formCap":800,"recCap":300,"id":714,"res":{"collPairs":78,"collDroneTicks":74,"minSep":0.119,"pathLen":6797.2599,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":32,"tRec90":32,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.5714,"id":714}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"oracle","formCap":800,"recCap":300,"id":715,"res":{"collPairs":128,"collDroneTicks":128,"minSep":0.0639,"pathLen":7038.9599,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":58,"tRec90":50,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.6033,"id":715}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"oracle","formCap":800,"recCap":300,"id":716,"res":{"collPairs":49,"collDroneTicks":49,"minSep":0.3888,"pathLen":6911.2767,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":53,"tRec90":19,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.4514,"id":716}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"oracle","formCap":800,"recCap":300,"id":717,"res":{"collPairs":99,"collDroneTicks":99,"minSep":0.4715,"pathLen":7076.0214,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":37,"tRec90":30,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.6741,"id":717}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"oracle","formCap":800,"recCap":300,"id":718,"res":{"collPairs":45,"collDroneTicks":45,"minSep":0.2093,"pathLen":6920.8134,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":34,"tRec90":34,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":1,"fillFinal":1,"chamferEx":0.615,"id":718}}
{"x":"X7","variant":"oracle","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"oracle","formCap":800,"recCap":300,"id":719,"res":{"collPairs":97,"collDroneTicks":97,"minSep":0.0601,"pathLen":6962.9459,"msgsPerDroneTick":0,"tableEntries":0,"conflicts":0,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":45,"tRec90":34,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.9412,"fillFinal":0.9412,"chamferEx":0.527,"id":719}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":720,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1443,"pathLen":3650.4953,"msgsPerDroneTick":18.6829,"tableEntries":34,"conflicts":337,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.3526,"id":720}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":721,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1355,"pathLen":3567.4261,"msgsPerDroneTick":18.1717,"tableEntries":34,"conflicts":359,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.1137,"id":721}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":722,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1097,"pathLen":3619.2221,"msgsPerDroneTick":18.4448,"tableEntries":34,"conflicts":334,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.2233,"id":722}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":723,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1083,"pathLen":3669.2564,"msgsPerDroneTick":19.9246,"tableEntries":34,"conflicts":379,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":126,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.7739,"id":723}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":724,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1395,"pathLen":3589.9309,"msgsPerDroneTick":18.3049,"tableEntries":34,"conflicts":337,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.3226,"id":724}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":725,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1582,"pathLen":3568.4961,"msgsPerDroneTick":18.5454,"tableEntries":34,"conflicts":354,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":1,"chamferEx":0.2054,"id":725}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":726,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1625,"pathLen":3606.6039,"msgsPerDroneTick":17.8226,"tableEntries":34,"conflicts":411,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2383,"id":726}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":727,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.093,"pathLen":3588.9256,"msgsPerDroneTick":18.6682,"tableEntries":34,"conflicts":340,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.2944,"id":727}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":728,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.159,"pathLen":3646.5521,"msgsPerDroneTick":18.1034,"tableEntries":34,"conflicts":358,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.1526,"id":728}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":729,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1732,"pathLen":3547.8625,"msgsPerDroneTick":17.6219,"tableEntries":34,"conflicts":359,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.3195,"id":729}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":730,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1223,"pathLen":3571.4905,"msgsPerDroneTick":18.9251,"tableEntries":34,"conflicts":339,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1439,"id":730}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":731,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1651,"pathLen":3562.3412,"msgsPerDroneTick":18.5414,"tableEntries":34,"conflicts":350,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.1547,"id":731}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":732,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1504,"pathLen":3621.5026,"msgsPerDroneTick":18.2329,"tableEntries":34,"conflicts":352,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2393,"id":732}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":733,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.123,"pathLen":3563.5142,"msgsPerDroneTick":17.7736,"tableEntries":34,"conflicts":354,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.221,"id":733}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":734,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1215,"pathLen":3613.2107,"msgsPerDroneTick":17.9547,"tableEntries":34,"conflicts":331,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.5703,"id":734}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":735,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1339,"pathLen":3715.934,"msgsPerDroneTick":14.3812,"tableEntries":34,"conflicts":393,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":100,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":1,"chamferEx":0.2813,"id":735}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":736,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1033,"pathLen":3686.1011,"msgsPerDroneTick":14.9062,"tableEntries":34,"conflicts":409,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.3841,"id":736}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":737,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1627,"pathLen":3776.6378,"msgsPerDroneTick":14.6293,"tableEntries":34,"conflicts":395,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.1069,"id":737}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":738,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1486,"pathLen":3695.7704,"msgsPerDroneTick":15.6191,"tableEntries":34,"conflicts":396,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2329,"id":738}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":739,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1395,"pathLen":3691.2879,"msgsPerDroneTick":14.8948,"tableEntries":34,"conflicts":392,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.3171,"id":739}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":740,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1686,"pathLen":3698.7189,"msgsPerDroneTick":14.4569,"tableEntries":34,"conflicts":394,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.13,"id":740}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":741,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1521,"pathLen":3701.11,"msgsPerDroneTick":14.887,"tableEntries":34,"conflicts":406,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.0986,"id":741}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":742,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1406,"pathLen":3763.3845,"msgsPerDroneTick":14.6098,"tableEntries":34,"conflicts":392,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1421,"id":742}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":743,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1805,"pathLen":3661.873,"msgsPerDroneTick":15.0846,"tableEntries":34,"conflicts":397,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.2479,"id":743}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":744,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1387,"pathLen":3732.8685,"msgsPerDroneTick":14.7679,"tableEntries":34,"conflicts":392,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.135,"id":744}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":745,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.19,"pathLen":3712.4277,"msgsPerDroneTick":15.7259,"tableEntries":34,"conflicts":392,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.3804,"id":745}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":746,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.165,"pathLen":3719.5297,"msgsPerDroneTick":14.9265,"tableEntries":34,"conflicts":396,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.1145,"id":746}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":747,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1316,"pathLen":3718.1439,"msgsPerDroneTick":14.637,"tableEntries":34,"conflicts":389,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.0766,"id":747}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":748,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1552,"pathLen":3734.2928,"msgsPerDroneTick":14.7727,"tableEntries":34,"conflicts":395,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.4004,"id":748}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":749,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1412,"pathLen":3687.1442,"msgsPerDroneTick":15.0507,"tableEntries":34,"conflicts":394,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.1298,"id":749}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":750,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1272,"pathLen":3602.851,"msgsPerDroneTick":12.8563,"tableEntries":34,"conflicts":370,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.1283,"id":750}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":751,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1553,"pathLen":3552.7522,"msgsPerDroneTick":13.1607,"tableEntries":34,"conflicts":356,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.4901,"id":751}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":752,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1046,"pathLen":3607.2468,"msgsPerDroneTick":13.0782,"tableEntries":34,"conflicts":398,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2636,"id":752}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":753,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1607,"pathLen":3545.7753,"msgsPerDroneTick":12.6198,"tableEntries":34,"conflicts":371,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.1208,"id":753}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":754,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1399,"pathLen":3604.3373,"msgsPerDroneTick":12.6073,"tableEntries":34,"conflicts":372,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.0995,"id":754}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":755,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1313,"pathLen":3587.3521,"msgsPerDroneTick":13.0038,"tableEntries":34,"conflicts":413,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.3414,"id":755}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":756,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0728,"pathLen":3557.8922,"msgsPerDroneTick":12.5544,"tableEntries":34,"conflicts":400,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.2232,"id":756}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":757,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1578,"pathLen":3607.657,"msgsPerDroneTick":13.1139,"tableEntries":34,"conflicts":411,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":1,"chamferEx":0.1648,"id":757}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":758,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1275,"pathLen":3562.2752,"msgsPerDroneTick":12.8011,"tableEntries":34,"conflicts":381,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2128,"id":758}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":759,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.108,"pathLen":3575.4625,"msgsPerDroneTick":12.8936,"tableEntries":34,"conflicts":379,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2569,"id":759}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":760,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.085,"pathLen":3563.1528,"msgsPerDroneTick":12.8354,"tableEntries":34,"conflicts":437,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2323,"id":760}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":761,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1513,"pathLen":3591.6697,"msgsPerDroneTick":13.1143,"tableEntries":34,"conflicts":372,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":1,"chamferEx":0.3711,"id":761}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":762,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1367,"pathLen":3563.0102,"msgsPerDroneTick":12.5836,"tableEntries":34,"conflicts":385,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.1884,"id":762}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":763,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1084,"pathLen":3539.8601,"msgsPerDroneTick":12.8849,"tableEntries":34,"conflicts":401,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.115,"id":763}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":764,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1786,"pathLen":3577.644,"msgsPerDroneTick":12.886,"tableEntries":34,"conflicts":372,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.3291,"id":764}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":765,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1118,"pathLen":3590.9451,"msgsPerDroneTick":9.7852,"tableEntries":34,"conflicts":342,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.4446,"id":765}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":766,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1119,"pathLen":3644.8533,"msgsPerDroneTick":9.9127,"tableEntries":34,"conflicts":343,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":1.0247,"id":766}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":767,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1414,"pathLen":3664.2653,"msgsPerDroneTick":9.9298,"tableEntries":34,"conflicts":341,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":126,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.8778,"id":767}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":768,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1382,"pathLen":3686.8213,"msgsPerDroneTick":9.9241,"tableEntries":34,"conflicts":373,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.8807,"id":768}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":769,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1512,"pathLen":3639.8074,"msgsPerDroneTick":9.8882,"tableEntries":34,"conflicts":385,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.8219,"id":769}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":770,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.134,"pathLen":3662.3249,"msgsPerDroneTick":9.7968,"tableEntries":34,"conflicts":332,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.848,"id":770}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":771,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1493,"pathLen":3629.6127,"msgsPerDroneTick":9.8123,"tableEntries":34,"conflicts":355,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.6931,"id":771}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":772,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.14,"pathLen":3626.5861,"msgsPerDroneTick":9.8706,"tableEntries":34,"conflicts":340,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.4212,"id":772}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":773,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1753,"pathLen":3624.7282,"msgsPerDroneTick":9.7979,"tableEntries":34,"conflicts":356,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.8272,"id":773}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":774,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1479,"pathLen":3593.1301,"msgsPerDroneTick":10.042,"tableEntries":34,"conflicts":344,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.9283,"id":774}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":775,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1814,"pathLen":3585.651,"msgsPerDroneTick":9.7121,"tableEntries":34,"conflicts":340,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.9397,"id":775}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":776,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1033,"pathLen":3628.4396,"msgsPerDroneTick":10.0747,"tableEntries":34,"conflicts":341,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":1.1532,"id":776}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":777,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1521,"pathLen":3609.9726,"msgsPerDroneTick":9.6167,"tableEntries":34,"conflicts":339,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.8022,"id":777}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":778,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1015,"pathLen":3587.2273,"msgsPerDroneTick":9.7646,"tableEntries":34,"conflicts":338,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.8367,"id":778}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":779,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1371,"pathLen":3630.8465,"msgsPerDroneTick":10.1336,"tableEntries":34,"conflicts":340,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.946,"id":779}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":780,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2541,"pathLen":4790.1574,"msgsPerDroneTick":17.1572,"tableEntries":34,"conflicts":1440,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5882,"chamferEx":1.6196,"id":780}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":781,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2385,"pathLen":4757.4726,"msgsPerDroneTick":17.4262,"tableEntries":34,"conflicts":1522,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.8235,"chamferEx":0.7584,"id":781}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":782,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1547,"pathLen":4790.7257,"msgsPerDroneTick":18.3446,"tableEntries":34,"conflicts":1000,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.7647,"chamferEx":1.0134,"id":782}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":783,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2851,"pathLen":4700.2706,"msgsPerDroneTick":17.3866,"tableEntries":34,"conflicts":1090,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7647,"chamferEx":1.0164,"id":783}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":784,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2006,"pathLen":4778.3957,"msgsPerDroneTick":18.698,"tableEntries":34,"conflicts":1240,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8235,"chamferEx":0.7895,"id":784}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":785,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2046,"pathLen":4850.3953,"msgsPerDroneTick":19.1615,"tableEntries":34,"conflicts":815,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":1.3788,"id":785}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":786,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2003,"pathLen":4787.0293,"msgsPerDroneTick":19.0692,"tableEntries":34,"conflicts":1383,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":39,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7059,"chamferEx":1.6032,"id":786}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":787,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2417,"pathLen":4809.893,"msgsPerDroneTick":18.437,"tableEntries":34,"conflicts":1213,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5882,"chamferEx":1.7059,"id":787}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":788,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2393,"pathLen":4777.1564,"msgsPerDroneTick":18.5436,"tableEntries":34,"conflicts":1269,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7647,"chamferEx":1.33,"id":788}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":789,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1871,"pathLen":4732.8597,"msgsPerDroneTick":18.2026,"tableEntries":34,"conflicts":1326,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":31,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.6471,"chamferEx":1.6495,"id":789}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":790,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2212,"pathLen":4853.8575,"msgsPerDroneTick":18.2833,"tableEntries":34,"conflicts":1013,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":20,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.6471,"chamferEx":1.331,"id":790}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":791,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3339,"pathLen":4756.942,"msgsPerDroneTick":17.7006,"tableEntries":34,"conflicts":1044,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8235,"chamferEx":1.1152,"id":791}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":792,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0935,"pathLen":4654.5394,"msgsPerDroneTick":18.3022,"tableEntries":34,"conflicts":1607,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":50,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.5882,"chamferEx":1.7882,"id":792}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":793,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2493,"pathLen":4936.1348,"msgsPerDroneTick":18.4056,"tableEntries":34,"conflicts":907,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":127,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8235,"chamferEx":0.907,"id":793}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":794,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1849,"pathLen":4746.6533,"msgsPerDroneTick":17.7348,"tableEntries":34,"conflicts":1141,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.6471,"chamferEx":1.3484,"id":794}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":795,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2017,"pathLen":4901.6713,"msgsPerDroneTick":14.1191,"tableEntries":34,"conflicts":1154,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.8824,"chamferEx":0.5764,"id":795}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":796,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1973,"pathLen":4957.7756,"msgsPerDroneTick":14.9453,"tableEntries":34,"conflicts":1278,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.5126,"id":796}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":797,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.229,"pathLen":4898.485,"msgsPerDroneTick":14.5363,"tableEntries":34,"conflicts":1044,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7647,"chamferEx":0.8842,"id":797}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":798,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2009,"pathLen":4988.9808,"msgsPerDroneTick":14.435,"tableEntries":34,"conflicts":1322,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.7647,"chamferEx":0.8153,"id":798}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":799,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1897,"pathLen":4873.7754,"msgsPerDroneTick":14.8708,"tableEntries":34,"conflicts":1062,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7647,"chamferEx":1.0074,"id":799}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":800,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1112,"pathLen":4863.8413,"msgsPerDroneTick":14.6599,"tableEntries":34,"conflicts":1406,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.7059,"chamferEx":1.1423,"id":800}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":801,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1787,"pathLen":4863.6832,"msgsPerDroneTick":15.5936,"tableEntries":34,"conflicts":1271,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7647,"chamferEx":1.1409,"id":801}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":802,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1592,"pathLen":4921.7334,"msgsPerDroneTick":15.015,"tableEntries":34,"conflicts":1276,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":0.9374,"id":802}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":803,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1604,"pathLen":4806.5822,"msgsPerDroneTick":15.3483,"tableEntries":34,"conflicts":1473,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.7647,"chamferEx":1.1145,"id":803}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":804,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2174,"pathLen":4881.2638,"msgsPerDroneTick":14.5481,"tableEntries":34,"conflicts":1266,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7647,"chamferEx":1.2714,"id":804}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":805,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.21,"pathLen":4845.6365,"msgsPerDroneTick":14.9511,"tableEntries":34,"conflicts":1431,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":47,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.6471,"chamferEx":1.6969,"id":805}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":806,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1917,"pathLen":4973.3527,"msgsPerDroneTick":15.3408,"tableEntries":34,"conflicts":810,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":0.7641,"id":806}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":807,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1506,"pathLen":4801.9889,"msgsPerDroneTick":15.6055,"tableEntries":34,"conflicts":1379,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":16,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.6471,"chamferEx":1.9982,"id":807}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":808,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1926,"pathLen":5085.9566,"msgsPerDroneTick":15.242,"tableEntries":34,"conflicts":1742,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7059,"chamferEx":1.1063,"id":808}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":809,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2151,"pathLen":4869.0972,"msgsPerDroneTick":14.4279,"tableEntries":34,"conflicts":1452,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":35,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.6471,"chamferEx":1.8345,"id":809}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":810,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2567,"pathLen":4820.2992,"msgsPerDroneTick":11.9412,"tableEntries":34,"conflicts":1290,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.8824,"chamferEx":1.1314,"id":810}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":811,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2623,"pathLen":4755.4769,"msgsPerDroneTick":12.1718,"tableEntries":34,"conflicts":1142,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8235,"chamferEx":1.4953,"id":811}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":812,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1366,"pathLen":4704.3497,"msgsPerDroneTick":12.2307,"tableEntries":34,"conflicts":1121,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7647,"chamferEx":1.0895,"id":812}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":813,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2577,"pathLen":4810.1342,"msgsPerDroneTick":12.1164,"tableEntries":34,"conflicts":1017,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.9412,"chamferEx":0.5554,"id":813}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":814,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1785,"pathLen":4794.1279,"msgsPerDroneTick":12.1145,"tableEntries":34,"conflicts":1170,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8235,"chamferEx":0.9852,"id":814}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":815,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2103,"pathLen":4788.6272,"msgsPerDroneTick":12.5065,"tableEntries":34,"conflicts":865,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8824,"chamferEx":1.0736,"id":815}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":816,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2498,"pathLen":4804.3737,"msgsPerDroneTick":12.8728,"tableEntries":34,"conflicts":996,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":1.4979,"id":816}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":817,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1596,"pathLen":4720.4005,"msgsPerDroneTick":11.8816,"tableEntries":34,"conflicts":1413,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8235,"chamferEx":0.8718,"id":817}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":818,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2428,"pathLen":4703.7433,"msgsPerDroneTick":12.4052,"tableEntries":34,"conflicts":1300,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7647,"chamferEx":1.3425,"id":818}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":819,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2192,"pathLen":4855.3157,"msgsPerDroneTick":12.0408,"tableEntries":34,"conflicts":792,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8235,"chamferEx":0.912,"id":819}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":820,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2544,"pathLen":4884.8362,"msgsPerDroneTick":12.3052,"tableEntries":34,"conflicts":806,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.9412,"chamferEx":0.4195,"id":820}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":821,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1395,"pathLen":4849.9263,"msgsPerDroneTick":12.3693,"tableEntries":34,"conflicts":1222,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":1.172,"id":821}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":822,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1854,"pathLen":4759.85,"msgsPerDroneTick":12.5846,"tableEntries":34,"conflicts":1017,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.8824,"chamferEx":0.8098,"id":822}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":823,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1343,"pathLen":4862.8749,"msgsPerDroneTick":12.6611,"tableEntries":34,"conflicts":1336,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7647,"chamferEx":0.9818,"id":823}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":824,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.176,"pathLen":4920.7322,"msgsPerDroneTick":12.1305,"tableEntries":34,"conflicts":951,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":0.7241,"id":824}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":825,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2957,"pathLen":4909.4101,"msgsPerDroneTick":10.2952,"tableEntries":34,"conflicts":701,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8235,"chamferEx":2.6786,"id":825}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":826,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2578,"pathLen":4984.3009,"msgsPerDroneTick":10.0752,"tableEntries":34,"conflicts":999,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":1.8158,"id":826}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":827,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3273,"pathLen":4959.2896,"msgsPerDroneTick":9.7251,"tableEntries":34,"conflicts":996,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7647,"chamferEx":2.0605,"id":827}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":828,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2799,"pathLen":4992.272,"msgsPerDroneTick":10.0546,"tableEntries":34,"conflicts":1185,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":123,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7647,"chamferEx":1.7474,"id":828}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":829,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2659,"pathLen":4863.0237,"msgsPerDroneTick":9.87,"tableEntries":34,"conflicts":987,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":1.8218,"id":829}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":830,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2259,"pathLen":4836.5084,"msgsPerDroneTick":9.627,"tableEntries":34,"conflicts":1491,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7647,"chamferEx":1.5436,"id":830}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":831,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1756,"pathLen":4847.6517,"msgsPerDroneTick":9.718,"tableEntries":34,"conflicts":1201,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8824,"chamferEx":1.0284,"id":831}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":832,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1176,"pathLen":5158.8312,"msgsPerDroneTick":10.0581,"tableEntries":34,"conflicts":1629,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":27,"formed":true,"T":132,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.6471,"chamferEx":2.4405,"id":832}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":833,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2014,"pathLen":4885.2357,"msgsPerDroneTick":9.8842,"tableEntries":34,"conflicts":1565,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7059,"chamferEx":2.1944,"id":833}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":834,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1645,"pathLen":4895.701,"msgsPerDroneTick":9.4106,"tableEntries":34,"conflicts":1156,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7647,"chamferEx":1.7512,"id":834}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":835,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2523,"pathLen":4893.1007,"msgsPerDroneTick":9.9058,"tableEntries":34,"conflicts":989,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":0.6684,"id":835}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":836,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2633,"pathLen":4997.5319,"msgsPerDroneTick":9.9647,"tableEntries":34,"conflicts":1173,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.8824,"chamferEx":1.2569,"id":836}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":837,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2483,"pathLen":4997.606,"msgsPerDroneTick":9.8271,"tableEntries":34,"conflicts":1459,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8824,"chamferEx":1.2394,"id":837}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":838,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2651,"pathLen":4971.6041,"msgsPerDroneTick":10.2399,"tableEntries":34,"conflicts":1028,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8824,"chamferEx":1.1863,"id":838}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":839,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2843,"pathLen":4905.9239,"msgsPerDroneTick":9.5074,"tableEntries":34,"conflicts":982,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.9412,"chamferEx":0.3267,"id":839}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":840,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3883,"pathLen":6689.5707,"msgsPerDroneTick":18.1198,"tableEntries":34,"conflicts":2122,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":59,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.4118,"chamferEx":3.0737,"id":840}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":841,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3955,"pathLen":7041.5278,"msgsPerDroneTick":17.9622,"tableEntries":34,"conflicts":2517,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":128,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.4706,"chamferEx":2.6296,"id":841}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":842,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3137,"pathLen":6897.0465,"msgsPerDroneTick":19.4735,"tableEntries":34,"conflicts":1799,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":19,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.4706,"chamferEx":2.285,"id":842}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":843,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3626,"pathLen":6646.1813,"msgsPerDroneTick":20.1953,"tableEntries":34,"conflicts":2829,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":208,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.3529,"chamferEx":2.9059,"id":843}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":844,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3388,"pathLen":7231.4225,"msgsPerDroneTick":18.5545,"tableEntries":34,"conflicts":2143,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":140,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5294,"chamferEx":1.5548,"id":844}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":845,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4491,"pathLen":7161.8499,"msgsPerDroneTick":19.1618,"tableEntries":34,"conflicts":1461,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"formed":true,"T":129,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7059,"chamferEx":1.8359,"id":845}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":846,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.387,"pathLen":6879.891,"msgsPerDroneTick":18.8796,"tableEntries":34,"conflicts":1631,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.5882,"chamferEx":1.3135,"id":846}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":847,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3742,"pathLen":7625.502,"msgsPerDroneTick":19.4984,"tableEntries":34,"conflicts":2656,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":56,"formed":true,"T":169,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.4706,"chamferEx":2.4812,"id":847}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":848,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3058,"pathLen":6722.5832,"msgsPerDroneTick":18.8346,"tableEntries":34,"conflicts":2236,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":56,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.4706,"chamferEx":1.7908,"id":848}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":849,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4447,"pathLen":7035.014,"msgsPerDroneTick":19.9619,"tableEntries":34,"conflicts":2058,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":44,"formed":true,"T":134,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.4706,"chamferEx":2.2571,"id":849}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":850,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3925,"pathLen":6793.5205,"msgsPerDroneTick":18.6822,"tableEntries":34,"conflicts":2140,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":158,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.3529,"chamferEx":2.6149,"id":850}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":851,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.441,"pathLen":7149.2031,"msgsPerDroneTick":18.5638,"tableEntries":34,"conflicts":2558,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":25,"formed":true,"T":139,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.4706,"chamferEx":2.4084,"id":851}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":852,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4209,"pathLen":7387.907,"msgsPerDroneTick":18.5201,"tableEntries":34,"conflicts":2824,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":32,"formed":true,"T":149,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":1.2239,"id":852}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":853,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2865,"pathLen":7071.8029,"msgsPerDroneTick":18.4506,"tableEntries":34,"conflicts":1524,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":58,"formed":true,"T":126,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5882,"chamferEx":1.8553,"id":853}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":854,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4825,"pathLen":7142.796,"msgsPerDroneTick":18.5814,"tableEntries":34,"conflicts":1474,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":128,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.6471,"chamferEx":1.8063,"id":854}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":855,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5035,"pathLen":6956.4128,"msgsPerDroneTick":15.2205,"tableEntries":34,"conflicts":1710,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5294,"chamferEx":2.0675,"id":855}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":856,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3331,"pathLen":6984.8762,"msgsPerDroneTick":15.3964,"tableEntries":34,"conflicts":1957,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":17,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.3529,"chamferEx":2.5928,"id":856}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":857,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2677,"pathLen":6954.5526,"msgsPerDroneTick":15.0434,"tableEntries":34,"conflicts":2485,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5294,"chamferEx":1.7681,"id":857}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":858,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.429,"pathLen":6808.5899,"msgsPerDroneTick":15.2769,"tableEntries":34,"conflicts":1746,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":41,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.6471,"chamferEx":1.8417,"id":858}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":859,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3559,"pathLen":6925.5242,"msgsPerDroneTick":15.1064,"tableEntries":34,"conflicts":2181,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":43,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.4118,"chamferEx":2.4276,"id":859}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":860,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4024,"pathLen":6688.4397,"msgsPerDroneTick":15.2748,"tableEntries":34,"conflicts":2516,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":90,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.3529,"chamferEx":2.4364,"id":860}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":861,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3578,"pathLen":6777.1151,"msgsPerDroneTick":15.437,"tableEntries":34,"conflicts":2540,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":57,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.4118,"chamferEx":2.1952,"id":861}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":862,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.301,"pathLen":7105.5977,"msgsPerDroneTick":15.2154,"tableEntries":34,"conflicts":2411,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":12,"formed":true,"T":129,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":1.5259,"id":862}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":863,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3617,"pathLen":7486.8545,"msgsPerDroneTick":15.4199,"tableEntries":34,"conflicts":1740,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":142,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.4118,"chamferEx":2.2183,"id":863}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":864,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2675,"pathLen":7023.1798,"msgsPerDroneTick":15.7657,"tableEntries":34,"conflicts":1491,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":60,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5882,"chamferEx":1.9237,"id":864}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":865,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4639,"pathLen":6732.9836,"msgsPerDroneTick":14.4451,"tableEntries":34,"conflicts":2243,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.6471,"chamferEx":1.5856,"id":865}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":866,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3324,"pathLen":6826.5792,"msgsPerDroneTick":15.2686,"tableEntries":34,"conflicts":1806,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":76,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.4118,"chamferEx":2.9555,"id":866}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":867,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3361,"pathLen":7100.4035,"msgsPerDroneTick":14.9412,"tableEntries":34,"conflicts":1751,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.6471,"chamferEx":1.3985,"id":867}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":868,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2711,"pathLen":6711.8324,"msgsPerDroneTick":14.7579,"tableEntries":34,"conflicts":2977,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":68,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":2.0628,"id":868}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":869,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3533,"pathLen":6646.0179,"msgsPerDroneTick":15.3962,"tableEntries":34,"conflicts":2951,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":75,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.4118,"chamferEx":3.1112,"id":869}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":870,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3888,"pathLen":6685.8957,"msgsPerDroneTick":12.7444,"tableEntries":34,"conflicts":2767,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":17,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.4706,"chamferEx":2.9489,"id":870}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":871,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4642,"pathLen":7024.2792,"msgsPerDroneTick":12.3453,"tableEntries":34,"conflicts":2108,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":25,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.4706,"chamferEx":1.8805,"id":871}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":872,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3707,"pathLen":6810.6556,"msgsPerDroneTick":12.686,"tableEntries":34,"conflicts":2238,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":37,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.3529,"chamferEx":2.2792,"id":872}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":873,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.336,"pathLen":7285.9855,"msgsPerDroneTick":12.8221,"tableEntries":34,"conflicts":1694,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"formed":true,"T":124,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5294,"chamferEx":1.6776,"id":873}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":874,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2725,"pathLen":7099.128,"msgsPerDroneTick":12.3587,"tableEntries":34,"conflicts":2374,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":28,"formed":true,"T":124,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7647,"chamferEx":1.2129,"id":874}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":875,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.477,"pathLen":7058.2646,"msgsPerDroneTick":12.4109,"tableEntries":34,"conflicts":2478,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":29,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5882,"chamferEx":1.9162,"id":875}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":876,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2645,"pathLen":6884.607,"msgsPerDroneTick":12.5389,"tableEntries":34,"conflicts":2572,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":125,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.4118,"chamferEx":2.2526,"id":876}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":877,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3003,"pathLen":7096.1251,"msgsPerDroneTick":12.6691,"tableEntries":34,"conflicts":1623,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":19,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7059,"chamferEx":1.4103,"id":877}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":878,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.355,"pathLen":6926.2694,"msgsPerDroneTick":13.1808,"tableEntries":34,"conflicts":2371,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":87,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5294,"chamferEx":2.2021,"id":878}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":879,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2816,"pathLen":7006.4174,"msgsPerDroneTick":12.5717,"tableEntries":34,"conflicts":2178,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":125,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5882,"chamferEx":1.5431,"id":879}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":880,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3278,"pathLen":7063.0926,"msgsPerDroneTick":12.7135,"tableEntries":34,"conflicts":2760,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":14,"formed":true,"T":128,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.6471,"chamferEx":1.5325,"id":880}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":881,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.427,"pathLen":7190.9248,"msgsPerDroneTick":12.3935,"tableEntries":34,"conflicts":1929,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":124,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5294,"chamferEx":1.6091,"id":881}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":882,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3029,"pathLen":7061.1301,"msgsPerDroneTick":12.3093,"tableEntries":34,"conflicts":1840,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":17,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.7059,"chamferEx":2.2341,"id":882}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":883,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3892,"pathLen":7022.4483,"msgsPerDroneTick":12.5293,"tableEntries":34,"conflicts":1544,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.7059,"chamferEx":1.5008,"id":883}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":884,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4918,"pathLen":7288.4508,"msgsPerDroneTick":12.5127,"tableEntries":34,"conflicts":1607,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7059,"chamferEx":1.2778,"id":884}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":885,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.192,"pathLen":6806.6809,"msgsPerDroneTick":10.4889,"tableEntries":34,"conflicts":2796,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":52,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.4118,"chamferEx":4.665,"id":885}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":886,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3923,"pathLen":7210.9428,"msgsPerDroneTick":10.5791,"tableEntries":34,"conflicts":3383,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":14,"formed":true,"T":138,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5294,"chamferEx":3.0638,"id":886}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":887,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4107,"pathLen":7140.2575,"msgsPerDroneTick":9.7158,"tableEntries":34,"conflicts":2461,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":126,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5294,"chamferEx":2.196,"id":887}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":888,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2137,"pathLen":6778.0834,"msgsPerDroneTick":10.0499,"tableEntries":34,"conflicts":3199,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5294,"chamferEx":3.1779,"id":888}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":889,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2607,"pathLen":6802.2167,"msgsPerDroneTick":10.644,"tableEntries":34,"conflicts":2723,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":51,"formed":true,"T":123,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.4706,"chamferEx":2.793,"id":889}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":890,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2836,"pathLen":6790.0921,"msgsPerDroneTick":10.2775,"tableEntries":34,"conflicts":2737,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":63,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.4706,"chamferEx":4.0912,"id":890}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":891,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4274,"pathLen":6933.3655,"msgsPerDroneTick":10.4958,"tableEntries":34,"conflicts":3108,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5294,"chamferEx":2.6221,"id":891}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":892,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3851,"pathLen":7008.0448,"msgsPerDroneTick":10.7742,"tableEntries":34,"conflicts":2165,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":18,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.4706,"chamferEx":2.6839,"id":892}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":893,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.345,"pathLen":7118.4345,"msgsPerDroneTick":10.0179,"tableEntries":34,"conflicts":2476,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"formed":true,"T":126,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":1.2633,"id":893}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":894,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3198,"pathLen":7368.7835,"msgsPerDroneTick":10.086,"tableEntries":34,"conflicts":1611,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":132,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5294,"chamferEx":2.3192,"id":894}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":895,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4213,"pathLen":7234.9398,"msgsPerDroneTick":10.3984,"tableEntries":34,"conflicts":2215,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":35,"formed":true,"T":128,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":3.1317,"id":895}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":896,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3948,"pathLen":7254.8451,"msgsPerDroneTick":10.2319,"tableEntries":34,"conflicts":2341,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":24,"formed":true,"T":129,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5882,"chamferEx":2.3241,"id":896}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":897,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3049,"pathLen":7116.9369,"msgsPerDroneTick":11.0008,"tableEntries":34,"conflicts":3291,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":166,"formed":true,"T":128,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.4118,"chamferEx":4.1675,"id":897}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":898,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1211,"pathLen":7018.2353,"msgsPerDroneTick":10.0012,"tableEntries":34,"conflicts":2030,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.6471,"chamferEx":2.2166,"id":898}}
{"x":"X7","variant":"cbba","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":899,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3665,"pathLen":6887.2916,"msgsPerDroneTick":10.5726,"tableEntries":34,"conflicts":2490,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":20,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.4118,"chamferEx":4.1986,"id":899}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":900,"res":{"collPairs":539,"collDroneTicks":488,"minSep":0.1066,"pathLen":3566.5104,"msgsPerDroneTick":17.9759,"tableEntries":34,"conflicts":377,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.3162,"id":900}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":901,"res":{"collPairs":514,"collDroneTicks":443,"minSep":0.015,"pathLen":3505.9597,"msgsPerDroneTick":17.3993,"tableEntries":34,"conflicts":380,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2007,"id":901}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":902,"res":{"collPairs":639,"collDroneTicks":550,"minSep":0.067,"pathLen":3541.7701,"msgsPerDroneTick":18.0118,"tableEntries":34,"conflicts":381,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.4528,"id":902}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":903,"res":{"collPairs":615,"collDroneTicks":495,"minSep":0.0788,"pathLen":3501.565,"msgsPerDroneTick":18.4212,"tableEntries":34,"conflicts":377,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2283,"id":903}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":904,"res":{"collPairs":550,"collDroneTicks":479,"minSep":0.1743,"pathLen":3539.2851,"msgsPerDroneTick":17.6485,"tableEntries":34,"conflicts":364,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1882,"id":904}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":905,"res":{"collPairs":607,"collDroneTicks":533,"minSep":0.1856,"pathLen":3543.8382,"msgsPerDroneTick":17.7274,"tableEntries":34,"conflicts":368,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.2185,"id":905}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":906,"res":{"collPairs":582,"collDroneTicks":492,"minSep":0.2148,"pathLen":3544.5905,"msgsPerDroneTick":17.9944,"tableEntries":34,"conflicts":381,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2302,"id":906}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":907,"res":{"collPairs":547,"collDroneTicks":453,"minSep":0.1047,"pathLen":3511.0282,"msgsPerDroneTick":18.3639,"tableEntries":34,"conflicts":384,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2742,"id":907}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":908,"res":{"collPairs":656,"collDroneTicks":561,"minSep":0.135,"pathLen":3572.2161,"msgsPerDroneTick":17.9054,"tableEntries":34,"conflicts":370,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2482,"id":908}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":909,"res":{"collPairs":514,"collDroneTicks":482,"minSep":0.0806,"pathLen":3525.0853,"msgsPerDroneTick":18.1919,"tableEntries":34,"conflicts":388,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":1,"chamferEx":0.335,"id":909}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":910,"res":{"collPairs":504,"collDroneTicks":430,"minSep":0.1963,"pathLen":3502.7344,"msgsPerDroneTick":18.9959,"tableEntries":34,"conflicts":378,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.5213,"id":910}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":911,"res":{"collPairs":650,"collDroneTicks":543,"minSep":0.1101,"pathLen":3547.6212,"msgsPerDroneTick":17.6241,"tableEntries":34,"conflicts":384,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.2135,"id":911}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":912,"res":{"collPairs":574,"collDroneTicks":511,"minSep":0.1356,"pathLen":3543.3283,"msgsPerDroneTick":18.1592,"tableEntries":34,"conflicts":380,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.3358,"id":912}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":913,"res":{"collPairs":580,"collDroneTicks":478,"minSep":0.0838,"pathLen":3544.9977,"msgsPerDroneTick":17.4709,"tableEntries":34,"conflicts":376,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2676,"id":913}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":914,"res":{"collPairs":569,"collDroneTicks":483,"minSep":0.1354,"pathLen":3562.2111,"msgsPerDroneTick":17.7139,"tableEntries":34,"conflicts":379,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":1,"chamferEx":0.2108,"id":914}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":915,"res":{"collPairs":570,"collDroneTicks":502,"minSep":0.0755,"pathLen":3639.7127,"msgsPerDroneTick":14.3365,"tableEntries":34,"conflicts":399,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.3785,"id":915}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":916,"res":{"collPairs":563,"collDroneTicks":508,"minSep":0.0429,"pathLen":3664.4477,"msgsPerDroneTick":14.6105,"tableEntries":34,"conflicts":383,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2239,"id":916}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":917,"res":{"collPairs":762,"collDroneTicks":640,"minSep":0.0972,"pathLen":3659.5905,"msgsPerDroneTick":15.9362,"tableEntries":34,"conflicts":381,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.5684,"id":917}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":918,"res":{"collPairs":796,"collDroneTicks":687,"minSep":0.0797,"pathLen":3676.6793,"msgsPerDroneTick":15.5095,"tableEntries":34,"conflicts":391,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.1569,"id":918}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":919,"res":{"collPairs":701,"collDroneTicks":582,"minSep":0.1005,"pathLen":3715.7052,"msgsPerDroneTick":14.3561,"tableEntries":34,"conflicts":384,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1056,"id":919}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":920,"res":{"collPairs":598,"collDroneTicks":543,"minSep":0.1383,"pathLen":3690.757,"msgsPerDroneTick":14.7269,"tableEntries":34,"conflicts":407,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2726,"id":920}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":921,"res":{"collPairs":730,"collDroneTicks":612,"minSep":0.0457,"pathLen":3697.4465,"msgsPerDroneTick":14.4199,"tableEntries":34,"conflicts":418,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.124,"id":921}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":922,"res":{"collPairs":593,"collDroneTicks":532,"minSep":0.05,"pathLen":3674.0807,"msgsPerDroneTick":14.1453,"tableEntries":34,"conflicts":409,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1318,"id":922}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":923,"res":{"collPairs":698,"collDroneTicks":566,"minSep":0.0348,"pathLen":3715.1872,"msgsPerDroneTick":14.4102,"tableEntries":34,"conflicts":390,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.1607,"id":923}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":924,"res":{"collPairs":616,"collDroneTicks":514,"minSep":0.031,"pathLen":3707.2222,"msgsPerDroneTick":14.7737,"tableEntries":34,"conflicts":437,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1377,"id":924}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":925,"res":{"collPairs":573,"collDroneTicks":491,"minSep":0.0187,"pathLen":3694.7486,"msgsPerDroneTick":14.7513,"tableEntries":34,"conflicts":399,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.5093,"id":925}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":926,"res":{"collPairs":559,"collDroneTicks":490,"minSep":0.0413,"pathLen":3681.2253,"msgsPerDroneTick":14.9063,"tableEntries":34,"conflicts":391,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.111,"id":926}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":927,"res":{"collPairs":556,"collDroneTicks":489,"minSep":0.0516,"pathLen":3676.8021,"msgsPerDroneTick":14.6963,"tableEntries":34,"conflicts":385,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.1331,"id":927}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":928,"res":{"collPairs":665,"collDroneTicks":582,"minSep":0.0262,"pathLen":3703.3401,"msgsPerDroneTick":15.6356,"tableEntries":34,"conflicts":418,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.5192,"id":928}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":929,"res":{"collPairs":523,"collDroneTicks":470,"minSep":0.0337,"pathLen":3664.0296,"msgsPerDroneTick":14.3485,"tableEntries":34,"conflicts":384,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.1128,"id":929}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":930,"res":{"collPairs":534,"collDroneTicks":475,"minSep":0.1185,"pathLen":3523.6496,"msgsPerDroneTick":12.2233,"tableEntries":34,"conflicts":371,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":1,"chamferEx":0.1213,"id":930}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":931,"res":{"collPairs":642,"collDroneTicks":518,"minSep":0.1595,"pathLen":3546.4057,"msgsPerDroneTick":12.1813,"tableEntries":34,"conflicts":375,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1618,"id":931}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":932,"res":{"collPairs":568,"collDroneTicks":505,"minSep":0.0199,"pathLen":3574.5142,"msgsPerDroneTick":13.0077,"tableEntries":34,"conflicts":422,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.123,"id":932}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":933,"res":{"collPairs":681,"collDroneTicks":578,"minSep":0.1257,"pathLen":3567.2145,"msgsPerDroneTick":12.3226,"tableEntries":34,"conflicts":488,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.372,"id":933}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":934,"res":{"collPairs":573,"collDroneTicks":479,"minSep":0.0807,"pathLen":3564.3465,"msgsPerDroneTick":13.0148,"tableEntries":34,"conflicts":396,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.5458,"id":934}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":935,"res":{"collPairs":440,"collDroneTicks":398,"minSep":0.1779,"pathLen":3577.9685,"msgsPerDroneTick":12.5882,"tableEntries":34,"conflicts":418,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.1145,"id":935}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":936,"res":{"collPairs":563,"collDroneTicks":476,"minSep":0.1141,"pathLen":3609.408,"msgsPerDroneTick":12.9255,"tableEntries":34,"conflicts":423,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.8109,"id":936}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":937,"res":{"collPairs":570,"collDroneTicks":503,"minSep":0.1319,"pathLen":3551.5075,"msgsPerDroneTick":12.1338,"tableEntries":34,"conflicts":346,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.2544,"id":937}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":938,"res":{"collPairs":539,"collDroneTicks":487,"minSep":0.0373,"pathLen":3534.3255,"msgsPerDroneTick":12.3338,"tableEntries":34,"conflicts":373,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.3155,"id":938}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":939,"res":{"collPairs":545,"collDroneTicks":478,"minSep":0.3222,"pathLen":3526.7266,"msgsPerDroneTick":11.9881,"tableEntries":34,"conflicts":375,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2221,"id":939}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":940,"res":{"collPairs":548,"collDroneTicks":484,"minSep":0.0972,"pathLen":3541.6063,"msgsPerDroneTick":12.3228,"tableEntries":34,"conflicts":431,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.1244,"id":940}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":941,"res":{"collPairs":620,"collDroneTicks":517,"minSep":0.1073,"pathLen":3519.6094,"msgsPerDroneTick":12.6675,"tableEntries":34,"conflicts":373,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.4756,"id":941}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":942,"res":{"collPairs":470,"collDroneTicks":432,"minSep":0.0426,"pathLen":3522.2992,"msgsPerDroneTick":12.6724,"tableEntries":34,"conflicts":386,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.3502,"id":942}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":943,"res":{"collPairs":477,"collDroneTicks":421,"minSep":0.0923,"pathLen":3608.5467,"msgsPerDroneTick":12.719,"tableEntries":34,"conflicts":412,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1376,"id":943}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":944,"res":{"collPairs":481,"collDroneTicks":434,"minSep":0.1344,"pathLen":3527.254,"msgsPerDroneTick":12.3241,"tableEntries":34,"conflicts":373,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":1,"chamferEx":0.3807,"id":944}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":945,"res":{"collPairs":392,"collDroneTicks":362,"minSep":0.064,"pathLen":3629.8728,"msgsPerDroneTick":9.8373,"tableEntries":34,"conflicts":354,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.807,"id":945}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":946,"res":{"collPairs":360,"collDroneTicks":348,"minSep":0.089,"pathLen":3608.0215,"msgsPerDroneTick":10.0193,"tableEntries":34,"conflicts":328,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":1.1202,"id":946}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":947,"res":{"collPairs":323,"collDroneTicks":306,"minSep":0.0699,"pathLen":3619.409,"msgsPerDroneTick":9.0458,"tableEntries":34,"conflicts":334,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.3971,"id":947}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":948,"res":{"collPairs":318,"collDroneTicks":293,"minSep":0.124,"pathLen":3619.4056,"msgsPerDroneTick":9.6086,"tableEntries":34,"conflicts":358,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.7499,"id":948}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":949,"res":{"collPairs":473,"collDroneTicks":426,"minSep":0.0454,"pathLen":3670.8305,"msgsPerDroneTick":10.0273,"tableEntries":34,"conflicts":436,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":1.2165,"id":949}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":950,"res":{"collPairs":279,"collDroneTicks":268,"minSep":0.1495,"pathLen":3635.4492,"msgsPerDroneTick":9.4894,"tableEntries":34,"conflicts":353,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.4906,"id":950}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":951,"res":{"collPairs":450,"collDroneTicks":401,"minSep":0.0313,"pathLen":3643.9018,"msgsPerDroneTick":9.6506,"tableEntries":34,"conflicts":355,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.6715,"id":951}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":952,"res":{"collPairs":354,"collDroneTicks":332,"minSep":0.0749,"pathLen":3614.6354,"msgsPerDroneTick":10.1897,"tableEntries":34,"conflicts":351,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":1.4678,"id":952}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":953,"res":{"collPairs":414,"collDroneTicks":383,"minSep":0.1413,"pathLen":3622.0922,"msgsPerDroneTick":9.5992,"tableEntries":34,"conflicts":352,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.8699,"id":953}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":954,"res":{"collPairs":250,"collDroneTicks":249,"minSep":0.1127,"pathLen":3638.0339,"msgsPerDroneTick":9.3099,"tableEntries":34,"conflicts":353,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1746,"id":954}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":955,"res":{"collPairs":399,"collDroneTicks":381,"minSep":0.0864,"pathLen":3605.1976,"msgsPerDroneTick":9.5593,"tableEntries":34,"conflicts":341,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.5285,"id":955}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":956,"res":{"collPairs":434,"collDroneTicks":409,"minSep":0.1472,"pathLen":3625.1161,"msgsPerDroneTick":9.514,"tableEntries":34,"conflicts":334,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.5408,"id":956}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":957,"res":{"collPairs":357,"collDroneTicks":333,"minSep":0.1125,"pathLen":3600.8512,"msgsPerDroneTick":9.3712,"tableEntries":34,"conflicts":340,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.7377,"id":957}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":958,"res":{"collPairs":371,"collDroneTicks":357,"minSep":0.0923,"pathLen":3565.8879,"msgsPerDroneTick":9.3313,"tableEntries":34,"conflicts":341,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":1,"chamferEx":0.7447,"id":958}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":959,"res":{"collPairs":355,"collDroneTicks":331,"minSep":0.1164,"pathLen":3684.7897,"msgsPerDroneTick":9.8601,"tableEntries":34,"conflicts":341,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":1.1723,"id":959}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":960,"res":{"collPairs":692,"collDroneTicks":618,"minSep":0.0108,"pathLen":4706.1002,"msgsPerDroneTick":16.3027,"tableEntries":34,"conflicts":1233,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.8824,"chamferEx":0.6688,"id":960}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":961,"res":{"collPairs":1095,"collDroneTicks":824,"minSep":0.0414,"pathLen":4647.3473,"msgsPerDroneTick":16.9854,"tableEntries":34,"conflicts":1123,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7647,"chamferEx":0.8732,"id":961}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":962,"res":{"collPairs":992,"collDroneTicks":756,"minSep":0.0335,"pathLen":4691.8062,"msgsPerDroneTick":17.4848,"tableEntries":34,"conflicts":1435,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7647,"chamferEx":0.7916,"id":962}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":963,"res":{"collPairs":1133,"collDroneTicks":849,"minSep":0.0377,"pathLen":4847.8141,"msgsPerDroneTick":18.0252,"tableEntries":34,"conflicts":1354,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7647,"chamferEx":1.1515,"id":963}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":964,"res":{"collPairs":534,"collDroneTicks":447,"minSep":0.1157,"pathLen":4665.1203,"msgsPerDroneTick":17.842,"tableEntries":34,"conflicts":1023,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":1.1319,"id":964}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":965,"res":{"collPairs":2949,"collDroneTicks":1165,"minSep":0.0166,"pathLen":4780.2409,"msgsPerDroneTick":19.7673,"tableEntries":34,"conflicts":1559,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.6471,"chamferEx":1.7038,"id":965}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":966,"res":{"collPairs":634,"collDroneTicks":575,"minSep":0.0062,"pathLen":4740.1645,"msgsPerDroneTick":17.868,"tableEntries":34,"conflicts":1530,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.8824,"chamferEx":0.6991,"id":966}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":967,"res":{"collPairs":3634,"collDroneTicks":1327,"minSep":0.0124,"pathLen":4748.7354,"msgsPerDroneTick":18.8901,"tableEntries":34,"conflicts":1574,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.5294,"chamferEx":2.5524,"id":967}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":968,"res":{"collPairs":1092,"collDroneTicks":788,"minSep":0.0153,"pathLen":4730.2384,"msgsPerDroneTick":18.8401,"tableEntries":34,"conflicts":1316,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7059,"chamferEx":1.1354,"id":968}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":969,"res":{"collPairs":1430,"collDroneTicks":888,"minSep":0.0151,"pathLen":4752.5239,"msgsPerDroneTick":18.7353,"tableEntries":34,"conflicts":1282,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.6471,"chamferEx":1.0689,"id":969}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":970,"res":{"collPairs":1312,"collDroneTicks":875,"minSep":0.0315,"pathLen":4614.8653,"msgsPerDroneTick":18.3907,"tableEntries":34,"conflicts":1243,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7647,"chamferEx":1.0204,"id":970}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":971,"res":{"collPairs":1091,"collDroneTicks":895,"minSep":0.0146,"pathLen":4752.5357,"msgsPerDroneTick":17.9015,"tableEntries":34,"conflicts":1346,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7647,"chamferEx":1.0019,"id":971}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":972,"res":{"collPairs":1289,"collDroneTicks":910,"minSep":0.0227,"pathLen":4767.8843,"msgsPerDroneTick":17.7371,"tableEntries":34,"conflicts":1278,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.7647,"chamferEx":1.002,"id":972}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":973,"res":{"collPairs":1163,"collDroneTicks":951,"minSep":0.0087,"pathLen":4801.3211,"msgsPerDroneTick":16.6529,"tableEntries":34,"conflicts":1785,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7647,"fillFinal":0.8235,"chamferEx":0.5467,"id":973}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":974,"res":{"collPairs":2298,"collDroneTicks":1126,"minSep":0.0075,"pathLen":4789.9872,"msgsPerDroneTick":18.9609,"tableEntries":34,"conflicts":1297,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.6471,"chamferEx":1.9048,"id":974}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":975,"res":{"collPairs":585,"collDroneTicks":528,"minSep":0.0442,"pathLen":4862.3462,"msgsPerDroneTick":14.9552,"tableEntries":34,"conflicts":784,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8824,"chamferEx":0.4786,"id":975}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":976,"res":{"collPairs":859,"collDroneTicks":736,"minSep":0.014,"pathLen":4889.092,"msgsPerDroneTick":15.1307,"tableEntries":34,"conflicts":1088,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7059,"chamferEx":1.3192,"id":976}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":977,"res":{"collPairs":793,"collDroneTicks":707,"minSep":0.0515,"pathLen":4801.0407,"msgsPerDroneTick":14.3866,"tableEntries":34,"conflicts":1188,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":0.6093,"id":977}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":978,"res":{"collPairs":711,"collDroneTicks":609,"minSep":0.0353,"pathLen":4765.8404,"msgsPerDroneTick":14.2828,"tableEntries":34,"conflicts":1087,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":0.6688,"id":978}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":979,"res":{"collPairs":767,"collDroneTicks":702,"minSep":0.0384,"pathLen":4847.101,"msgsPerDroneTick":14.9268,"tableEntries":34,"conflicts":1301,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7647,"chamferEx":0.8663,"id":979}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":980,"res":{"collPairs":970,"collDroneTicks":825,"minSep":0.0328,"pathLen":4869.609,"msgsPerDroneTick":14.5201,"tableEntries":34,"conflicts":1456,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.6471,"chamferEx":1.0889,"id":980}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":981,"res":{"collPairs":1184,"collDroneTicks":751,"minSep":0.0384,"pathLen":4832.0873,"msgsPerDroneTick":15.4262,"tableEntries":34,"conflicts":1110,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.6471,"chamferEx":1.7176,"id":981}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":982,"res":{"collPairs":1241,"collDroneTicks":849,"minSep":0.0371,"pathLen":4889.6947,"msgsPerDroneTick":14.5834,"tableEntries":34,"conflicts":1375,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":1.4959,"id":982}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":983,"res":{"collPairs":1420,"collDroneTicks":1037,"minSep":0.0521,"pathLen":4838.4819,"msgsPerDroneTick":14.4346,"tableEntries":34,"conflicts":1442,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7647,"chamferEx":1.0979,"id":983}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":984,"res":{"collPairs":772,"collDroneTicks":701,"minSep":0.0127,"pathLen":4892.2452,"msgsPerDroneTick":13.9421,"tableEntries":34,"conflicts":1049,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7647,"chamferEx":1.1368,"id":984}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":985,"res":{"collPairs":845,"collDroneTicks":658,"minSep":0.0432,"pathLen":4858.3205,"msgsPerDroneTick":14.3964,"tableEntries":34,"conflicts":1145,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8235,"chamferEx":0.8249,"id":985}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":986,"res":{"collPairs":663,"collDroneTicks":641,"minSep":0.1235,"pathLen":4829.7453,"msgsPerDroneTick":14.5059,"tableEntries":34,"conflicts":887,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8824,"chamferEx":0.6723,"id":986}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":987,"res":{"collPairs":2243,"collDroneTicks":1100,"minSep":0.0087,"pathLen":4863.4024,"msgsPerDroneTick":15.2428,"tableEntries":34,"conflicts":1185,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.5294,"chamferEx":2.4135,"id":987}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":988,"res":{"collPairs":542,"collDroneTicks":499,"minSep":0.0346,"pathLen":4962.2554,"msgsPerDroneTick":14.4047,"tableEntries":34,"conflicts":1056,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.9412,"chamferEx":0.555,"id":988}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":989,"res":{"collPairs":942,"collDroneTicks":793,"minSep":0.0366,"pathLen":4868.5002,"msgsPerDroneTick":14.3102,"tableEntries":34,"conflicts":1052,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8235,"chamferEx":0.8137,"id":989}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":990,"res":{"collPairs":463,"collDroneTicks":424,"minSep":0.0876,"pathLen":4779.7417,"msgsPerDroneTick":12.1056,"tableEntries":34,"conflicts":1042,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":0.7366,"id":990}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":991,"res":{"collPairs":675,"collDroneTicks":586,"minSep":0.0336,"pathLen":4808.608,"msgsPerDroneTick":11.7635,"tableEntries":34,"conflicts":1316,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7647,"chamferEx":1.0985,"id":991}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":992,"res":{"collPairs":535,"collDroneTicks":478,"minSep":0.0359,"pathLen":4804.9025,"msgsPerDroneTick":11.9526,"tableEntries":34,"conflicts":875,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.2628,"id":992}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":993,"res":{"collPairs":512,"collDroneTicks":494,"minSep":0.0359,"pathLen":4824.8191,"msgsPerDroneTick":11.9356,"tableEntries":34,"conflicts":1156,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.9412,"chamferEx":0.4659,"id":993}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":994,"res":{"collPairs":736,"collDroneTicks":663,"minSep":0.0478,"pathLen":4858.4131,"msgsPerDroneTick":11.9053,"tableEntries":34,"conflicts":1379,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7647,"chamferEx":1.3226,"id":994}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":995,"res":{"collPairs":621,"collDroneTicks":549,"minSep":0.0197,"pathLen":4767.1962,"msgsPerDroneTick":11.825,"tableEntries":34,"conflicts":1303,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7647,"chamferEx":1.317,"id":995}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":996,"res":{"collPairs":834,"collDroneTicks":764,"minSep":0.0243,"pathLen":4871.7492,"msgsPerDroneTick":12.2146,"tableEntries":34,"conflicts":1234,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7059,"chamferEx":1.1047,"id":996}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":997,"res":{"collPairs":739,"collDroneTicks":666,"minSep":0.0298,"pathLen":4743.8966,"msgsPerDroneTick":11.8261,"tableEntries":34,"conflicts":1170,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8235,"chamferEx":0.7494,"id":997}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":998,"res":{"collPairs":560,"collDroneTicks":542,"minSep":0.0373,"pathLen":4792.5256,"msgsPerDroneTick":11.9622,"tableEntries":34,"conflicts":1359,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8235,"chamferEx":1.0834,"id":998}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":999,"res":{"collPairs":640,"collDroneTicks":603,"minSep":0.0447,"pathLen":4747.7253,"msgsPerDroneTick":11.6107,"tableEntries":34,"conflicts":1068,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.8824,"chamferEx":0.5907,"id":999}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":1000,"res":{"collPairs":531,"collDroneTicks":508,"minSep":0.0898,"pathLen":4592.3101,"msgsPerDroneTick":12.0085,"tableEntries":34,"conflicts":1003,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.8824,"chamferEx":0.7925,"id":1000}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":1001,"res":{"collPairs":791,"collDroneTicks":743,"minSep":0.0056,"pathLen":4820.3087,"msgsPerDroneTick":11.8943,"tableEntries":34,"conflicts":1230,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.7647,"chamferEx":0.863,"id":1001}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":1002,"res":{"collPairs":392,"collDroneTicks":353,"minSep":0.1664,"pathLen":4695.4302,"msgsPerDroneTick":12.0319,"tableEntries":34,"conflicts":1105,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.8824,"chamferEx":0.6131,"id":1002}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":1003,"res":{"collPairs":1023,"collDroneTicks":848,"minSep":0.0281,"pathLen":4898.8596,"msgsPerDroneTick":12.1236,"tableEntries":34,"conflicts":1467,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8824,"chamferEx":0.683,"id":1003}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":1004,"res":{"collPairs":622,"collDroneTicks":568,"minSep":0.0282,"pathLen":4717.707,"msgsPerDroneTick":11.7963,"tableEntries":34,"conflicts":965,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.8235,"fillFinal":0.8824,"chamferEx":0.465,"id":1004}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":1005,"res":{"collPairs":663,"collDroneTicks":654,"minSep":0.048,"pathLen":5005.8103,"msgsPerDroneTick":9.8939,"tableEntries":34,"conflicts":1395,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7647,"chamferEx":2.522,"id":1005}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":1006,"res":{"collPairs":884,"collDroneTicks":716,"minSep":0.0248,"pathLen":5025.6384,"msgsPerDroneTick":9.7515,"tableEntries":34,"conflicts":1110,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7059,"chamferEx":2.8437,"id":1006}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":1007,"res":{"collPairs":675,"collDroneTicks":623,"minSep":0.022,"pathLen":4960.6072,"msgsPerDroneTick":9.2935,"tableEntries":34,"conflicts":1254,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.7647,"chamferEx":1.6852,"id":1007}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":1008,"res":{"collPairs":856,"collDroneTicks":717,"minSep":0.0359,"pathLen":5056.6455,"msgsPerDroneTick":9.7598,"tableEntries":34,"conflicts":1782,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7647,"chamferEx":1.6679,"id":1008}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":1009,"res":{"collPairs":495,"collDroneTicks":463,"minSep":0.0519,"pathLen":4907.1868,"msgsPerDroneTick":9.3995,"tableEntries":34,"conflicts":1262,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.8235,"chamferEx":1.2408,"id":1009}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":1010,"res":{"collPairs":458,"collDroneTicks":432,"minSep":0.0815,"pathLen":4920.4216,"msgsPerDroneTick":9.5557,"tableEntries":34,"conflicts":908,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":1.4273,"id":1010}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":1011,"res":{"collPairs":560,"collDroneTicks":489,"minSep":0.0218,"pathLen":5026.662,"msgsPerDroneTick":9.8202,"tableEntries":34,"conflicts":1185,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8235,"chamferEx":1.9756,"id":1011}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":1012,"res":{"collPairs":789,"collDroneTicks":682,"minSep":0.0514,"pathLen":5050.5032,"msgsPerDroneTick":9.4073,"tableEntries":34,"conflicts":1487,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8235,"chamferEx":1.3306,"id":1012}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":1013,"res":{"collPairs":1360,"collDroneTicks":889,"minSep":0.0311,"pathLen":5003.2844,"msgsPerDroneTick":9.4646,"tableEntries":34,"conflicts":1929,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.6471,"chamferEx":2.4351,"id":1013}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":1014,"res":{"collPairs":662,"collDroneTicks":546,"minSep":0.0381,"pathLen":4966.074,"msgsPerDroneTick":9.8843,"tableEntries":34,"conflicts":1370,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":2.065,"id":1014}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":1015,"res":{"collPairs":846,"collDroneTicks":816,"minSep":0.0445,"pathLen":4944.2951,"msgsPerDroneTick":9.2762,"tableEntries":34,"conflicts":2251,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7059,"chamferEx":1.7896,"id":1015}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":1016,"res":{"collPairs":386,"collDroneTicks":377,"minSep":0.037,"pathLen":4940.8254,"msgsPerDroneTick":9.2783,"tableEntries":34,"conflicts":1073,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.9412,"chamferEx":0.5463,"id":1016}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":1017,"res":{"collPairs":537,"collDroneTicks":517,"minSep":0.0534,"pathLen":4892.2424,"msgsPerDroneTick":9.4162,"tableEntries":34,"conflicts":1342,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.9412,"chamferEx":1.3018,"id":1017}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":1018,"res":{"collPairs":731,"collDroneTicks":631,"minSep":0.0159,"pathLen":5067.1957,"msgsPerDroneTick":9.5951,"tableEntries":34,"conflicts":1483,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8235,"chamferEx":1.4122,"id":1018}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":1019,"res":{"collPairs":394,"collDroneTicks":383,"minSep":0.0611,"pathLen":4883.4569,"msgsPerDroneTick":9.4862,"tableEntries":34,"conflicts":958,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.9412,"chamferEx":1.4112,"id":1019}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":1020,"res":{"collPairs":1325,"collDroneTicks":1133,"minSep":0.0107,"pathLen":6661.2874,"msgsPerDroneTick":16.9421,"tableEntries":34,"conflicts":2021,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":1.7372,"id":1020}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":1021,"res":{"collPairs":1358,"collDroneTicks":1151,"minSep":0.0192,"pathLen":7026.4926,"msgsPerDroneTick":17.1657,"tableEntries":34,"conflicts":2347,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.4706,"chamferEx":2.1075,"id":1021}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":1022,"res":{"collPairs":2541,"collDroneTicks":1168,"minSep":0.0221,"pathLen":6936.2897,"msgsPerDroneTick":18.4139,"tableEntries":34,"conflicts":2047,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.4118,"chamferEx":1.9926,"id":1022}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":1023,"res":{"collPairs":3955,"collDroneTicks":1351,"minSep":0.0054,"pathLen":6857.8306,"msgsPerDroneTick":18.5814,"tableEntries":34,"conflicts":2146,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.4118,"chamferEx":2.5627,"id":1023}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":1024,"res":{"collPairs":1601,"collDroneTicks":1144,"minSep":0.0162,"pathLen":7032.7766,"msgsPerDroneTick":17.837,"tableEntries":34,"conflicts":2430,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.4706,"chamferEx":1.5371,"id":1024}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":1025,"res":{"collPairs":1910,"collDroneTicks":1435,"minSep":0.0035,"pathLen":6841.7966,"msgsPerDroneTick":17.7052,"tableEntries":34,"conflicts":2805,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.5294,"chamferEx":1.5389,"id":1025}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":1026,"res":{"collPairs":3917,"collDroneTicks":1454,"minSep":0.0139,"pathLen":6750.9761,"msgsPerDroneTick":19.1595,"tableEntries":34,"conflicts":2215,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5294,"chamferEx":2.1902,"id":1026}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":1027,"res":{"collPairs":4905,"collDroneTicks":1694,"minSep":0.043,"pathLen":6928.6347,"msgsPerDroneTick":18.689,"tableEntries":34,"conflicts":2221,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.4706,"chamferEx":2.4946,"id":1027}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":1028,"res":{"collPairs":4132,"collDroneTicks":1359,"minSep":0.0248,"pathLen":6789.1165,"msgsPerDroneTick":19.0846,"tableEntries":34,"conflicts":1953,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.3529,"chamferEx":3.0376,"id":1028}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":1029,"res":{"collPairs":3096,"collDroneTicks":1318,"minSep":0.0032,"pathLen":6767.0888,"msgsPerDroneTick":18.2078,"tableEntries":34,"conflicts":2121,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.4706,"chamferEx":2.1336,"id":1029}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":1030,"res":{"collPairs":5732,"collDroneTicks":1907,"minSep":0.014,"pathLen":7036.1961,"msgsPerDroneTick":19.5635,"tableEntries":34,"conflicts":2516,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.3529,"chamferEx":3.4714,"id":1030}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":1031,"res":{"collPairs":6465,"collDroneTicks":1938,"minSep":0.0126,"pathLen":6871.5118,"msgsPerDroneTick":19.5436,"tableEntries":34,"conflicts":2929,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.3529,"chamferEx":2.8165,"id":1031}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":1032,"res":{"collPairs":1545,"collDroneTicks":1209,"minSep":0.0364,"pathLen":6889.9814,"msgsPerDroneTick":17.7115,"tableEntries":34,"conflicts":2236,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.6471,"chamferEx":1.3144,"id":1032}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":1033,"res":{"collPairs":1035,"collDroneTicks":967,"minSep":0.0397,"pathLen":6923.4459,"msgsPerDroneTick":17.079,"tableEntries":34,"conflicts":2100,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.6471,"chamferEx":1.322,"id":1033}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":1034,"res":{"collPairs":1222,"collDroneTicks":1049,"minSep":0.0278,"pathLen":6720.7581,"msgsPerDroneTick":17.12,"tableEntries":34,"conflicts":2344,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":82,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":1.2143,"id":1034}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":1035,"res":{"collPairs":2336,"collDroneTicks":1147,"minSep":0.0065,"pathLen":6911.0153,"msgsPerDroneTick":14.8879,"tableEntries":34,"conflicts":2018,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5294,"chamferEx":1.7037,"id":1035}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":1036,"res":{"collPairs":1830,"collDroneTicks":1313,"minSep":0.0439,"pathLen":6852.1551,"msgsPerDroneTick":14.4897,"tableEntries":34,"conflicts":2201,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.6471,"chamferEx":1.6687,"id":1036}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":1037,"res":{"collPairs":4173,"collDroneTicks":1517,"minSep":0.0028,"pathLen":7057.4872,"msgsPerDroneTick":15.5604,"tableEntries":34,"conflicts":2193,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.3529,"chamferEx":3.3633,"id":1037}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":1038,"res":{"collPairs":4879,"collDroneTicks":1501,"minSep":0.0169,"pathLen":6901.6946,"msgsPerDroneTick":15.2042,"tableEntries":34,"conflicts":1922,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.3529,"chamferEx":2.5944,"id":1038}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":1039,"res":{"collPairs":3446,"collDroneTicks":1416,"minSep":0.0103,"pathLen":7107.662,"msgsPerDroneTick":14.7583,"tableEntries":34,"conflicts":2237,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":1.7211,"id":1039}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":1040,"res":{"collPairs":1662,"collDroneTicks":1365,"minSep":0.0175,"pathLen":7060.672,"msgsPerDroneTick":14.4072,"tableEntries":34,"conflicts":2284,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.4706,"chamferEx":2.0076,"id":1040}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":1041,"res":{"collPairs":812,"collDroneTicks":671,"minSep":0.0861,"pathLen":7016.7213,"msgsPerDroneTick":14.6662,"tableEntries":34,"conflicts":1746,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7647,"chamferEx":1.1728,"id":1041}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":1042,"res":{"collPairs":1773,"collDroneTicks":1231,"minSep":0.0353,"pathLen":6900.6158,"msgsPerDroneTick":14.0919,"tableEntries":34,"conflicts":2306,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5882,"chamferEx":1.3557,"id":1042}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":1043,"res":{"collPairs":1940,"collDroneTicks":1240,"minSep":0.0323,"pathLen":6885.7948,"msgsPerDroneTick":14.7254,"tableEntries":34,"conflicts":2173,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.4706,"chamferEx":1.8795,"id":1043}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":1044,"res":{"collPairs":953,"collDroneTicks":823,"minSep":0.0416,"pathLen":7002.2804,"msgsPerDroneTick":14.0902,"tableEntries":34,"conflicts":1937,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7059,"chamferEx":1.084,"id":1044}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":1045,"res":{"collPairs":2205,"collDroneTicks":1276,"minSep":0.0291,"pathLen":6990.863,"msgsPerDroneTick":14.3563,"tableEntries":34,"conflicts":2087,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5882,"chamferEx":1.3928,"id":1045}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":1046,"res":{"collPairs":2148,"collDroneTicks":1139,"minSep":0.019,"pathLen":6891.3539,"msgsPerDroneTick":15.0567,"tableEntries":34,"conflicts":1838,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.4706,"chamferEx":2.6414,"id":1046}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":1047,"res":{"collPairs":3468,"collDroneTicks":1535,"minSep":0.0112,"pathLen":6864.8292,"msgsPerDroneTick":15.1178,"tableEntries":34,"conflicts":2694,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.6471,"chamferEx":1.4249,"id":1047}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":1048,"res":{"collPairs":681,"collDroneTicks":655,"minSep":0.0422,"pathLen":6986.2733,"msgsPerDroneTick":14.6133,"tableEntries":34,"conflicts":1534,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.6471,"chamferEx":1.2227,"id":1048}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":1049,"res":{"collPairs":1809,"collDroneTicks":1037,"minSep":0.0539,"pathLen":6934.2245,"msgsPerDroneTick":14.3225,"tableEntries":34,"conflicts":1858,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.6471,"chamferEx":1.2397,"id":1049}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":1050,"res":{"collPairs":1244,"collDroneTicks":957,"minSep":0.0158,"pathLen":6901.9767,"msgsPerDroneTick":11.7957,"tableEntries":34,"conflicts":2234,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5882,"chamferEx":1.3952,"id":1050}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":1051,"res":{"collPairs":1517,"collDroneTicks":1021,"minSep":0.0126,"pathLen":7129.4929,"msgsPerDroneTick":12.1769,"tableEntries":34,"conflicts":1881,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5294,"chamferEx":1.8808,"id":1051}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":1052,"res":{"collPairs":1227,"collDroneTicks":838,"minSep":0.0154,"pathLen":7040.8676,"msgsPerDroneTick":12.338,"tableEntries":34,"conflicts":1951,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5882,"chamferEx":1.3211,"id":1052}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":1053,"res":{"collPairs":1733,"collDroneTicks":1395,"minSep":0.0513,"pathLen":6902.6305,"msgsPerDroneTick":12.1832,"tableEntries":34,"conflicts":2808,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5882,"chamferEx":1.8908,"id":1053}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":1054,"res":{"collPairs":1379,"collDroneTicks":1021,"minSep":0.0296,"pathLen":6927.3045,"msgsPerDroneTick":12.0392,"tableEntries":34,"conflicts":2409,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7059,"chamferEx":1.3244,"id":1054}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":1055,"res":{"collPairs":1325,"collDroneTicks":1029,"minSep":0.0306,"pathLen":6901.5151,"msgsPerDroneTick":12.327,"tableEntries":34,"conflicts":2064,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5882,"chamferEx":2.3236,"id":1055}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":1056,"res":{"collPairs":1169,"collDroneTicks":996,"minSep":0.0451,"pathLen":7084.6898,"msgsPerDroneTick":12.223,"tableEntries":34,"conflicts":2121,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.6471,"chamferEx":1.66,"id":1056}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":1057,"res":{"collPairs":2582,"collDroneTicks":1439,"minSep":0.008,"pathLen":6926.0867,"msgsPerDroneTick":12.1272,"tableEntries":34,"conflicts":2904,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.6471,"chamferEx":1.5309,"id":1057}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":1058,"res":{"collPairs":1600,"collDroneTicks":1310,"minSep":0.0321,"pathLen":7048.7489,"msgsPerDroneTick":12.4061,"tableEntries":34,"conflicts":2938,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":1.6984,"id":1058}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":1059,"res":{"collPairs":2278,"collDroneTicks":1548,"minSep":0.0217,"pathLen":6958.1193,"msgsPerDroneTick":12.1438,"tableEntries":34,"conflicts":2897,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":1.872,"id":1059}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":1060,"res":{"collPairs":3390,"collDroneTicks":1691,"minSep":0.0261,"pathLen":6992.1676,"msgsPerDroneTick":12.463,"tableEntries":34,"conflicts":2886,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.5294,"chamferEx":1.7574,"id":1060}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":1061,"res":{"collPairs":2544,"collDroneTicks":1555,"minSep":0.0424,"pathLen":7077.7979,"msgsPerDroneTick":12.3686,"tableEntries":34,"conflicts":2731,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.4706,"chamferEx":2.8945,"id":1061}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":1062,"res":{"collPairs":2748,"collDroneTicks":1557,"minSep":0.0217,"pathLen":6902.4514,"msgsPerDroneTick":12.2733,"tableEntries":34,"conflicts":3096,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":1.5635,"id":1062}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":1063,"res":{"collPairs":1670,"collDroneTicks":815,"minSep":0.0225,"pathLen":7248.3587,"msgsPerDroneTick":12.2613,"tableEntries":34,"conflicts":1520,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.4706,"chamferEx":2.1142,"id":1063}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":1064,"res":{"collPairs":2257,"collDroneTicks":1492,"minSep":0.0378,"pathLen":7060.5047,"msgsPerDroneTick":11.8602,"tableEntries":34,"conflicts":2852,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5294,"chamferEx":2.2587,"id":1064}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"cbba","formCap":800,"recCap":300,"id":1065,"res":{"collPairs":1824,"collDroneTicks":1250,"minSep":0.0078,"pathLen":7439.9054,"msgsPerDroneTick":10.0043,"tableEntries":34,"conflicts":2929,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":0.7059,"chamferEx":1.7645,"id":1065}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"cbba","formCap":800,"recCap":300,"id":1066,"res":{"collPairs":1688,"collDroneTicks":1068,"minSep":0.0357,"pathLen":7309.2475,"msgsPerDroneTick":10.1268,"tableEntries":34,"conflicts":2424,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7059,"chamferEx":2.7731,"id":1066}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"cbba","formCap":800,"recCap":300,"id":1067,"res":{"collPairs":1582,"collDroneTicks":1060,"minSep":0.0099,"pathLen":7224.462,"msgsPerDroneTick":9.5588,"tableEntries":34,"conflicts":2496,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":2.1897,"id":1067}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"cbba","formCap":800,"recCap":300,"id":1068,"res":{"collPairs":1312,"collDroneTicks":1040,"minSep":0.0471,"pathLen":7316.9842,"msgsPerDroneTick":9.6468,"tableEntries":34,"conflicts":2798,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.6471,"chamferEx":2.303,"id":1068}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"cbba","formCap":800,"recCap":300,"id":1069,"res":{"collPairs":1944,"collDroneTicks":1312,"minSep":0.0231,"pathLen":7268.2605,"msgsPerDroneTick":9.9903,"tableEntries":34,"conflicts":2510,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":2.7056,"id":1069}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"cbba","formCap":800,"recCap":300,"id":1070,"res":{"collPairs":870,"collDroneTicks":766,"minSep":0.0961,"pathLen":7262.4842,"msgsPerDroneTick":10.1432,"tableEntries":34,"conflicts":1917,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5882,"chamferEx":3.1514,"id":1070}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"cbba","formCap":800,"recCap":300,"id":1071,"res":{"collPairs":532,"collDroneTicks":523,"minSep":0.0956,"pathLen":7200.2913,"msgsPerDroneTick":9.7337,"tableEntries":34,"conflicts":1607,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.7647,"chamferEx":1.4445,"id":1071}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"cbba","formCap":800,"recCap":300,"id":1072,"res":{"collPairs":1622,"collDroneTicks":1143,"minSep":0.017,"pathLen":7232.877,"msgsPerDroneTick":9.9923,"tableEntries":34,"conflicts":2634,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.4706,"chamferEx":2.2839,"id":1072}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"cbba","formCap":800,"recCap":300,"id":1073,"res":{"collPairs":2332,"collDroneTicks":1370,"minSep":0.0411,"pathLen":7332.2168,"msgsPerDroneTick":10.0766,"tableEntries":34,"conflicts":2968,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":2.3743,"id":1073}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"cbba","formCap":800,"recCap":300,"id":1074,"res":{"collPairs":1645,"collDroneTicks":1068,"minSep":0.0232,"pathLen":7192.242,"msgsPerDroneTick":9.8192,"tableEntries":34,"conflicts":2595,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.6471,"chamferEx":2.4827,"id":1074}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"cbba","formCap":800,"recCap":300,"id":1075,"res":{"collPairs":1736,"collDroneTicks":1331,"minSep":0.025,"pathLen":7140.1914,"msgsPerDroneTick":9.8567,"tableEntries":34,"conflicts":2977,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.5882,"chamferEx":2.67,"id":1075}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"cbba","formCap":800,"recCap":300,"id":1076,"res":{"collPairs":1716,"collDroneTicks":1194,"minSep":0.0232,"pathLen":7103.0466,"msgsPerDroneTick":10.0181,"tableEntries":34,"conflicts":2638,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.6471,"chamferEx":2.4004,"id":1076}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"cbba","formCap":800,"recCap":300,"id":1077,"res":{"collPairs":2723,"collDroneTicks":1222,"minSep":0.0079,"pathLen":7265.9547,"msgsPerDroneTick":9.9484,"tableEntries":34,"conflicts":2642,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.4706,"chamferEx":5.2672,"id":1077}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"cbba","formCap":800,"recCap":300,"id":1078,"res":{"collPairs":1038,"collDroneTicks":722,"minSep":0.0409,"pathLen":7305.1893,"msgsPerDroneTick":9.6993,"tableEntries":34,"conflicts":1767,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5294,"chamferEx":2.8401,"id":1078}}
{"x":"X7","variant":"cbba","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"cbba","formCap":800,"recCap":300,"id":1079,"res":{"collPairs":1334,"collDroneTicks":1118,"minSep":0.0342,"pathLen":7311.942,"msgsPerDroneTick":9.9162,"tableEntries":34,"conflicts":2454,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.5294,"chamferEx":2.6881,"id":1079}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1080,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.115,"pathLen":3627.0161,"msgsPerDroneTick":19.3782,"tableEntries":17,"conflicts":30,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.183,"id":1080}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1081,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1415,"pathLen":3635.7207,"msgsPerDroneTick":19.4091,"tableEntries":17,"conflicts":59,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.4019,"id":1081}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1082,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1407,"pathLen":3674.8509,"msgsPerDroneTick":18.6035,"tableEntries":17,"conflicts":47,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.2331,"id":1082}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1083,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1302,"pathLen":3631.329,"msgsPerDroneTick":20.0325,"tableEntries":17,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.42,"id":1083}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1084,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1005,"pathLen":3668.463,"msgsPerDroneTick":19.4486,"tableEntries":17,"conflicts":22,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":1,"chamferEx":0.4924,"id":1084}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1085,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1543,"pathLen":3610.3018,"msgsPerDroneTick":19.8155,"tableEntries":17,"conflicts":45,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.7697,"id":1085}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1086,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0755,"pathLen":3674.7971,"msgsPerDroneTick":19.3745,"tableEntries":17,"conflicts":38,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":123,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1178,"id":1086}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1087,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1549,"pathLen":3689.2532,"msgsPerDroneTick":19.2852,"tableEntries":17,"conflicts":53,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.5621,"id":1087}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1088,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1648,"pathLen":3656.6405,"msgsPerDroneTick":20.5541,"tableEntries":17,"conflicts":33,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.3308,"id":1088}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1089,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0989,"pathLen":3582.6037,"msgsPerDroneTick":20.5027,"tableEntries":17,"conflicts":56,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.4712,"id":1089}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1090,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1447,"pathLen":3568.6103,"msgsPerDroneTick":18.3854,"tableEntries":17,"conflicts":56,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.4264,"id":1090}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1091,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1213,"pathLen":3595.2095,"msgsPerDroneTick":17.4221,"tableEntries":17,"conflicts":40,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.0986,"id":1091}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1092,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1118,"pathLen":3643.2424,"msgsPerDroneTick":18.107,"tableEntries":17,"conflicts":58,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.2096,"id":1092}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1093,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0844,"pathLen":3613.453,"msgsPerDroneTick":18.9763,"tableEntries":17,"conflicts":37,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.4921,"id":1093}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1094,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1639,"pathLen":3601.2936,"msgsPerDroneTick":19.3992,"tableEntries":17,"conflicts":37,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.7891,"id":1094}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1095,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1528,"pathLen":3791.813,"msgsPerDroneTick":15.9524,"tableEntries":17,"conflicts":30,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2177,"id":1095}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1096,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1637,"pathLen":3718.7907,"msgsPerDroneTick":14.5481,"tableEntries":15.1176,"conflicts":36,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.1407,"id":1096}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1097,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1862,"pathLen":3746.0944,"msgsPerDroneTick":14.9069,"tableEntries":17,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.0956,"id":1097}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1098,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1295,"pathLen":3852.0338,"msgsPerDroneTick":15.6752,"tableEntries":17,"conflicts":39,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":127,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.3655,"id":1098}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1099,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1714,"pathLen":3739.2165,"msgsPerDroneTick":14.8728,"tableEntries":17,"conflicts":23,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.2406,"id":1099}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1100,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1919,"pathLen":3750.91,"msgsPerDroneTick":15.3153,"tableEntries":17,"conflicts":38,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1047,"id":1100}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1101,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1258,"pathLen":3769.2341,"msgsPerDroneTick":14.7618,"tableEntries":17,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":123,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.1271,"id":1101}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1102,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1383,"pathLen":3761.5025,"msgsPerDroneTick":15.2306,"tableEntries":17,"conflicts":46,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2629,"id":1102}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1103,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1471,"pathLen":3738.5649,"msgsPerDroneTick":16.1619,"tableEntries":15.1176,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1292,"id":1103}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1104,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1204,"pathLen":3900.1444,"msgsPerDroneTick":16.1109,"tableEntries":17,"conflicts":57,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":130,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1279,"id":1104}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1105,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1436,"pathLen":3692.9115,"msgsPerDroneTick":15.2548,"tableEntries":17,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.4878,"id":1105}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1106,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1362,"pathLen":3802.2399,"msgsPerDroneTick":14.5808,"tableEntries":17,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":123,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.1519,"id":1106}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1107,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1457,"pathLen":3695.2495,"msgsPerDroneTick":15.4865,"tableEntries":12.0588,"conflicts":60,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.1364,"id":1107}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1108,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1154,"pathLen":3780.3484,"msgsPerDroneTick":15.9508,"tableEntries":17,"conflicts":44,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.255,"id":1108}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1109,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1372,"pathLen":3634.1793,"msgsPerDroneTick":14.4158,"tableEntries":17,"conflicts":39,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.2192,"id":1109}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1110,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1686,"pathLen":3689.3203,"msgsPerDroneTick":12.8788,"tableEntries":17,"conflicts":42,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.1138,"id":1110}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1111,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1609,"pathLen":3543.2299,"msgsPerDroneTick":12.7832,"tableEntries":17,"conflicts":46,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2276,"id":1111}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1112,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1596,"pathLen":3593.3384,"msgsPerDroneTick":12.4258,"tableEntries":17,"conflicts":46,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.212,"id":1112}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1113,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1447,"pathLen":3607.9818,"msgsPerDroneTick":12.7171,"tableEntries":17,"conflicts":42,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.387,"id":1113}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1114,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1149,"pathLen":3623.1584,"msgsPerDroneTick":13.396,"tableEntries":17,"conflicts":25,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.3498,"id":1114}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1115,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.153,"pathLen":3578.328,"msgsPerDroneTick":12.3615,"tableEntries":17,"conflicts":47,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2371,"id":1115}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1116,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1166,"pathLen":3674.2196,"msgsPerDroneTick":14.1737,"tableEntries":17,"conflicts":35,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.6702,"id":1116}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1117,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1246,"pathLen":3598.8784,"msgsPerDroneTick":12.9965,"tableEntries":17,"conflicts":45,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":113,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.1469,"id":1117}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1118,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1269,"pathLen":3567.4207,"msgsPerDroneTick":12.5321,"tableEntries":17,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.2223,"id":1118}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1119,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0893,"pathLen":3658.3546,"msgsPerDroneTick":14.1375,"tableEntries":17,"conflicts":51,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":1.1225,"id":1119}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1120,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1295,"pathLen":3611.2503,"msgsPerDroneTick":12.6313,"tableEntries":17,"conflicts":45,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2434,"id":1120}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1121,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1658,"pathLen":3571.928,"msgsPerDroneTick":12.5734,"tableEntries":17,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.2369,"id":1121}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1122,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1467,"pathLen":3583.4942,"msgsPerDroneTick":12.6459,"tableEntries":10.8824,"conflicts":52,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.3239,"id":1122}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1123,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1203,"pathLen":3564.3719,"msgsPerDroneTick":12.5854,"tableEntries":17,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2355,"id":1123}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1124,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1367,"pathLen":3615.233,"msgsPerDroneTick":12.5593,"tableEntries":17,"conflicts":33,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.1271,"id":1124}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1125,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0668,"pathLen":3617.3127,"msgsPerDroneTick":9.8239,"tableEntries":8.7647,"conflicts":34,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.8478,"id":1125}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1126,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1316,"pathLen":3624.9319,"msgsPerDroneTick":9.5606,"tableEntries":9.2353,"conflicts":28,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.641,"id":1126}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1127,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0986,"pathLen":3735.2528,"msgsPerDroneTick":10.1783,"tableEntries":7.3529,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.3526,"id":1127}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1128,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1386,"pathLen":3681.6586,"msgsPerDroneTick":10.2201,"tableEntries":13.4706,"conflicts":44,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.8561,"id":1128}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1129,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1295,"pathLen":3701.6093,"msgsPerDroneTick":9.8325,"tableEntries":17,"conflicts":25,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.3251,"id":1129}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1130,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1357,"pathLen":3669.3543,"msgsPerDroneTick":10.5039,"tableEntries":15.1176,"conflicts":38,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":1.2892,"id":1130}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1131,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1668,"pathLen":3714.8146,"msgsPerDroneTick":10.498,"tableEntries":17,"conflicts":40,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.4134,"id":1131}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1132,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1473,"pathLen":3740.0792,"msgsPerDroneTick":10.589,"tableEntries":10.8824,"conflicts":50,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.9937,"id":1132}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1133,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.123,"pathLen":3773.6621,"msgsPerDroneTick":10.2995,"tableEntries":17,"conflicts":42,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":132,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.9529,"id":1133}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1134,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.126,"pathLen":3789.0538,"msgsPerDroneTick":10.4734,"tableEntries":17,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.5418,"id":1134}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1135,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.127,"pathLen":3677.4159,"msgsPerDroneTick":9.7317,"tableEntries":17,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.615,"id":1135}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1136,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1741,"pathLen":3693.5329,"msgsPerDroneTick":9.531,"tableEntries":8.2941,"conflicts":39,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.5368,"id":1136}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1137,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1509,"pathLen":3604.0691,"msgsPerDroneTick":9.5732,"tableEntries":9.2353,"conflicts":55,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":110,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.3193,"id":1137}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1138,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1225,"pathLen":3760.7504,"msgsPerDroneTick":10.2731,"tableEntries":6.7647,"conflicts":56,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":124,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.3922,"id":1138}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1139,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1254,"pathLen":3657.663,"msgsPerDroneTick":9.9464,"tableEntries":17,"conflicts":54,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":1.2058,"id":1139}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1140,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2508,"pathLen":5005.947,"msgsPerDroneTick":19.0427,"tableEntries":21,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":99,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.7132,"id":1140}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1141,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2667,"pathLen":4976.046,"msgsPerDroneTick":19.4858,"tableEntries":22,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7647,"chamferEx":1.553,"id":1141}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1142,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2325,"pathLen":4974.6744,"msgsPerDroneTick":19.92,"tableEntries":21,"conflicts":35,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.5136,"id":1142}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1143,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2998,"pathLen":5041.1593,"msgsPerDroneTick":20.0388,"tableEntries":19,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":0.8262,"id":1143}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1144,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2255,"pathLen":5194.3841,"msgsPerDroneTick":19.3774,"tableEntries":19,"conflicts":57,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":130,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.9412,"chamferEx":0.4247,"id":1144}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1145,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2143,"pathLen":5100.9798,"msgsPerDroneTick":19.19,"tableEntries":19,"conflicts":35,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":131,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.4241,"id":1145}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1146,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2664,"pathLen":5073.2086,"msgsPerDroneTick":19.6315,"tableEntries":21,"conflicts":28,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.9412,"chamferEx":0.5749,"id":1146}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1147,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.217,"pathLen":5116.7656,"msgsPerDroneTick":20.0916,"tableEntries":21,"conflicts":51,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":123,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.9412,"chamferEx":0.5813,"id":1147}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1148,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3031,"pathLen":5170.7604,"msgsPerDroneTick":19.6687,"tableEntries":21.7647,"conflicts":54,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":123,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7647,"chamferEx":0.8106,"id":1148}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1149,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.247,"pathLen":5114.6274,"msgsPerDroneTick":20.2262,"tableEntries":20,"conflicts":37,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":123,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.5409,"id":1149}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1150,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.23,"pathLen":4974.6147,"msgsPerDroneTick":20.2521,"tableEntries":19,"conflicts":45,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.7024,"id":1150}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1151,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1823,"pathLen":5207.6455,"msgsPerDroneTick":19.9986,"tableEntries":18,"conflicts":55,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":129,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.5834,"id":1151}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1152,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2044,"pathLen":4882.6086,"msgsPerDroneTick":20.0712,"tableEntries":20,"conflicts":50,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":0.534,"id":1152}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1153,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3183,"pathLen":5094.3009,"msgsPerDroneTick":20.6831,"tableEntries":18,"conflicts":45,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":15,"formed":true,"T":136,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.5929,"id":1153}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1154,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1959,"pathLen":5104.345,"msgsPerDroneTick":19.6089,"tableEntries":19.6471,"conflicts":55,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":129,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.9412,"chamferEx":0.6343,"id":1154}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1155,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2762,"pathLen":5210.0405,"msgsPerDroneTick":15.125,"tableEntries":18,"conflicts":47,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2829,"id":1155}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1156,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2763,"pathLen":5068.3419,"msgsPerDroneTick":14.956,"tableEntries":19,"conflicts":56,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":0.7796,"id":1156}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1157,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2524,"pathLen":5060.9539,"msgsPerDroneTick":14.8728,"tableEntries":18,"conflicts":35,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":109,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":0.3858,"id":1157}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1158,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.182,"pathLen":5056.9264,"msgsPerDroneTick":15.3135,"tableEntries":19.0588,"conflicts":58,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.9412,"chamferEx":0.2418,"id":1158}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1159,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2338,"pathLen":4998.9809,"msgsPerDroneTick":15.4619,"tableEntries":20,"conflicts":75,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.8235,"chamferEx":0.9631,"id":1159}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1160,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2276,"pathLen":5144.8504,"msgsPerDroneTick":15.825,"tableEntries":19,"conflicts":36,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":0.7738,"id":1160}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1161,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2244,"pathLen":5127.3424,"msgsPerDroneTick":14.8789,"tableEntries":18,"conflicts":38,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":123,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.3205,"id":1161}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1162,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2696,"pathLen":5192.2855,"msgsPerDroneTick":15.173,"tableEntries":18,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.7253,"id":1162}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1163,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2885,"pathLen":5225.7719,"msgsPerDroneTick":15.1004,"tableEntries":19,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":0.6509,"id":1163}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1164,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1984,"pathLen":5055.4914,"msgsPerDroneTick":15.4382,"tableEntries":18,"conflicts":40,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.2561,"id":1164}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1165,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2352,"pathLen":5269.7888,"msgsPerDroneTick":15.4483,"tableEntries":18,"conflicts":45,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":124,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.3951,"id":1165}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1166,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2022,"pathLen":5188.1657,"msgsPerDroneTick":16.0409,"tableEntries":22.9412,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7647,"chamferEx":0.9525,"id":1166}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1167,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2458,"pathLen":5022.5032,"msgsPerDroneTick":15.4136,"tableEntries":20,"conflicts":60,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.4085,"id":1167}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1168,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2319,"pathLen":5151.3751,"msgsPerDroneTick":15.4167,"tableEntries":21,"conflicts":57,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7647,"chamferEx":0.6478,"id":1168}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1169,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1704,"pathLen":5404.9379,"msgsPerDroneTick":15.1915,"tableEntries":20.1765,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":130,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":0.6155,"id":1169}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1170,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2215,"pathLen":4918.0757,"msgsPerDroneTick":12.7589,"tableEntries":18,"conflicts":59,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.3362,"id":1170}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1171,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.266,"pathLen":5059.4529,"msgsPerDroneTick":12.6341,"tableEntries":23,"conflicts":60,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":111,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":0.3511,"id":1171}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1172,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.182,"pathLen":5076.8065,"msgsPerDroneTick":13.0695,"tableEntries":19,"conflicts":26,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.9412,"chamferEx":0.9768,"id":1172}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1173,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1844,"pathLen":5070.5512,"msgsPerDroneTick":13.2161,"tableEntries":20,"conflicts":37,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":128,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.9412,"chamferEx":0.4378,"id":1173}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1174,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.319,"pathLen":5040.6568,"msgsPerDroneTick":12.2926,"tableEntries":18,"conflicts":65,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":131,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.9412,"chamferEx":0.7047,"id":1174}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1175,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3234,"pathLen":5090.1645,"msgsPerDroneTick":12.1435,"tableEntries":19.0588,"conflicts":44,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":0.5165,"id":1175}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1176,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2858,"pathLen":5028.434,"msgsPerDroneTick":12.9556,"tableEntries":19,"conflicts":37,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":1.8199,"id":1176}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1177,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2331,"pathLen":5239.9254,"msgsPerDroneTick":12.7495,"tableEntries":22,"conflicts":37,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.1765,"fillFinal":0.8824,"chamferEx":0.9781,"id":1177}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1178,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2628,"pathLen":4792.1671,"msgsPerDroneTick":11.6376,"tableEntries":20,"conflicts":36,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":98,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.3296,"id":1178}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1179,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2136,"pathLen":5045.1599,"msgsPerDroneTick":12.4135,"tableEntries":20,"conflicts":53,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.3895,"id":1179}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1180,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2763,"pathLen":4945.6404,"msgsPerDroneTick":12.2858,"tableEntries":19,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":108,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":0.8289,"id":1180}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1181,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2556,"pathLen":5180.8927,"msgsPerDroneTick":13.1181,"tableEntries":19,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.268,"id":1181}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1182,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.251,"pathLen":4787.5933,"msgsPerDroneTick":12.2305,"tableEntries":19,"conflicts":32,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.9412,"chamferEx":0.4272,"id":1182}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1183,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2636,"pathLen":5051.6974,"msgsPerDroneTick":12.4789,"tableEntries":19,"conflicts":59,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":0.6323,"id":1183}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1184,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2757,"pathLen":4910.3197,"msgsPerDroneTick":11.7615,"tableEntries":18.2941,"conflicts":42,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":114,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.5569,"id":1184}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1185,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2172,"pathLen":5231.0313,"msgsPerDroneTick":10.3303,"tableEntries":20,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.9412,"chamferEx":0.6362,"id":1185}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1186,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2768,"pathLen":5154.027,"msgsPerDroneTick":10.5311,"tableEntries":9,"conflicts":95,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":123,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":1.8297,"id":1186}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1187,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.294,"pathLen":5369.913,"msgsPerDroneTick":10.6235,"tableEntries":20,"conflicts":42,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.9412,"chamferEx":0.9276,"id":1187}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1188,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2405,"pathLen":5351.2514,"msgsPerDroneTick":10.4346,"tableEntries":16.5882,"conflicts":69,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.7473,"id":1188}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1189,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2522,"pathLen":5048.6687,"msgsPerDroneTick":10.2746,"tableEntries":17.3529,"conflicts":57,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":117,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.9412,"chamferEx":1.3394,"id":1189}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1190,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2793,"pathLen":5360.0035,"msgsPerDroneTick":10.1599,"tableEntries":21,"conflicts":35,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":126,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":1.477,"id":1190}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1191,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2279,"pathLen":4968.7045,"msgsPerDroneTick":10.0582,"tableEntries":20.8235,"conflicts":33,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.8235,"chamferEx":1.8056,"id":1191}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1192,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2434,"pathLen":4980.5857,"msgsPerDroneTick":9.8512,"tableEntries":18.0588,"conflicts":51,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":1,"formed":true,"T":107,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.9412,"chamferEx":1.2133,"id":1192}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1193,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2493,"pathLen":5170.803,"msgsPerDroneTick":9.8609,"tableEntries":20,"conflicts":37,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":3,"formed":true,"T":123,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.8503,"id":1193}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1194,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2985,"pathLen":5177.5933,"msgsPerDroneTick":10.5538,"tableEntries":18.4118,"conflicts":52,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":118,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":1.1156,"id":1194}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1195,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3053,"pathLen":5278.9596,"msgsPerDroneTick":9.4149,"tableEntries":18.8235,"conflicts":39,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":128,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.9412,"chamferEx":1.1854,"id":1195}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1196,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2056,"pathLen":5353.9776,"msgsPerDroneTick":10.53,"tableEntries":18,"conflicts":36,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.8637,"id":1196}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1197,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1914,"pathLen":5119.7521,"msgsPerDroneTick":9.6287,"tableEntries":18.4118,"conflicts":40,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":112,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":1.8176,"id":1197}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1198,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2852,"pathLen":5220.366,"msgsPerDroneTick":9.8091,"tableEntries":18.3529,"conflicts":51,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":2,"formed":true,"T":125,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":1.7523,"id":1198}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1199,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3186,"pathLen":5344.2113,"msgsPerDroneTick":10.2307,"tableEntries":20.7059,"conflicts":60,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":130,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":1.5702,"id":1199}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1200,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3706,"pathLen":7794.092,"msgsPerDroneTick":20.4387,"tableEntries":23,"conflicts":56,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"formed":true,"T":145,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7647,"chamferEx":0.8682,"id":1200}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1201,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4078,"pathLen":7328.0429,"msgsPerDroneTick":19.1095,"tableEntries":23,"conflicts":75,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":124,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.9412,"chamferEx":0.4716,"id":1201}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1202,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4475,"pathLen":7320.2714,"msgsPerDroneTick":20.5138,"tableEntries":21,"conflicts":76,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":20,"formed":true,"T":126,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.4418,"id":1202}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1203,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5204,"pathLen":7721.2216,"msgsPerDroneTick":19.8104,"tableEntries":23,"conflicts":67,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":14,"formed":true,"T":146,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8235,"chamferEx":1.2986,"id":1203}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1204,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3142,"pathLen":7787.9821,"msgsPerDroneTick":21.1544,"tableEntries":21,"conflicts":79,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":14,"formed":true,"T":150,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":0.7333,"id":1204}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1205,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.441,"pathLen":7342.697,"msgsPerDroneTick":19.0059,"tableEntries":21,"conflicts":53,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":131,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":0.8423,"id":1205}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1206,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5166,"pathLen":7360.8274,"msgsPerDroneTick":20.0197,"tableEntries":23,"conflicts":58,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":27,"formed":true,"T":129,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7647,"chamferEx":1.3231,"id":1206}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1207,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4823,"pathLen":7761.5849,"msgsPerDroneTick":20.289,"tableEntries":23,"conflicts":101,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":23,"formed":true,"T":159,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7059,"chamferEx":1.2748,"id":1207}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1208,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3327,"pathLen":7362.6645,"msgsPerDroneTick":20.0637,"tableEntries":20.7059,"conflicts":78,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":17,"formed":true,"T":131,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7059,"chamferEx":0.9593,"id":1208}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1209,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3135,"pathLen":7592.9617,"msgsPerDroneTick":19.4345,"tableEntries":21.6471,"conflicts":72,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":137,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":0.6204,"id":1209}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1210,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2933,"pathLen":7733.9901,"msgsPerDroneTick":20.6682,"tableEntries":21,"conflicts":79,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":54,"formed":true,"T":153,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7647,"chamferEx":1.1889,"id":1210}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1211,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.361,"pathLen":7478.9861,"msgsPerDroneTick":20.0921,"tableEntries":21,"conflicts":71,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":38,"formed":true,"T":136,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7647,"chamferEx":0.7883,"id":1211}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1212,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3625,"pathLen":7114.5953,"msgsPerDroneTick":19.4241,"tableEntries":25,"conflicts":57,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":15,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.7446,"id":1212}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1213,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4086,"pathLen":8057.5024,"msgsPerDroneTick":21.3444,"tableEntries":24,"conflicts":109,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":42,"formed":true,"T":165,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.7284,"id":1213}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1214,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4273,"pathLen":7356.7462,"msgsPerDroneTick":20.4065,"tableEntries":21,"conflicts":79,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":22,"formed":true,"T":133,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8235,"chamferEx":0.9294,"id":1214}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1215,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3702,"pathLen":7331.3225,"msgsPerDroneTick":15.2841,"tableEntries":22,"conflicts":38,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8235,"chamferEx":1.3423,"id":1215}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1216,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4689,"pathLen":7345.9226,"msgsPerDroneTick":15.7712,"tableEntries":22,"conflicts":78,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":121,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.471,"id":1216}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1217,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4693,"pathLen":7763.1794,"msgsPerDroneTick":16.6981,"tableEntries":22,"conflicts":67,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":133,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7647,"chamferEx":0.9099,"id":1217}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1218,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4903,"pathLen":7675.5881,"msgsPerDroneTick":17.0785,"tableEntries":23,"conflicts":72,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":14,"formed":true,"T":140,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.9412,"chamferEx":0.7302,"id":1218}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1219,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4432,"pathLen":7956.8804,"msgsPerDroneTick":16.0782,"tableEntries":20,"conflicts":75,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":143,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":0.4394,"id":1219}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1220,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4441,"pathLen":7372.8663,"msgsPerDroneTick":15.4733,"tableEntries":21,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.9412,"chamferEx":0.5202,"id":1220}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1221,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.559,"pathLen":7271.0727,"msgsPerDroneTick":15.1683,"tableEntries":21,"conflicts":51,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":116,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":0.804,"id":1221}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1222,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4625,"pathLen":7660.0066,"msgsPerDroneTick":15.0507,"tableEntries":21,"conflicts":88,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":135,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":0.9669,"id":1222}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1223,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4499,"pathLen":7567.0601,"msgsPerDroneTick":16.0948,"tableEntries":24,"conflicts":38,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":16,"formed":true,"T":134,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7647,"chamferEx":1.0204,"id":1223}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1224,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4787,"pathLen":7405.067,"msgsPerDroneTick":16.0422,"tableEntries":22,"conflicts":59,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8235,"chamferEx":0.768,"id":1224}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1225,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.516,"pathLen":7525.5789,"msgsPerDroneTick":16.0099,"tableEntries":23,"conflicts":54,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":13,"formed":true,"T":127,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7059,"chamferEx":1.2956,"id":1225}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1226,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.353,"pathLen":7316.2134,"msgsPerDroneTick":15.4127,"tableEntries":23,"conflicts":58,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":13,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.8235,"chamferEx":1.5425,"id":1226}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1227,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4547,"pathLen":7564.3186,"msgsPerDroneTick":16.0731,"tableEntries":22,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":127,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8235,"chamferEx":0.6908,"id":1227}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1228,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3422,"pathLen":7421.5794,"msgsPerDroneTick":15.1727,"tableEntries":23,"conflicts":68,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":0.6952,"id":1228}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1229,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3812,"pathLen":7707.4629,"msgsPerDroneTick":16.0033,"tableEntries":23,"conflicts":39,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":20,"formed":true,"T":137,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.9412,"chamferEx":0.7637,"id":1229}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1230,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5247,"pathLen":7591.6095,"msgsPerDroneTick":12.7829,"tableEntries":19,"conflicts":53,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":15,"formed":true,"T":126,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.8235,"chamferEx":1.1172,"id":1230}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1231,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4813,"pathLen":7835.0662,"msgsPerDroneTick":13.0666,"tableEntries":23,"conflicts":99,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":43,"formed":true,"T":147,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7059,"chamferEx":1.9045,"id":1231}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1232,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4535,"pathLen":7685.0581,"msgsPerDroneTick":12.7566,"tableEntries":19.2353,"conflicts":72,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":132,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":0.8819,"id":1232}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1233,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4714,"pathLen":7288.7052,"msgsPerDroneTick":12.2702,"tableEntries":20,"conflicts":53,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":9,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":0.7243,"id":1233}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1234,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3866,"pathLen":7642.9797,"msgsPerDroneTick":12.5537,"tableEntries":21.7059,"conflicts":125,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":132,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":1.4717,"id":1234}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1235,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2351,"pathLen":7873.3283,"msgsPerDroneTick":12.3029,"tableEntries":24,"conflicts":95,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":140,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7647,"chamferEx":0.9652,"id":1235}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1236,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3786,"pathLen":7491.0509,"msgsPerDroneTick":12.5214,"tableEntries":24,"conflicts":78,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":4,"formed":true,"T":123,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.7059,"chamferEx":1.468,"id":1236}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1237,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.42,"pathLen":7528.4212,"msgsPerDroneTick":12.892,"tableEntries":24,"conflicts":80,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":16,"formed":true,"T":124,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.7059,"chamferEx":1.7638,"id":1237}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1238,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3517,"pathLen":7445.5403,"msgsPerDroneTick":12.1826,"tableEntries":22,"conflicts":54,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":35,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8235,"chamferEx":0.9906,"id":1238}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1239,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4269,"pathLen":7592.2242,"msgsPerDroneTick":12.639,"tableEntries":22,"conflicts":64,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":27,"formed":true,"T":131,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7647,"chamferEx":1.3182,"id":1239}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1240,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3291,"pathLen":7530.1388,"msgsPerDroneTick":12.7957,"tableEntries":25.2353,"conflicts":74,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":11,"formed":true,"T":128,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.7059,"chamferEx":1.8391,"id":1240}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1241,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4962,"pathLen":7656.9575,"msgsPerDroneTick":12.0948,"tableEntries":21,"conflicts":85,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":16,"formed":true,"T":137,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":1.0922,"id":1241}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1242,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4998,"pathLen":7436.959,"msgsPerDroneTick":12.6215,"tableEntries":24,"conflicts":65,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":12,"formed":true,"T":119,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7647,"chamferEx":2.1385,"id":1242}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1243,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4287,"pathLen":7484.2836,"msgsPerDroneTick":12.5224,"tableEntries":25,"conflicts":78,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":17,"formed":true,"T":124,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.7059,"chamferEx":1.5532,"id":1243}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1244,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.425,"pathLen":7716.0584,"msgsPerDroneTick":12.8298,"tableEntries":21.0588,"conflicts":63,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":14,"formed":true,"T":138,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8235,"chamferEx":0.9714,"id":1244}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1245,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4155,"pathLen":7872.5763,"msgsPerDroneTick":11.0913,"tableEntries":22,"conflicts":92,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":135,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.9412,"chamferEx":0.9257,"id":1245}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1246,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4925,"pathLen":7876.7011,"msgsPerDroneTick":10.267,"tableEntries":19.6471,"conflicts":93,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":133,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":2.4162,"id":1246}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1247,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5575,"pathLen":8056.2931,"msgsPerDroneTick":10.7784,"tableEntries":20,"conflicts":98,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":10,"formed":true,"T":143,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8235,"chamferEx":2.3352,"id":1247}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1248,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3284,"pathLen":7696.4275,"msgsPerDroneTick":10.7833,"tableEntries":22.2941,"conflicts":66,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.5294,"chamferEx":2.5173,"id":1248}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1249,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3344,"pathLen":7764.9503,"msgsPerDroneTick":10.7347,"tableEntries":25,"conflicts":72,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":19,"formed":true,"T":134,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.6471,"chamferEx":2.6339,"id":1249}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1250,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4869,"pathLen":7749.4742,"msgsPerDroneTick":10.4841,"tableEntries":21,"conflicts":90,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":5,"formed":true,"T":132,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":1.9821,"id":1250}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1251,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3262,"pathLen":7596.6584,"msgsPerDroneTick":10.1986,"tableEntries":23,"conflicts":53,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.9412,"chamferEx":1.2964,"id":1251}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1252,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5565,"pathLen":7423.5479,"msgsPerDroneTick":9.8206,"tableEntries":24,"conflicts":76,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":115,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.8824,"chamferEx":2.0054,"id":1252}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1253,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4712,"pathLen":7517.1069,"msgsPerDroneTick":10.1743,"tableEntries":22,"conflicts":72,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":6,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.6471,"chamferEx":2.8409,"id":1253}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1254,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.5028,"pathLen":7388.3044,"msgsPerDroneTick":9.5377,"tableEntries":24.9412,"conflicts":55,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":28,"formed":true,"T":120,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.6471,"chamferEx":3.1054,"id":1254}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1255,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1631,"pathLen":7872.0312,"msgsPerDroneTick":10.5294,"tableEntries":23.8824,"conflicts":74,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":32,"formed":true,"T":140,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.6471,"chamferEx":2.9169,"id":1255}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1256,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3284,"pathLen":7956.7127,"msgsPerDroneTick":10.9183,"tableEntries":21,"conflicts":119,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":18,"formed":true,"T":141,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":1.9076,"id":1256}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1257,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4995,"pathLen":7972.5284,"msgsPerDroneTick":10.7083,"tableEntries":20.0588,"conflicts":99,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":8,"formed":true,"T":142,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":1.1098,"id":1257}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1258,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4825,"pathLen":7565.8843,"msgsPerDroneTick":10.3943,"tableEntries":17.5294,"conflicts":83,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":7,"formed":true,"T":122,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7059,"chamferEx":1.7787,"id":1258}}
{"x":"X7","variant":"random","bvc":true,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1259,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4087,"pathLen":7609.171,"msgsPerDroneTick":11.1379,"tableEntries":23.0588,"conflicts":51,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":18,"formed":true,"T":129,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.7059,"chamferEx":1.298,"id":1259}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1260,"res":{"collPairs":724,"collDroneTicks":606,"minSep":0.0247,"pathLen":3534.7874,"msgsPerDroneTick":19.0863,"tableEntries":17,"conflicts":34,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2879,"id":1260}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1261,"res":{"collPairs":725,"collDroneTicks":585,"minSep":0.0375,"pathLen":3520.366,"msgsPerDroneTick":18.4475,"tableEntries":17,"conflicts":44,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":83,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.3989,"id":1261}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1262,"res":{"collPairs":613,"collDroneTicks":520,"minSep":0.0764,"pathLen":3474.1706,"msgsPerDroneTick":17.6616,"tableEntries":17,"conflicts":52,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.1979,"id":1262}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1263,"res":{"collPairs":669,"collDroneTicks":570,"minSep":0.151,"pathLen":3585.7586,"msgsPerDroneTick":18.2933,"tableEntries":17,"conflicts":50,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":1,"chamferEx":0.0944,"id":1263}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1264,"res":{"collPairs":798,"collDroneTicks":649,"minSep":0.1222,"pathLen":3553.253,"msgsPerDroneTick":18.8211,"tableEntries":17,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":1,"chamferEx":0.4699,"id":1264}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1265,"res":{"collPairs":626,"collDroneTicks":513,"minSep":0.0562,"pathLen":3576.1775,"msgsPerDroneTick":18.9757,"tableEntries":17,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.4961,"id":1265}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1266,"res":{"collPairs":767,"collDroneTicks":593,"minSep":0.0533,"pathLen":3540.5943,"msgsPerDroneTick":17.9366,"tableEntries":17,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1035,"id":1266}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1267,"res":{"collPairs":821,"collDroneTicks":656,"minSep":0.0467,"pathLen":3570.3759,"msgsPerDroneTick":18.7466,"tableEntries":17,"conflicts":40,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.7977,"id":1267}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1268,"res":{"collPairs":927,"collDroneTicks":700,"minSep":0.1127,"pathLen":3580.1481,"msgsPerDroneTick":18.4682,"tableEntries":17,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2793,"id":1268}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1269,"res":{"collPairs":579,"collDroneTicks":520,"minSep":0.0838,"pathLen":3510.346,"msgsPerDroneTick":19.8378,"tableEntries":17,"conflicts":53,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":82,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.3999,"id":1269}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1270,"res":{"collPairs":702,"collDroneTicks":600,"minSep":0.1127,"pathLen":3476.4632,"msgsPerDroneTick":18.4624,"tableEntries":17,"conflicts":46,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.6384,"id":1270}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1271,"res":{"collPairs":504,"collDroneTicks":456,"minSep":0.0092,"pathLen":3485.2317,"msgsPerDroneTick":17.1995,"tableEntries":17,"conflicts":37,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.1414,"id":1271}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1272,"res":{"collPairs":731,"collDroneTicks":597,"minSep":0.1041,"pathLen":3464.0616,"msgsPerDroneTick":17.4155,"tableEntries":17,"conflicts":59,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":82,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2275,"id":1272}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1273,"res":{"collPairs":657,"collDroneTicks":554,"minSep":0.168,"pathLen":3497.9055,"msgsPerDroneTick":18.1669,"tableEntries":17,"conflicts":47,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":82,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.3113,"id":1273}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1274,"res":{"collPairs":621,"collDroneTicks":546,"minSep":0.0721,"pathLen":3538.8847,"msgsPerDroneTick":18.8608,"tableEntries":17,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.182,"id":1274}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1275,"res":{"collPairs":600,"collDroneTicks":495,"minSep":0.1515,"pathLen":3704.0044,"msgsPerDroneTick":15.2678,"tableEntries":17,"conflicts":29,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.133,"id":1275}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1276,"res":{"collPairs":705,"collDroneTicks":600,"minSep":0.0624,"pathLen":3623.7533,"msgsPerDroneTick":14.5855,"tableEntries":15.1176,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.1208,"id":1276}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1277,"res":{"collPairs":600,"collDroneTicks":515,"minSep":0.1051,"pathLen":3668.3821,"msgsPerDroneTick":14.1817,"tableEntries":17,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1242,"id":1277}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1278,"res":{"collPairs":594,"collDroneTicks":457,"minSep":0.1002,"pathLen":3697.5602,"msgsPerDroneTick":15.0355,"tableEntries":17,"conflicts":33,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2679,"id":1278}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1279,"res":{"collPairs":687,"collDroneTicks":593,"minSep":0.0753,"pathLen":3594.3196,"msgsPerDroneTick":14.12,"tableEntries":17,"conflicts":27,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":1,"chamferEx":0.2614,"id":1279}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1280,"res":{"collPairs":569,"collDroneTicks":511,"minSep":0.0299,"pathLen":3690.9468,"msgsPerDroneTick":14.6155,"tableEntries":17,"conflicts":53,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.107,"id":1280}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1281,"res":{"collPairs":878,"collDroneTicks":756,"minSep":0.065,"pathLen":3660.2609,"msgsPerDroneTick":14.2829,"tableEntries":17,"conflicts":38,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1199,"id":1281}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1282,"res":{"collPairs":780,"collDroneTicks":630,"minSep":0.0646,"pathLen":3659.7421,"msgsPerDroneTick":14.5728,"tableEntries":17,"conflicts":64,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.2457,"id":1282}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1283,"res":{"collPairs":657,"collDroneTicks":557,"minSep":0.0366,"pathLen":3675.3581,"msgsPerDroneTick":14.9422,"tableEntries":17,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.1207,"id":1283}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1284,"res":{"collPairs":563,"collDroneTicks":518,"minSep":0.0455,"pathLen":3714.2375,"msgsPerDroneTick":14.6367,"tableEntries":17,"conflicts":58,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.0981,"id":1284}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1285,"res":{"collPairs":779,"collDroneTicks":585,"minSep":0.0435,"pathLen":3636.6271,"msgsPerDroneTick":13.9282,"tableEntries":17,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.1101,"id":1285}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1286,"res":{"collPairs":686,"collDroneTicks":572,"minSep":0.0368,"pathLen":3649.0703,"msgsPerDroneTick":13.7291,"tableEntries":17,"conflicts":33,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.1442,"id":1286}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1287,"res":{"collPairs":554,"collDroneTicks":444,"minSep":0.0358,"pathLen":3627.1764,"msgsPerDroneTick":14.4699,"tableEntries":17,"conflicts":53,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.094,"id":1287}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1288,"res":{"collPairs":689,"collDroneTicks":571,"minSep":0.1488,"pathLen":3639.8532,"msgsPerDroneTick":15.127,"tableEntries":17,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2289,"id":1288}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1289,"res":{"collPairs":633,"collDroneTicks":542,"minSep":0.0654,"pathLen":3596.3053,"msgsPerDroneTick":13.5921,"tableEntries":17,"conflicts":33,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.2605,"id":1289}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1290,"res":{"collPairs":563,"collDroneTicks":487,"minSep":0.1067,"pathLen":3568.3676,"msgsPerDroneTick":12.2309,"tableEntries":17,"conflicts":27,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.1216,"id":1290}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1291,"res":{"collPairs":516,"collDroneTicks":457,"minSep":0.1259,"pathLen":3467.6399,"msgsPerDroneTick":12.4133,"tableEntries":17,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.261,"id":1291}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1292,"res":{"collPairs":562,"collDroneTicks":494,"minSep":0.2252,"pathLen":3517.588,"msgsPerDroneTick":12.4166,"tableEntries":17,"conflicts":37,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2277,"id":1292}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1293,"res":{"collPairs":642,"collDroneTicks":520,"minSep":0.02,"pathLen":3569.2365,"msgsPerDroneTick":12.5855,"tableEntries":12.0588,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.5373,"id":1293}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1294,"res":{"collPairs":806,"collDroneTicks":593,"minSep":0.0701,"pathLen":3555.1086,"msgsPerDroneTick":12.3366,"tableEntries":17,"conflicts":27,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.2483,"id":1294}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1295,"res":{"collPairs":572,"collDroneTicks":523,"minSep":0.242,"pathLen":3504.3243,"msgsPerDroneTick":11.9292,"tableEntries":17,"conflicts":63,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2309,"id":1295}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1296,"res":{"collPairs":793,"collDroneTicks":594,"minSep":0.0495,"pathLen":3557.5333,"msgsPerDroneTick":13.1263,"tableEntries":17,"conflicts":46,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.5827,"id":1296}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1297,"res":{"collPairs":574,"collDroneTicks":477,"minSep":0.0234,"pathLen":3466.2348,"msgsPerDroneTick":12.1481,"tableEntries":17,"conflicts":57,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.1463,"id":1297}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1298,"res":{"collPairs":530,"collDroneTicks":476,"minSep":0.1216,"pathLen":3523.3337,"msgsPerDroneTick":12.2308,"tableEntries":17,"conflicts":51,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2311,"id":1298}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1299,"res":{"collPairs":508,"collDroneTicks":426,"minSep":0.114,"pathLen":3544.7061,"msgsPerDroneTick":13.1422,"tableEntries":17,"conflicts":52,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.9685,"id":1299}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1300,"res":{"collPairs":637,"collDroneTicks":555,"minSep":0.1123,"pathLen":3478.1877,"msgsPerDroneTick":12.1276,"tableEntries":17,"conflicts":51,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.3217,"id":1300}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1301,"res":{"collPairs":663,"collDroneTicks":553,"minSep":0.0252,"pathLen":3535.171,"msgsPerDroneTick":11.9497,"tableEntries":10.8824,"conflicts":33,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.3466,"id":1301}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1302,"res":{"collPairs":630,"collDroneTicks":557,"minSep":0.0856,"pathLen":3541.9378,"msgsPerDroneTick":12.1387,"tableEntries":17,"conflicts":50,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.2193,"id":1302}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1303,"res":{"collPairs":492,"collDroneTicks":418,"minSep":0.0367,"pathLen":3494.5778,"msgsPerDroneTick":11.9968,"tableEntries":17,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.1305,"id":1303}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1304,"res":{"collPairs":546,"collDroneTicks":473,"minSep":0.0762,"pathLen":3516.4981,"msgsPerDroneTick":11.7536,"tableEntries":17,"conflicts":33,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.3952,"id":1304}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1305,"res":{"collPairs":480,"collDroneTicks":396,"minSep":0.0497,"pathLen":3675.1481,"msgsPerDroneTick":9.4401,"tableEntries":8.6471,"conflicts":33,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.5156,"id":1305}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1306,"res":{"collPairs":590,"collDroneTicks":485,"minSep":0.0892,"pathLen":3654.0196,"msgsPerDroneTick":8.9487,"tableEntries":9.2353,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.4771,"id":1306}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1307,"res":{"collPairs":455,"collDroneTicks":387,"minSep":0.102,"pathLen":3683.2175,"msgsPerDroneTick":10.1604,"tableEntries":17,"conflicts":47,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":1.2874,"id":1307}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1308,"res":{"collPairs":489,"collDroneTicks":437,"minSep":0.0388,"pathLen":3569.806,"msgsPerDroneTick":9.3663,"tableEntries":6.2941,"conflicts":33,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.7048,"id":1308}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1309,"res":{"collPairs":533,"collDroneTicks":441,"minSep":0.077,"pathLen":3685.0624,"msgsPerDroneTick":9.3925,"tableEntries":17,"conflicts":32,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.8263,"id":1309}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1310,"res":{"collPairs":406,"collDroneTicks":351,"minSep":0.2059,"pathLen":3660.4418,"msgsPerDroneTick":9.7437,"tableEntries":17,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.83,"id":1310}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1311,"res":{"collPairs":450,"collDroneTicks":344,"minSep":0.0395,"pathLen":3715.6623,"msgsPerDroneTick":9.9943,"tableEntries":17,"conflicts":34,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.5957,"id":1311}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1312,"res":{"collPairs":464,"collDroneTicks":428,"minSep":0.165,"pathLen":3663.5583,"msgsPerDroneTick":9.8158,"tableEntries":15.1176,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.7413,"id":1312}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1313,"res":{"collPairs":569,"collDroneTicks":454,"minSep":0.0688,"pathLen":3677.2589,"msgsPerDroneTick":9.726,"tableEntries":17,"conflicts":37,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.538,"id":1313}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1314,"res":{"collPairs":541,"collDroneTicks":444,"minSep":0.0215,"pathLen":3665.6356,"msgsPerDroneTick":10.2611,"tableEntries":17,"conflicts":58,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.8415,"id":1314}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1315,"res":{"collPairs":510,"collDroneTicks":420,"minSep":0.1146,"pathLen":3550.1082,"msgsPerDroneTick":9.1802,"tableEntries":12.0588,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.7177,"id":1315}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1316,"res":{"collPairs":488,"collDroneTicks":430,"minSep":0.0227,"pathLen":3645.2804,"msgsPerDroneTick":9.7201,"tableEntries":8.5294,"conflicts":40,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":1.0315,"id":1316}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1317,"res":{"collPairs":454,"collDroneTicks":409,"minSep":0.0109,"pathLen":3572.9567,"msgsPerDroneTick":9.1566,"tableEntries":17,"conflicts":67,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.7272,"id":1317}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1318,"res":{"collPairs":394,"collDroneTicks":353,"minSep":0.0495,"pathLen":3599.2379,"msgsPerDroneTick":9.2843,"tableEntries":7.3529,"conflicts":40,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.5707,"id":1318}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":1,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1319,"res":{"collPairs":307,"collDroneTicks":273,"minSep":0.1163,"pathLen":3610.0713,"msgsPerDroneTick":9.3914,"tableEntries":17,"conflicts":46,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.9529,"id":1319}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1320,"res":{"collPairs":706,"collDroneTicks":575,"minSep":0.0669,"pathLen":4818.435,"msgsPerDroneTick":18.1452,"tableEntries":18,"conflicts":44,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.3449,"id":1320}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1321,"res":{"collPairs":686,"collDroneTicks":537,"minSep":0.1315,"pathLen":4873.1151,"msgsPerDroneTick":17.9299,"tableEntries":18,"conflicts":44,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.2417,"id":1321}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1322,"res":{"collPairs":777,"collDroneTicks":639,"minSep":0.0758,"pathLen":4827.0294,"msgsPerDroneTick":18.6258,"tableEntries":22,"conflicts":47,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":0.6477,"id":1322}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1323,"res":{"collPairs":630,"collDroneTicks":534,"minSep":0.0686,"pathLen":4892.545,"msgsPerDroneTick":18.5337,"tableEntries":17.9412,"conflicts":52,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.5108,"id":1323}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1324,"res":{"collPairs":614,"collDroneTicks":521,"minSep":0.0123,"pathLen":4767.5107,"msgsPerDroneTick":17.8435,"tableEntries":19,"conflicts":60,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.9412,"chamferEx":0.5801,"id":1324}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1325,"res":{"collPairs":665,"collDroneTicks":554,"minSep":0.0539,"pathLen":4917.566,"msgsPerDroneTick":17.6348,"tableEntries":21,"conflicts":37,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.5589,"id":1325}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1326,"res":{"collPairs":665,"collDroneTicks":554,"minSep":0.1365,"pathLen":4695.3672,"msgsPerDroneTick":18.6467,"tableEntries":19,"conflicts":46,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.9412,"chamferEx":0.3479,"id":1326}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1327,"res":{"collPairs":673,"collDroneTicks":561,"minSep":0.0372,"pathLen":4926.7349,"msgsPerDroneTick":18.4732,"tableEntries":20,"conflicts":50,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.7059,"fillFinal":1,"chamferEx":0.4342,"id":1327}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1328,"res":{"collPairs":591,"collDroneTicks":519,"minSep":0.084,"pathLen":4867.2132,"msgsPerDroneTick":17.6609,"tableEntries":21,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":0.5915,"id":1328}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1329,"res":{"collPairs":672,"collDroneTicks":567,"minSep":0.0875,"pathLen":4674.0349,"msgsPerDroneTick":18.4449,"tableEntries":20,"conflicts":35,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.5728,"id":1329}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1330,"res":{"collPairs":661,"collDroneTicks":552,"minSep":0.1431,"pathLen":4793.898,"msgsPerDroneTick":19.0431,"tableEntries":22,"conflicts":61,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8824,"chamferEx":0.6102,"id":1330}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1331,"res":{"collPairs":768,"collDroneTicks":627,"minSep":0.0262,"pathLen":4910.5262,"msgsPerDroneTick":18.5728,"tableEntries":23,"conflicts":45,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.9412,"chamferEx":0.5791,"id":1331}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1332,"res":{"collPairs":887,"collDroneTicks":669,"minSep":0.1442,"pathLen":4853.8739,"msgsPerDroneTick":18.5654,"tableEntries":18.8824,"conflicts":56,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.8701,"id":1332}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1333,"res":{"collPairs":840,"collDroneTicks":650,"minSep":0.0962,"pathLen":4862.5462,"msgsPerDroneTick":18.5211,"tableEntries":17,"conflicts":33,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.3661,"id":1333}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1334,"res":{"collPairs":571,"collDroneTicks":505,"minSep":0.0572,"pathLen":4737.3972,"msgsPerDroneTick":17.5171,"tableEntries":20,"conflicts":39,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":1,"chamferEx":0.8651,"id":1334}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1335,"res":{"collPairs":592,"collDroneTicks":499,"minSep":0.0879,"pathLen":5004.8057,"msgsPerDroneTick":14.7924,"tableEntries":20,"conflicts":52,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":0.5089,"id":1335}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1336,"res":{"collPairs":482,"collDroneTicks":425,"minSep":0.2266,"pathLen":4928.4595,"msgsPerDroneTick":14.2034,"tableEntries":18.0588,"conflicts":63,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.9412,"chamferEx":0.3756,"id":1336}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1337,"res":{"collPairs":788,"collDroneTicks":633,"minSep":0.0496,"pathLen":5012.3544,"msgsPerDroneTick":14.6525,"tableEntries":22.6471,"conflicts":42,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7647,"chamferEx":0.8262,"id":1337}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1338,"res":{"collPairs":576,"collDroneTicks":493,"minSep":0.0248,"pathLen":5091.0635,"msgsPerDroneTick":14.6993,"tableEntries":20,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.4819,"id":1338}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1339,"res":{"collPairs":510,"collDroneTicks":442,"minSep":0.0726,"pathLen":5024.3702,"msgsPerDroneTick":14.7157,"tableEntries":21,"conflicts":53,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":1,"chamferEx":0.24,"id":1339}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1340,"res":{"collPairs":505,"collDroneTicks":471,"minSep":0.0892,"pathLen":5099.8705,"msgsPerDroneTick":13.9975,"tableEntries":22,"conflicts":42,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":0.5454,"id":1340}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1341,"res":{"collPairs":546,"collDroneTicks":476,"minSep":0.1127,"pathLen":5163.6415,"msgsPerDroneTick":14.7459,"tableEntries":19,"conflicts":47,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.3377,"id":1341}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1342,"res":{"collPairs":565,"collDroneTicks":508,"minSep":0.0956,"pathLen":5071.9182,"msgsPerDroneTick":14.43,"tableEntries":19,"conflicts":54,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":0.4178,"id":1342}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1343,"res":{"collPairs":515,"collDroneTicks":454,"minSep":0.0497,"pathLen":4934.172,"msgsPerDroneTick":14.9965,"tableEntries":20.8824,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.3911,"id":1343}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1344,"res":{"collPairs":625,"collDroneTicks":508,"minSep":0.0714,"pathLen":5030.5127,"msgsPerDroneTick":14.9257,"tableEntries":21,"conflicts":40,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":0.6628,"id":1344}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1345,"res":{"collPairs":779,"collDroneTicks":622,"minSep":0.0851,"pathLen":5012.4195,"msgsPerDroneTick":14.1921,"tableEntries":21,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":0.5448,"id":1345}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1346,"res":{"collPairs":754,"collDroneTicks":615,"minSep":0.1084,"pathLen":4930.4137,"msgsPerDroneTick":14.875,"tableEntries":18,"conflicts":36,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.2695,"id":1346}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1347,"res":{"collPairs":725,"collDroneTicks":635,"minSep":0.0302,"pathLen":5070.7686,"msgsPerDroneTick":14.3355,"tableEntries":24,"conflicts":40,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8235,"chamferEx":0.9147,"id":1347}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1348,"res":{"collPairs":812,"collDroneTicks":675,"minSep":0.1227,"pathLen":5105.2866,"msgsPerDroneTick":15.0908,"tableEntries":19,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8824,"chamferEx":0.6951,"id":1348}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1349,"res":{"collPairs":691,"collDroneTicks":591,"minSep":0.1052,"pathLen":4944.5599,"msgsPerDroneTick":14.7446,"tableEntries":20,"conflicts":55,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.9412,"chamferEx":0.5394,"id":1349}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1350,"res":{"collPairs":402,"collDroneTicks":347,"minSep":0.0837,"pathLen":4895.4298,"msgsPerDroneTick":12.2233,"tableEntries":20.8235,"conflicts":51,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8824,"chamferEx":0.782,"id":1350}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1351,"res":{"collPairs":448,"collDroneTicks":395,"minSep":0.1276,"pathLen":4744.9461,"msgsPerDroneTick":12.2203,"tableEntries":18.2353,"conflicts":40,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.7076,"id":1351}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1352,"res":{"collPairs":779,"collDroneTicks":546,"minSep":0.1141,"pathLen":4891.3471,"msgsPerDroneTick":12.3376,"tableEntries":18,"conflicts":53,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.6013,"id":1352}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1353,"res":{"collPairs":466,"collDroneTicks":414,"minSep":0.2172,"pathLen":4795.305,"msgsPerDroneTick":12.0135,"tableEntries":24,"conflicts":45,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.8824,"chamferEx":1.0264,"id":1353}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1354,"res":{"collPairs":540,"collDroneTicks":446,"minSep":0.0182,"pathLen":4927.5511,"msgsPerDroneTick":12.0679,"tableEntries":20.2941,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":0.8208,"id":1354}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1355,"res":{"collPairs":524,"collDroneTicks":442,"minSep":0.0956,"pathLen":4672.9537,"msgsPerDroneTick":12.0274,"tableEntries":20,"conflicts":40,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":1.173,"id":1355}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1356,"res":{"collPairs":573,"collDroneTicks":480,"minSep":0.074,"pathLen":5031.9984,"msgsPerDroneTick":12.3739,"tableEntries":24,"conflicts":42,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8235,"chamferEx":1.1843,"id":1356}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1357,"res":{"collPairs":506,"collDroneTicks":458,"minSep":0.0807,"pathLen":4798.8042,"msgsPerDroneTick":12.0817,"tableEntries":20,"conflicts":46,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":0.8821,"id":1357}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1358,"res":{"collPairs":567,"collDroneTicks":446,"minSep":0.1111,"pathLen":4871.1276,"msgsPerDroneTick":11.881,"tableEntries":22,"conflicts":54,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.9412,"chamferEx":0.9218,"id":1358}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1359,"res":{"collPairs":537,"collDroneTicks":483,"minSep":0.0851,"pathLen":4962.0579,"msgsPerDroneTick":11.9625,"tableEntries":21,"conflicts":52,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":0.4536,"id":1359}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1360,"res":{"collPairs":498,"collDroneTicks":416,"minSep":0.0188,"pathLen":4811.8707,"msgsPerDroneTick":11.9524,"tableEntries":19,"conflicts":46,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.951,"id":1360}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1361,"res":{"collPairs":620,"collDroneTicks":504,"minSep":0.0228,"pathLen":4845.3144,"msgsPerDroneTick":12.1792,"tableEntries":18,"conflicts":50,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.2728,"id":1361}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1362,"res":{"collPairs":619,"collDroneTicks":504,"minSep":0.1127,"pathLen":4799.2213,"msgsPerDroneTick":11.7881,"tableEntries":18,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.29,"id":1362}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1363,"res":{"collPairs":557,"collDroneTicks":446,"minSep":0.0746,"pathLen":4809.3419,"msgsPerDroneTick":12.2787,"tableEntries":19,"conflicts":44,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":1,"chamferEx":0.6468,"id":1363}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1364,"res":{"collPairs":516,"collDroneTicks":443,"minSep":0.0383,"pathLen":4618.6426,"msgsPerDroneTick":11.5824,"tableEntries":19,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":0.5385,"id":1364}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1365,"res":{"collPairs":372,"collDroneTicks":314,"minSep":0.0964,"pathLen":4946.4111,"msgsPerDroneTick":9.817,"tableEntries":18.7647,"conflicts":54,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":1.1716,"id":1365}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1366,"res":{"collPairs":385,"collDroneTicks":327,"minSep":0.127,"pathLen":4867.3466,"msgsPerDroneTick":9.4271,"tableEntries":18,"conflicts":55,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.4428,"id":1366}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1367,"res":{"collPairs":445,"collDroneTicks":333,"minSep":0.025,"pathLen":5066.2621,"msgsPerDroneTick":10.1777,"tableEntries":14.5294,"conflicts":54,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":1.3627,"id":1367}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1368,"res":{"collPairs":462,"collDroneTicks":397,"minSep":0.1841,"pathLen":5335.8224,"msgsPerDroneTick":9.5321,"tableEntries":20.6471,"conflicts":44,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.93,"id":1368}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1369,"res":{"collPairs":459,"collDroneTicks":355,"minSep":0.0549,"pathLen":5131.4848,"msgsPerDroneTick":9.6089,"tableEntries":19,"conflicts":51,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.9412,"chamferEx":0.902,"id":1369}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1370,"res":{"collPairs":421,"collDroneTicks":375,"minSep":0.0284,"pathLen":5153.2913,"msgsPerDroneTick":9.6816,"tableEntries":25,"conflicts":37,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8235,"chamferEx":1.8007,"id":1370}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1371,"res":{"collPairs":360,"collDroneTicks":324,"minSep":0.0749,"pathLen":5242.7443,"msgsPerDroneTick":9.9492,"tableEntries":18.4706,"conflicts":39,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":1,"chamferEx":0.8145,"id":1371}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1372,"res":{"collPairs":477,"collDroneTicks":407,"minSep":0.0551,"pathLen":5235.3676,"msgsPerDroneTick":9.6953,"tableEntries":19.1765,"conflicts":60,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.8824,"chamferEx":1.7207,"id":1372}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1373,"res":{"collPairs":451,"collDroneTicks":394,"minSep":0.0454,"pathLen":5091.6751,"msgsPerDroneTick":9.5148,"tableEntries":20,"conflicts":62,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.9412,"chamferEx":1.6118,"id":1373}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1374,"res":{"collPairs":393,"collDroneTicks":348,"minSep":0.0455,"pathLen":5006.4984,"msgsPerDroneTick":9.5491,"tableEntries":21,"conflicts":34,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":1.5243,"id":1374}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1375,"res":{"collPairs":498,"collDroneTicks":419,"minSep":0.0712,"pathLen":5061.9333,"msgsPerDroneTick":9.2855,"tableEntries":19,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":0.8112,"id":1375}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1376,"res":{"collPairs":448,"collDroneTicks":392,"minSep":0.0377,"pathLen":5042.1607,"msgsPerDroneTick":10.0799,"tableEntries":17.7647,"conflicts":34,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8824,"chamferEx":2.1053,"id":1376}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1377,"res":{"collPairs":366,"collDroneTicks":338,"minSep":0.1303,"pathLen":5022.0773,"msgsPerDroneTick":9.1043,"tableEntries":18,"conflicts":42,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":1.0049,"id":1377}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1378,"res":{"collPairs":462,"collDroneTicks":397,"minSep":0.1265,"pathLen":5074.8973,"msgsPerDroneTick":9.3967,"tableEntries":20,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.9412,"chamferEx":1.3917,"id":1378}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":2,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1379,"res":{"collPairs":403,"collDroneTicks":359,"minSep":0.0459,"pathLen":5144.6958,"msgsPerDroneTick":9.5986,"tableEntries":19,"conflicts":51,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":105,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":1,"chamferEx":0.7187,"id":1379}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1380,"res":{"collPairs":595,"collDroneTicks":544,"minSep":0.0723,"pathLen":7090.821,"msgsPerDroneTick":18.7852,"tableEntries":25,"conflicts":53,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8235,"chamferEx":1.0047,"id":1380}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1381,"res":{"collPairs":516,"collDroneTicks":474,"minSep":0.1931,"pathLen":6951.9389,"msgsPerDroneTick":18.4351,"tableEntries":20.0588,"conflicts":58,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":0.637,"id":1381}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1382,"res":{"collPairs":746,"collDroneTicks":615,"minSep":0.047,"pathLen":6911.253,"msgsPerDroneTick":19.0465,"tableEntries":20,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":1,"chamferEx":0.6995,"id":1382}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1383,"res":{"collPairs":536,"collDroneTicks":467,"minSep":0.1304,"pathLen":6800.9431,"msgsPerDroneTick":18.0599,"tableEntries":26,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7647,"chamferEx":1.2474,"id":1383}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1384,"res":{"collPairs":744,"collDroneTicks":609,"minSep":0.0714,"pathLen":7017.4521,"msgsPerDroneTick":18.7254,"tableEntries":23,"conflicts":44,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8235,"chamferEx":0.995,"id":1384}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1385,"res":{"collPairs":554,"collDroneTicks":486,"minSep":0.0625,"pathLen":6596.4976,"msgsPerDroneTick":18.1265,"tableEntries":22,"conflicts":46,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":78,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":1.2521,"id":1385}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1386,"res":{"collPairs":422,"collDroneTicks":367,"minSep":0.1031,"pathLen":7220.5571,"msgsPerDroneTick":18.7977,"tableEntries":24,"conflicts":54,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":0.841,"id":1386}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1387,"res":{"collPairs":573,"collDroneTicks":487,"minSep":0.0731,"pathLen":7033.2325,"msgsPerDroneTick":18.3418,"tableEntries":24,"conflicts":54,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.7059,"chamferEx":1.2999,"id":1387}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1388,"res":{"collPairs":464,"collDroneTicks":425,"minSep":0.117,"pathLen":6878.1377,"msgsPerDroneTick":18.2034,"tableEntries":22,"conflicts":52,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":84,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.1765,"fillFinal":0.7059,"chamferEx":1.1872,"id":1388}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1389,"res":{"collPairs":622,"collDroneTicks":529,"minSep":0.0335,"pathLen":6954.4369,"msgsPerDroneTick":18.6103,"tableEntries":21,"conflicts":52,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.9412,"chamferEx":0.7821,"id":1389}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1390,"res":{"collPairs":655,"collDroneTicks":580,"minSep":0.008,"pathLen":7095.526,"msgsPerDroneTick":18.4026,"tableEntries":22,"conflicts":64,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8235,"chamferEx":0.9426,"id":1390}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1391,"res":{"collPairs":510,"collDroneTicks":433,"minSep":0.0696,"pathLen":7032.2493,"msgsPerDroneTick":19.5156,"tableEntries":20,"conflicts":53,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8824,"chamferEx":1.0444,"id":1391}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1392,"res":{"collPairs":579,"collDroneTicks":499,"minSep":0.0666,"pathLen":6837.6293,"msgsPerDroneTick":18.4881,"tableEntries":21.5882,"conflicts":63,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":87,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":0.8974,"id":1392}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1393,"res":{"collPairs":641,"collDroneTicks":532,"minSep":0.0436,"pathLen":7208.0606,"msgsPerDroneTick":18.5591,"tableEntries":25.0588,"conflicts":52,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":0.4913,"id":1393}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"star","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1394,"res":{"collPairs":623,"collDroneTicks":530,"minSep":0.0829,"pathLen":7106.6979,"msgsPerDroneTick":18.8879,"tableEntries":22,"conflicts":66,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.9412,"chamferEx":1.014,"id":1394}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1395,"res":{"collPairs":578,"collDroneTicks":475,"minSep":0.0486,"pathLen":7332.6252,"msgsPerDroneTick":14.5,"tableEntries":22,"conflicts":45,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.6471,"fillFinal":0.8824,"chamferEx":0.674,"id":1395}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1396,"res":{"collPairs":452,"collDroneTicks":422,"minSep":0.1035,"pathLen":7066.4003,"msgsPerDroneTick":15.125,"tableEntries":22,"conflicts":57,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":0.8033,"id":1396}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1397,"res":{"collPairs":541,"collDroneTicks":482,"minSep":0.0552,"pathLen":7304.7563,"msgsPerDroneTick":15.8714,"tableEntries":21.9412,"conflicts":58,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.6471,"chamferEx":1.1831,"id":1397}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1398,"res":{"collPairs":625,"collDroneTicks":507,"minSep":0.085,"pathLen":7114.0973,"msgsPerDroneTick":15.519,"tableEntries":24,"conflicts":45,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7059,"chamferEx":1.3354,"id":1398}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1399,"res":{"collPairs":469,"collDroneTicks":400,"minSep":0.0666,"pathLen":7424.4341,"msgsPerDroneTick":15.321,"tableEntries":24,"conflicts":43,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7059,"chamferEx":1.0178,"id":1399}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1400,"res":{"collPairs":570,"collDroneTicks":500,"minSep":0.0553,"pathLen":7128.2155,"msgsPerDroneTick":15.0165,"tableEntries":22,"conflicts":54,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8235,"chamferEx":0.901,"id":1400}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1401,"res":{"collPairs":522,"collDroneTicks":419,"minSep":0.0683,"pathLen":7201.0915,"msgsPerDroneTick":14.9943,"tableEntries":23,"conflicts":56,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5882,"fillFinal":0.9412,"chamferEx":0.4908,"id":1401}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1402,"res":{"collPairs":560,"collDroneTicks":497,"minSep":0.107,"pathLen":7158.2473,"msgsPerDroneTick":14.8546,"tableEntries":19.9412,"conflicts":51,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8824,"chamferEx":0.6431,"id":1402}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1403,"res":{"collPairs":594,"collDroneTicks":498,"minSep":0.0842,"pathLen":7186.8377,"msgsPerDroneTick":15.4584,"tableEntries":22,"conflicts":44,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":0.8618,"id":1403}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1404,"res":{"collPairs":484,"collDroneTicks":424,"minSep":0.0774,"pathLen":7175.5304,"msgsPerDroneTick":15.1445,"tableEntries":22.3529,"conflicts":50,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":0.588,"id":1404}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1405,"res":{"collPairs":393,"collDroneTicks":353,"minSep":0.0628,"pathLen":7152.1022,"msgsPerDroneTick":15.2223,"tableEntries":22,"conflicts":40,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":0.6069,"id":1405}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1406,"res":{"collPairs":538,"collDroneTicks":455,"minSep":0.0649,"pathLen":7415.4862,"msgsPerDroneTick":15.3029,"tableEntries":24,"conflicts":68,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.6471,"chamferEx":1.2274,"id":1406}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1407,"res":{"collPairs":534,"collDroneTicks":461,"minSep":0.0434,"pathLen":7012.8337,"msgsPerDroneTick":14.888,"tableEntries":24.4706,"conflicts":58,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.6471,"chamferEx":1.2321,"id":1407}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1408,"res":{"collPairs":486,"collDroneTicks":429,"minSep":0.1091,"pathLen":7191.5759,"msgsPerDroneTick":14.6563,"tableEntries":22,"conflicts":46,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7059,"chamferEx":0.9556,"id":1408}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"heart","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1409,"res":{"collPairs":556,"collDroneTicks":482,"minSep":0.0214,"pathLen":7097.564,"msgsPerDroneTick":15.0195,"tableEntries":24,"conflicts":56,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.7059,"chamferEx":0.9564,"id":1409}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1410,"res":{"collPairs":354,"collDroneTicks":305,"minSep":0.1901,"pathLen":7141.9163,"msgsPerDroneTick":11.7838,"tableEntries":22,"conflicts":41,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8235,"chamferEx":0.8389,"id":1410}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1411,"res":{"collPairs":388,"collDroneTicks":345,"minSep":0.0653,"pathLen":6908.0565,"msgsPerDroneTick":12.2441,"tableEntries":23,"conflicts":48,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":1.2008,"id":1411}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1412,"res":{"collPairs":484,"collDroneTicks":418,"minSep":0.1049,"pathLen":6950.1054,"msgsPerDroneTick":12.2584,"tableEntries":20,"conflicts":58,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":90,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.8824,"chamferEx":1.1091,"id":1412}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1413,"res":{"collPairs":512,"collDroneTicks":401,"minSep":0.0992,"pathLen":7095.6495,"msgsPerDroneTick":12.1103,"tableEntries":20,"conflicts":31,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":91,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.1765,"fillFinal":0.7647,"chamferEx":1.3224,"id":1413}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1414,"res":{"collPairs":498,"collDroneTicks":425,"minSep":0.0786,"pathLen":7323.9104,"msgsPerDroneTick":11.7363,"tableEntries":21.7647,"conflicts":74,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":0.9935,"id":1414}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1415,"res":{"collPairs":423,"collDroneTicks":370,"minSep":0.0415,"pathLen":7017.2824,"msgsPerDroneTick":11.9243,"tableEntries":20,"conflicts":45,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":93,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.7647,"chamferEx":1.3389,"id":1415}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1416,"res":{"collPairs":449,"collDroneTicks":426,"minSep":0.078,"pathLen":7115.0136,"msgsPerDroneTick":11.8192,"tableEntries":22,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":88,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7647,"chamferEx":1.9314,"id":1416}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1417,"res":{"collPairs":503,"collDroneTicks":415,"minSep":0.0185,"pathLen":7168.7393,"msgsPerDroneTick":12.0272,"tableEntries":22,"conflicts":66,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":92,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":0.7717,"id":1417}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1418,"res":{"collPairs":395,"collDroneTicks":348,"minSep":0.1142,"pathLen":6901.2016,"msgsPerDroneTick":11.904,"tableEntries":21,"conflicts":35,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8235,"chamferEx":1.1483,"id":1418}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1419,"res":{"collPairs":499,"collDroneTicks":439,"minSep":0.0545,"pathLen":7003.7089,"msgsPerDroneTick":12.1151,"tableEntries":23,"conflicts":47,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":86,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.5882,"chamferEx":2.3491,"id":1419}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1420,"res":{"collPairs":316,"collDroneTicks":310,"minSep":0.1876,"pathLen":7118.5037,"msgsPerDroneTick":11.8163,"tableEntries":22.6471,"conflicts":47,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":94,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.9412,"chamferEx":0.8078,"id":1420}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1421,"res":{"collPairs":370,"collDroneTicks":313,"minSep":0.0234,"pathLen":6966.4063,"msgsPerDroneTick":11.702,"tableEntries":23,"conflicts":52,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":85,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.6471,"chamferEx":2.1791,"id":1421}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1422,"res":{"collPairs":449,"collDroneTicks":413,"minSep":0.1556,"pathLen":7253.0509,"msgsPerDroneTick":11.8943,"tableEntries":24,"conflicts":66,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":97,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":1.0151,"id":1422}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1423,"res":{"collPairs":557,"collDroneTicks":423,"minSep":0.0383,"pathLen":7148.0388,"msgsPerDroneTick":11.8517,"tableEntries":20,"conflicts":55,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":89,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8235,"chamferEx":1.2154,"id":1423}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"letterD","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1424,"res":{"collPairs":490,"collDroneTicks":446,"minSep":0.0673,"pathLen":7378.5468,"msgsPerDroneTick":12.0556,"tableEntries":23,"conflicts":85,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7059,"chamferEx":2.1529,"id":1424}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1001,"method":"random","formCap":800,"recCap":300,"id":1425,"res":{"collPairs":379,"collDroneTicks":336,"minSep":0.0415,"pathLen":7268.9919,"msgsPerDroneTick":10.3876,"tableEntries":23,"conflicts":70,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":98,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7647,"chamferEx":1.7658,"id":1425}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1002,"method":"random","formCap":800,"recCap":300,"id":1426,"res":{"collPairs":327,"collDroneTicks":290,"minSep":0.0618,"pathLen":7248.566,"msgsPerDroneTick":10.0884,"tableEntries":22,"conflicts":55,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8235,"chamferEx":1.7471,"id":1426}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1003,"method":"random","formCap":800,"recCap":300,"id":1427,"res":{"collPairs":302,"collDroneTicks":274,"minSep":0.0735,"pathLen":7423.2702,"msgsPerDroneTick":9.7054,"tableEntries":21.8235,"conflicts":60,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8235,"chamferEx":2.4322,"id":1427}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1004,"method":"random","formCap":800,"recCap":300,"id":1428,"res":{"collPairs":382,"collDroneTicks":334,"minSep":0.0422,"pathLen":7387.7071,"msgsPerDroneTick":9.7908,"tableEntries":21.9412,"conflicts":42,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7647,"chamferEx":2.4999,"id":1428}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1005,"method":"random","formCap":800,"recCap":300,"id":1429,"res":{"collPairs":453,"collDroneTicks":400,"minSep":0.0658,"pathLen":7422.83,"msgsPerDroneTick":10.3,"tableEntries":19.5294,"conflicts":62,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.9412,"chamferEx":1.2542,"id":1429}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1006,"method":"random","formCap":800,"recCap":300,"id":1430,"res":{"collPairs":321,"collDroneTicks":293,"minSep":0.1436,"pathLen":7469.8608,"msgsPerDroneTick":9.7291,"tableEntries":19,"conflicts":56,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":102,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7059,"chamferEx":1.6918,"id":1430}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1007,"method":"random","formCap":800,"recCap":300,"id":1431,"res":{"collPairs":315,"collDroneTicks":280,"minSep":0.1376,"pathLen":7094.7325,"msgsPerDroneTick":9.6282,"tableEntries":20,"conflicts":45,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":95,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.5294,"fillFinal":0.8824,"chamferEx":1.5521,"id":1431}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1008,"method":"random","formCap":800,"recCap":300,"id":1432,"res":{"collPairs":388,"collDroneTicks":356,"minSep":0.0411,"pathLen":7241.926,"msgsPerDroneTick":9.4777,"tableEntries":23,"conflicts":58,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":96,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.7647,"chamferEx":2.9415,"id":1432}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1009,"method":"random","formCap":800,"recCap":300,"id":1433,"res":{"collPairs":470,"collDroneTicks":395,"minSep":0.0169,"pathLen":7352.1601,"msgsPerDroneTick":9.8037,"tableEntries":22.2941,"conflicts":35,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2353,"fillFinal":0.7059,"chamferEx":2.6943,"id":1433}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1010,"method":"random","formCap":800,"recCap":300,"id":1434,"res":{"collPairs":316,"collDroneTicks":291,"minSep":0.0209,"pathLen":7311.9171,"msgsPerDroneTick":9.8452,"tableEntries":20.0588,"conflicts":56,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":99,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.1765,"fillFinal":0.5882,"chamferEx":2.4332,"id":1434}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1011,"method":"random","formCap":800,"recCap":300,"id":1435,"res":{"collPairs":389,"collDroneTicks":339,"minSep":0.0669,"pathLen":7432.9261,"msgsPerDroneTick":9.8089,"tableEntries":19.9412,"conflicts":42,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":103,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.3529,"fillFinal":0.8824,"chamferEx":1.6607,"id":1435}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1012,"method":"random","formCap":800,"recCap":300,"id":1436,"res":{"collPairs":354,"collDroneTicks":278,"minSep":0.0751,"pathLen":7488.5047,"msgsPerDroneTick":9.9059,"tableEntries":20.0588,"conflicts":61,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":100,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4706,"fillFinal":0.8824,"chamferEx":1.6788,"id":1436}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1013,"method":"random","formCap":800,"recCap":300,"id":1437,"res":{"collPairs":332,"collDroneTicks":281,"minSep":0.1238,"pathLen":7455.1241,"msgsPerDroneTick":9.5471,"tableEntries":21,"conflicts":59,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":101,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7647,"chamferEx":2.3199,"id":1437}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1014,"method":"random","formCap":800,"recCap":300,"id":1438,"res":{"collPairs":304,"collDroneTicks":274,"minSep":0.1245,"pathLen":7594.0553,"msgsPerDroneTick":10.191,"tableEntries":24.7647,"conflicts":47,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":104,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.2941,"fillFinal":0.5882,"chamferEx":2.9572,"id":1438}}
{"x":"X7","variant":"random","bvc":false,"noiseMult":4,"kind":"heal","event":"kill","frac":0.5,"shape":"smiley","preset":"normal","seed":1015,"method":"random","formCap":800,"recCap":300,"id":1439,"res":{"collPairs":382,"collDroneTicks":316,"minSep":0.0664,"pathLen":7433.5547,"msgsPerDroneTick":9.761,"tableEntries":19,"conflicts":49,"swaps":0,"upgrades":0,"stuck":0,"bvcCompromise":0,"formed":true,"T":106,"tRec":null,"tRec90":null,"killed":17,"joined":0,"N":17,"M":34,"pfFinal":0.4118,"fillFinal":0.7059,"chamferEx":1.9401,"id":1439}}

==> anc/dronesim/exp/results/X8.jsonl <==
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1001,"method":"ours","cap":1500,"id":0,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1421,"pathLen":2285.6483,"msgsPerDroneTick":19.9402,"tableEntries":34,"conflicts":716,"swaps":149,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":116,"fill":0.9706,"ratio":1.0129,"chamferEx":0.2694,"N":34,"M":34,"id":0}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1002,"method":"ours","cap":1500,"id":1,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1662,"pathLen":2275.8021,"msgsPerDroneTick":20.3145,"tableEntries":34,"conflicts":731,"swaps":144,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":117,"fill":0.9706,"ratio":1.0168,"chamferEx":0.2935,"N":34,"M":34,"id":1}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1003,"method":"ours","cap":1500,"id":2,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1757,"pathLen":2209.3546,"msgsPerDroneTick":20.3657,"tableEntries":34,"conflicts":559,"swaps":119,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":0.9706,"ratio":1.0028,"chamferEx":0.2901,"N":34,"M":34,"id":2}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1004,"method":"ours","cap":1500,"id":3,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1586,"pathLen":2319.5112,"msgsPerDroneTick":20.4001,"tableEntries":34,"conflicts":735,"swaps":170,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":116,"fill":0.9706,"ratio":1.0196,"chamferEx":0.2856,"N":34,"M":34,"id":3}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1005,"method":"ours","cap":1500,"id":4,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1389,"pathLen":2224.3089,"msgsPerDroneTick":20.3181,"tableEntries":34,"conflicts":649,"swaps":137,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":114,"fill":0.9706,"ratio":1.0053,"chamferEx":0.3193,"N":34,"M":34,"id":4}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1006,"method":"ours","cap":1500,"id":5,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1224,"pathLen":2371.0004,"msgsPerDroneTick":19.7649,"tableEntries":34,"conflicts":699,"swaps":148,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":134,"fill":0.9706,"ratio":1.0089,"chamferEx":0.299,"N":34,"M":34,"id":5}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1007,"method":"ours","cap":1500,"id":6,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1394,"pathLen":2307.3829,"msgsPerDroneTick":20.2789,"tableEntries":34,"conflicts":797,"swaps":164,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":114,"fill":0.9706,"ratio":1.0209,"chamferEx":0.2971,"N":34,"M":34,"id":6}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1008,"method":"ours","cap":1500,"id":7,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.164,"pathLen":2239.0902,"msgsPerDroneTick":20.5334,"tableEntries":34,"conflicts":782,"swaps":154,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0064,"chamferEx":0.3267,"N":34,"M":34,"id":7}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1009,"method":"ours","cap":1500,"id":8,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1867,"pathLen":2243.4369,"msgsPerDroneTick":21.2812,"tableEntries":34,"conflicts":799,"swaps":161,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0141,"chamferEx":0.334,"N":34,"M":34,"id":8}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1010,"method":"ours","cap":1500,"id":9,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1843,"pathLen":2276.2217,"msgsPerDroneTick":20.1863,"tableEntries":34,"conflicts":723,"swaps":143,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":117,"fill":0.9706,"ratio":1.0292,"chamferEx":0.2743,"N":34,"M":34,"id":9}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1011,"method":"ours","cap":1500,"id":10,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1478,"pathLen":2252.1607,"msgsPerDroneTick":20.8054,"tableEntries":34,"conflicts":693,"swaps":143,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":117,"fill":0.9706,"ratio":1.0074,"chamferEx":0.305,"N":34,"M":34,"id":10}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1012,"method":"ours","cap":1500,"id":11,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1963,"pathLen":2275.86,"msgsPerDroneTick":20.4594,"tableEntries":34,"conflicts":747,"swaps":150,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":113,"fill":0.9706,"ratio":1.0243,"chamferEx":0.3121,"N":34,"M":34,"id":11}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1013,"method":"ours","cap":1500,"id":12,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1358,"pathLen":2222.2489,"msgsPerDroneTick":20.1427,"tableEntries":34,"conflicts":595,"swaps":126,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0041,"chamferEx":0.2952,"N":34,"M":34,"id":12}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1014,"method":"ours","cap":1500,"id":13,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1653,"pathLen":2211.1779,"msgsPerDroneTick":20.67,"tableEntries":34,"conflicts":591,"swaps":117,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":100,"fill":0.9706,"ratio":1.0099,"chamferEx":0.3323,"N":34,"M":34,"id":13}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1015,"method":"ours","cap":1500,"id":14,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.191,"pathLen":2288.0409,"msgsPerDroneTick":20.2527,"tableEntries":34,"conflicts":752,"swaps":145,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":115,"fill":0.9706,"ratio":1.0186,"chamferEx":0.3181,"N":34,"M":34,"id":14}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1016,"method":"ours","cap":1500,"id":15,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1392,"pathLen":2318.0033,"msgsPerDroneTick":20.1901,"tableEntries":34,"conflicts":786,"swaps":149,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":127,"fill":0.9706,"ratio":1.0067,"chamferEx":0.2786,"N":34,"M":34,"id":15}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1017,"method":"ours","cap":1500,"id":16,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0872,"pathLen":2175.4024,"msgsPerDroneTick":20.5024,"tableEntries":34,"conflicts":585,"swaps":111,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":100,"fill":0.9706,"ratio":1.0056,"chamferEx":0.3301,"N":34,"M":34,"id":16}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1018,"method":"ours","cap":1500,"id":17,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1284,"pathLen":2232.1886,"msgsPerDroneTick":20.4633,"tableEntries":34,"conflicts":727,"swaps":142,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":109,"fill":0.9706,"ratio":1.0154,"chamferEx":0.2887,"N":34,"M":34,"id":17}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1019,"method":"ours","cap":1500,"id":18,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1855,"pathLen":2237.7686,"msgsPerDroneTick":20.661,"tableEntries":34,"conflicts":742,"swaps":148,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":114,"fill":0.9706,"ratio":1.0081,"chamferEx":0.312,"N":34,"M":34,"id":18}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1020,"method":"ours","cap":1500,"id":19,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1271,"pathLen":2185.4093,"msgsPerDroneTick":20.6654,"tableEntries":34,"conflicts":461,"swaps":82,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0017,"chamferEx":0.3091,"N":34,"M":34,"id":19}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1021,"method":"ours","cap":1500,"id":20,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1816,"pathLen":2245.2791,"msgsPerDroneTick":20.8589,"tableEntries":34,"conflicts":726,"swaps":157,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0129,"chamferEx":0.2961,"N":34,"M":34,"id":20}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1022,"method":"ours","cap":1500,"id":21,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.183,"pathLen":2223.6941,"msgsPerDroneTick":20.4128,"tableEntries":34,"conflicts":666,"swaps":120,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0061,"chamferEx":0.258,"N":34,"M":34,"id":21}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1023,"method":"ours","cap":1500,"id":22,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1497,"pathLen":2288.9229,"msgsPerDroneTick":20.2027,"tableEntries":34,"conflicts":837,"swaps":172,"upgrades":0,"stuck":0,"bvcCompromise":7,"T":121,"fill":0.9706,"ratio":1.0125,"chamferEx":0.2845,"N":34,"M":34,"id":22}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1024,"method":"ours","cap":1500,"id":23,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.127,"pathLen":2291.02,"msgsPerDroneTick":20.7172,"tableEntries":34,"conflicts":723,"swaps":158,"upgrades":0,"stuck":0,"bvcCompromise":11,"T":120,"fill":0.9706,"ratio":1.0142,"chamferEx":0.3189,"N":34,"M":34,"id":23}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1025,"method":"ours","cap":1500,"id":24,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1697,"pathLen":2288.9539,"msgsPerDroneTick":20.674,"tableEntries":34,"conflicts":701,"swaps":133,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":117,"fill":0.9706,"ratio":1.0209,"chamferEx":0.2676,"N":34,"M":34,"id":24}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1026,"method":"ours","cap":1500,"id":25,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0852,"pathLen":2343.0277,"msgsPerDroneTick":19.9582,"tableEntries":34,"conflicts":857,"swaps":177,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":126,"fill":0.9706,"ratio":1.0123,"chamferEx":0.3057,"N":34,"M":34,"id":25}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1027,"method":"ours","cap":1500,"id":26,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1407,"pathLen":2208.9803,"msgsPerDroneTick":20.36,"tableEntries":34,"conflicts":579,"swaps":109,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0064,"chamferEx":0.2996,"N":34,"M":34,"id":26}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1028,"method":"ours","cap":1500,"id":27,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1732,"pathLen":2323.8238,"msgsPerDroneTick":20.3673,"tableEntries":34,"conflicts":780,"swaps":166,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":117,"fill":0.9706,"ratio":1.0098,"chamferEx":0.329,"N":34,"M":34,"id":27}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1029,"method":"ours","cap":1500,"id":28,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1591,"pathLen":2219.1599,"msgsPerDroneTick":21.1171,"tableEntries":34,"conflicts":645,"swaps":135,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":104,"fill":0.9706,"ratio":1.0058,"chamferEx":0.2863,"N":34,"M":34,"id":28}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"normal","seed":1030,"method":"ours","cap":1500,"id":29,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2053,"pathLen":2189.8827,"msgsPerDroneTick":20.673,"tableEntries":34,"conflicts":597,"swaps":115,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.9706,"ratio":1.0033,"chamferEx":0.2971,"N":34,"M":34,"id":29}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1001,"method":"ours","cap":1500,"id":30,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2535,"pathLen":2540.7605,"msgsPerDroneTick":8.7455,"tableEntries":34,"conflicts":1380,"swaps":175,"upgrades":3,"stuck":0,"bvcCompromise":0,"T":136,"fill":0.9706,"ratio":1.0424,"chamferEx":0.4023,"N":34,"M":34,"id":30}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1002,"method":"ours","cap":1500,"id":31,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2956,"pathLen":2509.108,"msgsPerDroneTick":9.1387,"tableEntries":34,"conflicts":1447,"swaps":204,"upgrades":1,"stuck":0,"bvcCompromise":3,"T":127,"fill":0.9706,"ratio":1.039,"chamferEx":0.4475,"N":34,"M":34,"id":31}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1003,"method":"ours","cap":1500,"id":32,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2861,"pathLen":2540.9066,"msgsPerDroneTick":8.8517,"tableEntries":34,"conflicts":1365,"swaps":199,"upgrades":1,"stuck":0,"bvcCompromise":2,"T":137,"fill":0.9706,"ratio":1.0343,"chamferEx":0.4161,"N":34,"M":34,"id":32}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1004,"method":"ours","cap":1500,"id":33,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2814,"pathLen":2566.9655,"msgsPerDroneTick":8.6717,"tableEntries":34,"conflicts":1333,"swaps":198,"upgrades":3,"stuck":0,"bvcCompromise":8,"T":135,"fill":0.9706,"ratio":1.0516,"chamferEx":0.3674,"N":34,"M":34,"id":33}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1005,"method":"ours","cap":1500,"id":34,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.297,"pathLen":2503.1284,"msgsPerDroneTick":9.3055,"tableEntries":34,"conflicts":1454,"swaps":184,"upgrades":2,"stuck":0,"bvcCompromise":4,"T":124,"fill":0.9706,"ratio":1.0793,"chamferEx":0.3972,"N":34,"M":34,"id":34}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1006,"method":"ours","cap":1500,"id":35,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3102,"pathLen":2394.5597,"msgsPerDroneTick":9.4246,"tableEntries":34,"conflicts":1237,"swaps":157,"upgrades":2,"stuck":0,"bvcCompromise":5,"T":112,"fill":0.9706,"ratio":1.0344,"chamferEx":0.3611,"N":34,"M":34,"id":35}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1007,"method":"ours","cap":1500,"id":36,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2594,"pathLen":2624.3262,"msgsPerDroneTick":8.9294,"tableEntries":34,"conflicts":1458,"swaps":186,"upgrades":6,"stuck":0,"bvcCompromise":9,"T":142,"fill":0.9706,"ratio":1.0589,"chamferEx":0.3222,"N":34,"M":34,"id":36}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1008,"method":"ours","cap":1500,"id":37,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2463,"pathLen":2621.9145,"msgsPerDroneTick":8.4826,"tableEntries":34,"conflicts":1441,"swaps":204,"upgrades":4,"stuck":0,"bvcCompromise":6,"T":142,"fill":1,"ratio":1.064,"chamferEx":0.2617,"N":34,"M":34,"id":37}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1009,"method":"ours","cap":1500,"id":38,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2076,"pathLen":2499.4312,"msgsPerDroneTick":9.1536,"tableEntries":34,"conflicts":1374,"swaps":160,"upgrades":2,"stuck":0,"bvcCompromise":4,"T":131,"fill":0.9706,"ratio":1.0312,"chamferEx":0.2956,"N":34,"M":34,"id":38}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1010,"method":"ours","cap":1500,"id":39,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.258,"pathLen":2637.1063,"msgsPerDroneTick":8.5197,"tableEntries":34,"conflicts":1484,"swaps":209,"upgrades":3,"stuck":0,"bvcCompromise":1,"T":143,"fill":0.9706,"ratio":1.0354,"chamferEx":0.3623,"N":34,"M":34,"id":39}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1011,"method":"ours","cap":1500,"id":40,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.356,"pathLen":2492.8629,"msgsPerDroneTick":8.5478,"tableEntries":34,"conflicts":1400,"swaps":188,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":128,"fill":0.9706,"ratio":1.0281,"chamferEx":0.4453,"N":34,"M":34,"id":40}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1012,"method":"ours","cap":1500,"id":41,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3275,"pathLen":2527.2456,"msgsPerDroneTick":8.7693,"tableEntries":34,"conflicts":1411,"swaps":189,"upgrades":3,"stuck":0,"bvcCompromise":6,"T":133,"fill":0.9706,"ratio":1.05,"chamferEx":0.3787,"N":34,"M":34,"id":41}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1013,"method":"ours","cap":1500,"id":42,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2369,"pathLen":2540.0583,"msgsPerDroneTick":8.6636,"tableEntries":34,"conflicts":1353,"swaps":187,"upgrades":3,"stuck":0,"bvcCompromise":1,"T":137,"fill":0.9706,"ratio":1.0319,"chamferEx":0.3097,"N":34,"M":34,"id":42}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1014,"method":"ours","cap":1500,"id":43,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2775,"pathLen":2582.7248,"msgsPerDroneTick":8.9564,"tableEntries":34,"conflicts":1517,"swaps":235,"upgrades":2,"stuck":0,"bvcCompromise":5,"T":131,"fill":0.9706,"ratio":1.0532,"chamferEx":0.3956,"N":34,"M":34,"id":43}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1015,"method":"ours","cap":1500,"id":44,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3168,"pathLen":2513.444,"msgsPerDroneTick":8.83,"tableEntries":34,"conflicts":1375,"swaps":190,"upgrades":2,"stuck":0,"bvcCompromise":3,"T":128,"fill":0.9706,"ratio":1.0489,"chamferEx":0.4295,"N":34,"M":34,"id":44}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1016,"method":"ours","cap":1500,"id":45,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3259,"pathLen":2621.4078,"msgsPerDroneTick":8.6713,"tableEntries":34,"conflicts":1450,"swaps":208,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":143,"fill":0.9706,"ratio":1.0519,"chamferEx":0.397,"N":34,"M":34,"id":45}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1017,"method":"ours","cap":1500,"id":46,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3109,"pathLen":2454.4419,"msgsPerDroneTick":9.2278,"tableEntries":34,"conflicts":1353,"swaps":192,"upgrades":4,"stuck":0,"bvcCompromise":2,"T":122,"fill":0.9706,"ratio":1.0341,"chamferEx":0.4003,"N":34,"M":34,"id":46}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1018,"method":"ours","cap":1500,"id":47,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3081,"pathLen":2490.8896,"msgsPerDroneTick":9.0068,"tableEntries":34,"conflicts":1362,"swaps":166,"upgrades":2,"stuck":0,"bvcCompromise":10,"T":130,"fill":0.9706,"ratio":1.0272,"chamferEx":0.3929,"N":34,"M":34,"id":47}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1019,"method":"ours","cap":1500,"id":48,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2906,"pathLen":2473.9017,"msgsPerDroneTick":8.5797,"tableEntries":34,"conflicts":1300,"swaps":150,"upgrades":3,"stuck":0,"bvcCompromise":3,"T":124,"fill":0.9706,"ratio":1.0496,"chamferEx":0.3832,"N":34,"M":34,"id":48}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1020,"method":"ours","cap":1500,"id":49,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.196,"pathLen":2436.6978,"msgsPerDroneTick":9.3182,"tableEntries":34,"conflicts":1334,"swaps":157,"upgrades":3,"stuck":0,"bvcCompromise":3,"T":122,"fill":0.9706,"ratio":1.0254,"chamferEx":0.3926,"N":34,"M":34,"id":49}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1021,"method":"ours","cap":1500,"id":50,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2726,"pathLen":2650.2125,"msgsPerDroneTick":8.556,"tableEntries":34,"conflicts":1481,"swaps":198,"upgrades":3,"stuck":0,"bvcCompromise":3,"T":145,"fill":0.9706,"ratio":1.0464,"chamferEx":0.3868,"N":34,"M":34,"id":50}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1022,"method":"ours","cap":1500,"id":51,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3184,"pathLen":2453.592,"msgsPerDroneTick":8.792,"tableEntries":34,"conflicts":1260,"swaps":157,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":124,"fill":0.9706,"ratio":1.0203,"chamferEx":0.4464,"N":34,"M":34,"id":51}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1023,"method":"ours","cap":1500,"id":52,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2129,"pathLen":2424.0329,"msgsPerDroneTick":9.2793,"tableEntries":34,"conflicts":1343,"swaps":181,"upgrades":1,"stuck":0,"bvcCompromise":5,"T":121,"fill":0.9706,"ratio":1.0268,"chamferEx":0.4169,"N":34,"M":34,"id":52}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1024,"method":"ours","cap":1500,"id":53,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3456,"pathLen":2649.9342,"msgsPerDroneTick":8.2625,"tableEntries":34,"conflicts":1459,"swaps":205,"upgrades":5,"stuck":0,"bvcCompromise":4,"T":148,"fill":0.9706,"ratio":1.0489,"chamferEx":0.3855,"N":34,"M":34,"id":53}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1025,"method":"ours","cap":1500,"id":54,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.205,"pathLen":2428.1109,"msgsPerDroneTick":8.8198,"tableEntries":34,"conflicts":1228,"swaps":144,"upgrades":4,"stuck":0,"bvcCompromise":2,"T":119,"fill":0.9706,"ratio":1.0298,"chamferEx":0.4191,"N":34,"M":34,"id":54}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1026,"method":"ours","cap":1500,"id":55,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1428,"pathLen":2525.0138,"msgsPerDroneTick":9.1431,"tableEntries":34,"conflicts":1413,"swaps":180,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":134,"fill":0.9706,"ratio":1.0364,"chamferEx":0.4243,"N":34,"M":34,"id":55}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1027,"method":"ours","cap":1500,"id":56,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2485,"pathLen":2483.3995,"msgsPerDroneTick":8.9467,"tableEntries":34,"conflicts":1299,"swaps":181,"upgrades":5,"stuck":0,"bvcCompromise":3,"T":123,"fill":0.9706,"ratio":1.0329,"chamferEx":0.4145,"N":34,"M":34,"id":56}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1028,"method":"ours","cap":1500,"id":57,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3506,"pathLen":2577.952,"msgsPerDroneTick":8.8501,"tableEntries":34,"conflicts":1564,"swaps":200,"upgrades":4,"stuck":0,"bvcCompromise":3,"T":134,"fill":0.9706,"ratio":1.0509,"chamferEx":0.308,"N":34,"M":34,"id":57}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1029,"method":"ours","cap":1500,"id":58,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3419,"pathLen":2378.4724,"msgsPerDroneTick":9.4706,"tableEntries":34,"conflicts":1228,"swaps":145,"upgrades":0,"stuck":0,"bvcCompromise":7,"T":112,"fill":0.9706,"ratio":1.021,"chamferEx":0.4197,"N":34,"M":34,"id":58}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"hard","seed":1030,"method":"ours","cap":1500,"id":59,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3406,"pathLen":2434.4988,"msgsPerDroneTick":8.764,"tableEntries":34,"conflicts":1218,"swaps":158,"upgrades":3,"stuck":0,"bvcCompromise":3,"T":124,"fill":0.9706,"ratio":1.0274,"chamferEx":0.4411,"N":34,"M":34,"id":59}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1001,"method":"ours","cap":1500,"id":60,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.311,"pathLen":2865.6423,"msgsPerDroneTick":3.7516,"tableEntries":33.8529,"conflicts":1718,"swaps":156,"upgrades":10,"stuck":0,"bvcCompromise":9,"T":146,"fill":0.9706,"ratio":1.0579,"chamferEx":0.4907,"N":34,"M":34,"id":60}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1002,"method":"ours","cap":1500,"id":61,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3771,"pathLen":2965.9143,"msgsPerDroneTick":3.9069,"tableEntries":33.7059,"conflicts":1845,"swaps":157,"upgrades":11,"stuck":0,"bvcCompromise":18,"T":162,"fill":0.9706,"ratio":1.0884,"chamferEx":0.5064,"N":34,"M":34,"id":61}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1003,"method":"ours","cap":1500,"id":62,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3589,"pathLen":3056.1543,"msgsPerDroneTick":3.85,"tableEntries":34,"conflicts":1961,"swaps":124,"upgrades":13,"stuck":0,"bvcCompromise":27,"T":171,"fill":0.9706,"ratio":1.084,"chamferEx":0.4964,"N":34,"M":34,"id":62}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1004,"method":"ours","cap":1500,"id":63,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.342,"pathLen":3084.0424,"msgsPerDroneTick":4.0592,"tableEntries":33,"conflicts":1948,"swaps":180,"upgrades":17,"stuck":0,"bvcCompromise":24,"T":161,"fill":0.9706,"ratio":1.1224,"chamferEx":0.5211,"N":34,"M":34,"id":63}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1005,"method":"ours","cap":1500,"id":64,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.388,"pathLen":3171.2701,"msgsPerDroneTick":3.6607,"tableEntries":34,"conflicts":2022,"swaps":179,"upgrades":18,"stuck":0,"bvcCompromise":9,"T":170,"fill":0.9706,"ratio":1.1404,"chamferEx":0.5289,"N":34,"M":34,"id":64}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1006,"method":"ours","cap":1500,"id":65,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2761,"pathLen":3518.9896,"msgsPerDroneTick":3.4544,"tableEntries":34,"conflicts":1927,"swaps":145,"upgrades":18,"stuck":0,"bvcCompromise":22,"T":204,"fill":0.9706,"ratio":1.3218,"chamferEx":0.477,"N":34,"M":34,"id":65}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1007,"method":"ours","cap":1500,"id":66,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3181,"pathLen":3099.6056,"msgsPerDroneTick":3.7801,"tableEntries":32.8529,"conflicts":1882,"swaps":141,"upgrades":15,"stuck":0,"bvcCompromise":27,"T":166,"fill":0.9706,"ratio":1.2347,"chamferEx":0.528,"N":34,"M":34,"id":66}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1008,"method":"ours","cap":1500,"id":67,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2271,"pathLen":3039.4421,"msgsPerDroneTick":3.7624,"tableEntries":34,"conflicts":1785,"swaps":146,"upgrades":13,"stuck":0,"bvcCompromise":15,"T":163,"fill":0.9706,"ratio":1.1121,"chamferEx":0.5643,"N":34,"M":34,"id":67}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1009,"method":"ours","cap":1500,"id":68,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2762,"pathLen":3110.4145,"msgsPerDroneTick":3.7446,"tableEntries":34,"conflicts":1861,"swaps":139,"upgrades":11,"stuck":0,"bvcCompromise":27,"T":174,"fill":0.9706,"ratio":1.0867,"chamferEx":0.5101,"N":34,"M":34,"id":68}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1010,"method":"ours","cap":1500,"id":69,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3742,"pathLen":3001.4631,"msgsPerDroneTick":3.7123,"tableEntries":33.9118,"conflicts":1710,"swaps":123,"upgrades":13,"stuck":0,"bvcCompromise":19,"T":165,"fill":0.9706,"ratio":1.0981,"chamferEx":0.5357,"N":34,"M":34,"id":69}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1011,"method":"ours","cap":1500,"id":70,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3543,"pathLen":3435.709,"msgsPerDroneTick":3.3355,"tableEntries":34,"conflicts":1842,"swaps":137,"upgrades":18,"stuck":0,"bvcCompromise":21,"T":212,"fill":0.9706,"ratio":1.1951,"chamferEx":0.4696,"N":34,"M":34,"id":70}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1012,"method":"ours","cap":1500,"id":71,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2519,"pathLen":3088.348,"msgsPerDroneTick":3.8474,"tableEntries":33.8824,"conflicts":1937,"swaps":134,"upgrades":18,"stuck":0,"bvcCompromise":53,"T":166,"fill":0.9706,"ratio":1.1411,"chamferEx":0.5748,"N":34,"M":34,"id":71}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1013,"method":"ours","cap":1500,"id":72,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3243,"pathLen":3009.9207,"msgsPerDroneTick":3.9321,"tableEntries":34,"conflicts":1876,"swaps":135,"upgrades":13,"stuck":0,"bvcCompromise":33,"T":158,"fill":0.9706,"ratio":1.0879,"chamferEx":0.5472,"N":34,"M":34,"id":72}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1014,"method":"ours","cap":1500,"id":73,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3068,"pathLen":2878.1266,"msgsPerDroneTick":3.7521,"tableEntries":33.1176,"conflicts":1642,"swaps":138,"upgrades":10,"stuck":0,"bvcCompromise":20,"T":149,"fill":1,"ratio":1.0775,"chamferEx":0.3598,"N":34,"M":34,"id":73}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1015,"method":"ours","cap":1500,"id":74,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3797,"pathLen":3077.1099,"msgsPerDroneTick":3.5859,"tableEntries":34,"conflicts":1844,"swaps":139,"upgrades":11,"stuck":0,"bvcCompromise":5,"T":175,"fill":0.9706,"ratio":1.0788,"chamferEx":0.5053,"N":34,"M":34,"id":74}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1016,"method":"ours","cap":1500,"id":75,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3278,"pathLen":3370.8122,"msgsPerDroneTick":3.342,"tableEntries":33.9118,"conflicts":1717,"swaps":130,"upgrades":18,"stuck":0,"bvcCompromise":18,"T":199,"fill":0.9706,"ratio":1.2093,"chamferEx":0.5222,"N":34,"M":34,"id":75}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1017,"method":"ours","cap":1500,"id":76,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2935,"pathLen":3262.476,"msgsPerDroneTick":3.4291,"tableEntries":32.7647,"conflicts":1883,"swaps":135,"upgrades":12,"stuck":0,"bvcCompromise":23,"T":193,"fill":0.9706,"ratio":1.1177,"chamferEx":0.5546,"N":34,"M":34,"id":76}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1018,"method":"ours","cap":1500,"id":77,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2686,"pathLen":2931.9131,"msgsPerDroneTick":3.75,"tableEntries":34,"conflicts":1807,"swaps":141,"upgrades":13,"stuck":0,"bvcCompromise":20,"T":152,"fill":0.9706,"ratio":1.076,"chamferEx":0.5459,"N":34,"M":34,"id":77}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1019,"method":"ours","cap":1500,"id":78,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2862,"pathLen":3067.2993,"msgsPerDroneTick":3.6472,"tableEntries":33,"conflicts":1777,"swaps":153,"upgrades":17,"stuck":0,"bvcCompromise":14,"T":166,"fill":0.9706,"ratio":1.1262,"chamferEx":0.4937,"N":34,"M":34,"id":78}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1020,"method":"ours","cap":1500,"id":79,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3567,"pathLen":3010.6984,"msgsPerDroneTick":3.7719,"tableEntries":33.9118,"conflicts":1795,"swaps":135,"upgrades":15,"stuck":0,"bvcCompromise":13,"T":167,"fill":0.9706,"ratio":1.1168,"chamferEx":0.5791,"N":34,"M":34,"id":79}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1021,"method":"ours","cap":1500,"id":80,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4388,"pathLen":3103.6454,"msgsPerDroneTick":3.6885,"tableEntries":34,"conflicts":1880,"swaps":150,"upgrades":17,"stuck":0,"bvcCompromise":9,"T":169,"fill":0.9706,"ratio":1.119,"chamferEx":0.5012,"N":34,"M":34,"id":80}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1022,"method":"ours","cap":1500,"id":81,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3093,"pathLen":2842.2073,"msgsPerDroneTick":3.829,"tableEntries":34,"conflicts":1650,"swaps":112,"upgrades":13,"stuck":0,"bvcCompromise":26,"T":146,"fill":0.9706,"ratio":1.0924,"chamferEx":0.5134,"N":34,"M":34,"id":81}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1023,"method":"ours","cap":1500,"id":82,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3122,"pathLen":3161.951,"msgsPerDroneTick":3.7307,"tableEntries":33.4412,"conflicts":1904,"swaps":162,"upgrades":10,"stuck":0,"bvcCompromise":20,"T":179,"fill":0.9706,"ratio":1.1845,"chamferEx":0.5048,"N":34,"M":34,"id":82}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1024,"method":"ours","cap":1500,"id":83,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3851,"pathLen":2906.0243,"msgsPerDroneTick":3.7517,"tableEntries":33.9706,"conflicts":1661,"swaps":134,"upgrades":11,"stuck":0,"bvcCompromise":18,"T":151,"fill":0.9706,"ratio":1.0979,"chamferEx":0.4975,"N":34,"M":34,"id":83}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1025,"method":"ours","cap":1500,"id":84,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4046,"pathLen":2984.4298,"msgsPerDroneTick":3.7592,"tableEntries":33,"conflicts":1768,"swaps":138,"upgrades":10,"stuck":0,"bvcCompromise":23,"T":161,"fill":0.9706,"ratio":1.0775,"chamferEx":0.458,"N":34,"M":34,"id":84}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1026,"method":"ours","cap":1500,"id":85,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2557,"pathLen":2950.0101,"msgsPerDroneTick":3.7806,"tableEntries":32.9412,"conflicts":1775,"swaps":147,"upgrades":10,"stuck":0,"bvcCompromise":16,"T":154,"fill":0.9706,"ratio":1.1254,"chamferEx":0.5209,"N":34,"M":34,"id":85}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1027,"method":"ours","cap":1500,"id":86,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3652,"pathLen":3089.868,"msgsPerDroneTick":3.7099,"tableEntries":34,"conflicts":1780,"swaps":138,"upgrades":16,"stuck":0,"bvcCompromise":8,"T":170,"fill":0.9706,"ratio":1.2156,"chamferEx":0.411,"N":34,"M":34,"id":86}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1028,"method":"ours","cap":1500,"id":87,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3282,"pathLen":2935.7731,"msgsPerDroneTick":3.8609,"tableEntries":34,"conflicts":1748,"swaps":165,"upgrades":12,"stuck":0,"bvcCompromise":19,"T":152,"fill":0.9706,"ratio":1.0554,"chamferEx":0.5318,"N":34,"M":34,"id":87}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1029,"method":"ours","cap":1500,"id":88,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3482,"pathLen":2852.1647,"msgsPerDroneTick":3.8713,"tableEntries":34,"conflicts":1662,"swaps":112,"upgrades":17,"stuck":0,"bvcCompromise":12,"T":144,"fill":0.9706,"ratio":1.0672,"chamferEx":0.4919,"N":34,"M":34,"id":88}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"star","preset":"brutal","seed":1030,"method":"ours","cap":1500,"id":89,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.255,"pathLen":2866.2759,"msgsPerDroneTick":3.8972,"tableEntries":32.5882,"conflicts":1787,"swaps":138,"upgrades":10,"stuck":0,"bvcCompromise":16,"T":153,"fill":0.9706,"ratio":1.085,"chamferEx":0.553,"N":34,"M":34,"id":89}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1001,"method":"ours","cap":1500,"id":90,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1727,"pathLen":2263.26,"msgsPerDroneTick":18.5663,"tableEntries":34,"conflicts":491,"swaps":96,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.9706,"ratio":1.0031,"chamferEx":0.3314,"N":34,"M":34,"id":90}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1002,"method":"ours","cap":1500,"id":91,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2035,"pathLen":2315.1205,"msgsPerDroneTick":17.6416,"tableEntries":34,"conflicts":522,"swaps":120,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":114,"fill":1,"ratio":1.0028,"chamferEx":0.1995,"N":34,"M":34,"id":91}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1003,"method":"ours","cap":1500,"id":92,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1494,"pathLen":2366.3748,"msgsPerDroneTick":18.068,"tableEntries":34,"conflicts":702,"swaps":152,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":115,"fill":0.9706,"ratio":1.0041,"chamferEx":0.3246,"N":34,"M":34,"id":92}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1004,"method":"ours","cap":1500,"id":93,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0936,"pathLen":2403.2981,"msgsPerDroneTick":17.6946,"tableEntries":34,"conflicts":613,"swaps":125,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":123,"fill":0.9706,"ratio":1.0131,"chamferEx":0.281,"N":34,"M":34,"id":93}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1005,"method":"ours","cap":1500,"id":94,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1277,"pathLen":2371.745,"msgsPerDroneTick":17.8723,"tableEntries":34,"conflicts":618,"swaps":134,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":120,"fill":0.9706,"ratio":1.011,"chamferEx":0.3373,"N":34,"M":34,"id":94}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1006,"method":"ours","cap":1500,"id":95,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1321,"pathLen":2331.6037,"msgsPerDroneTick":18.0743,"tableEntries":34,"conflicts":527,"swaps":121,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":116,"fill":1,"ratio":1.0063,"chamferEx":0.1875,"N":34,"M":34,"id":95}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1007,"method":"ours","cap":1500,"id":96,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1274,"pathLen":2376.9316,"msgsPerDroneTick":17.5841,"tableEntries":34,"conflicts":633,"swaps":132,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":122,"fill":0.9706,"ratio":1.016,"chamferEx":0.2125,"N":34,"M":34,"id":96}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1008,"method":"ours","cap":1500,"id":97,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1716,"pathLen":2492.0455,"msgsPerDroneTick":17.8782,"tableEntries":34,"conflicts":868,"swaps":179,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":126,"fill":0.9706,"ratio":1.0406,"chamferEx":0.3098,"N":34,"M":34,"id":97}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1009,"method":"ours","cap":1500,"id":98,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1476,"pathLen":2325.4505,"msgsPerDroneTick":18.3216,"tableEntries":34,"conflicts":604,"swaps":135,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.003,"chamferEx":0.3219,"N":34,"M":34,"id":98}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1010,"method":"ours","cap":1500,"id":99,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1217,"pathLen":2413.1878,"msgsPerDroneTick":17.7953,"tableEntries":34,"conflicts":838,"swaps":171,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":124,"fill":0.9706,"ratio":1.0133,"chamferEx":0.3378,"N":34,"M":34,"id":99}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1011,"method":"ours","cap":1500,"id":100,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1849,"pathLen":2329.248,"msgsPerDroneTick":18.0495,"tableEntries":34,"conflicts":548,"swaps":115,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":111,"fill":0.9706,"ratio":1.0034,"chamferEx":0.3671,"N":34,"M":34,"id":100}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1012,"method":"ours","cap":1500,"id":101,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1677,"pathLen":2355.0132,"msgsPerDroneTick":17.9212,"tableEntries":34,"conflicts":683,"swaps":139,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":119,"fill":0.9706,"ratio":1.0182,"chamferEx":0.3417,"N":34,"M":34,"id":101}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1013,"method":"ours","cap":1500,"id":102,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1602,"pathLen":2369.7348,"msgsPerDroneTick":18.3358,"tableEntries":34,"conflicts":700,"swaps":159,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":115,"fill":0.9706,"ratio":1.0173,"chamferEx":0.3626,"N":34,"M":34,"id":102}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1014,"method":"ours","cap":1500,"id":103,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1632,"pathLen":2397.9537,"msgsPerDroneTick":18.4013,"tableEntries":34,"conflicts":797,"swaps":167,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":115,"fill":0.9706,"ratio":1.0155,"chamferEx":0.3607,"N":34,"M":34,"id":103}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1015,"method":"ours","cap":1500,"id":104,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1675,"pathLen":2319.1134,"msgsPerDroneTick":17.9921,"tableEntries":34,"conflicts":588,"swaps":133,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0048,"chamferEx":0.2417,"N":34,"M":34,"id":104}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1016,"method":"ours","cap":1500,"id":105,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0774,"pathLen":2269.0731,"msgsPerDroneTick":18.5862,"tableEntries":34,"conflicts":599,"swaps":127,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1.0037,"chamferEx":0.4447,"N":34,"M":34,"id":105}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1017,"method":"ours","cap":1500,"id":106,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.163,"pathLen":2395.9945,"msgsPerDroneTick":17.6864,"tableEntries":34,"conflicts":599,"swaps":126,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":125,"fill":0.9706,"ratio":1.016,"chamferEx":0.307,"N":34,"M":34,"id":106}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1018,"method":"ours","cap":1500,"id":107,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1711,"pathLen":2323.5382,"msgsPerDroneTick":18.2156,"tableEntries":34,"conflicts":661,"swaps":148,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0018,"chamferEx":0.3698,"N":34,"M":34,"id":107}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1019,"method":"ours","cap":1500,"id":108,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1453,"pathLen":2374.2014,"msgsPerDroneTick":17.6454,"tableEntries":34,"conflicts":612,"swaps":140,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":125,"fill":0.9706,"ratio":1.0041,"chamferEx":0.2688,"N":34,"M":34,"id":108}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1020,"method":"ours","cap":1500,"id":109,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1528,"pathLen":2379.0023,"msgsPerDroneTick":17.8331,"tableEntries":34,"conflicts":714,"swaps":161,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":120,"fill":0.9706,"ratio":1.0026,"chamferEx":0.3497,"N":34,"M":34,"id":109}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1021,"method":"ours","cap":1500,"id":110,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1576,"pathLen":2359.1302,"msgsPerDroneTick":17.4713,"tableEntries":34,"conflicts":618,"swaps":134,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":118,"fill":0.9706,"ratio":1.0046,"chamferEx":0.3189,"N":34,"M":34,"id":110}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1022,"method":"ours","cap":1500,"id":111,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.132,"pathLen":2362.2374,"msgsPerDroneTick":18.4056,"tableEntries":34,"conflicts":703,"swaps":146,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":114,"fill":0.9706,"ratio":1.0131,"chamferEx":0.3751,"N":34,"M":34,"id":111}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1023,"method":"ours","cap":1500,"id":112,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1951,"pathLen":2412.1154,"msgsPerDroneTick":17.0347,"tableEntries":34,"conflicts":633,"swaps":142,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":128,"fill":0.9706,"ratio":1.011,"chamferEx":0.3015,"N":34,"M":34,"id":112}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1024,"method":"ours","cap":1500,"id":113,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1272,"pathLen":2350.4772,"msgsPerDroneTick":17.526,"tableEntries":34,"conflicts":573,"swaps":121,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0036,"chamferEx":0.2453,"N":34,"M":34,"id":113}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1025,"method":"ours","cap":1500,"id":114,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1211,"pathLen":2351.1796,"msgsPerDroneTick":17.9595,"tableEntries":34,"conflicts":629,"swaps":129,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0131,"chamferEx":0.3343,"N":34,"M":34,"id":114}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1026,"method":"ours","cap":1500,"id":115,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1997,"pathLen":2338.9037,"msgsPerDroneTick":18.2832,"tableEntries":34,"conflicts":744,"swaps":145,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0045,"chamferEx":0.2945,"N":34,"M":34,"id":115}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1027,"method":"ours","cap":1500,"id":116,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1211,"pathLen":2348.3142,"msgsPerDroneTick":18.6892,"tableEntries":34,"conflicts":666,"swaps":146,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":109,"fill":0.9706,"ratio":1.0125,"chamferEx":0.3332,"N":34,"M":34,"id":116}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1028,"method":"ours","cap":1500,"id":117,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1818,"pathLen":2329.2703,"msgsPerDroneTick":17.88,"tableEntries":34,"conflicts":642,"swaps":153,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":112,"fill":0.9706,"ratio":1.0058,"chamferEx":0.3332,"N":34,"M":34,"id":117}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1029,"method":"ours","cap":1500,"id":118,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1372,"pathLen":2367.0316,"msgsPerDroneTick":17.673,"tableEntries":34,"conflicts":539,"swaps":126,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":118,"fill":0.9706,"ratio":1.0077,"chamferEx":0.2632,"N":34,"M":34,"id":118}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"normal","seed":1030,"method":"ours","cap":1500,"id":119,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.109,"pathLen":2332.758,"msgsPerDroneTick":18.1499,"tableEntries":34,"conflicts":637,"swaps":146,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":112,"fill":0.9706,"ratio":1.0063,"chamferEx":0.3472,"N":34,"M":34,"id":119}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1001,"method":"ours","cap":1500,"id":120,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3257,"pathLen":2654.8143,"msgsPerDroneTick":8.0375,"tableEntries":34,"conflicts":1432,"swaps":205,"upgrades":8,"stuck":0,"bvcCompromise":1,"T":127,"fill":0.9706,"ratio":1.0749,"chamferEx":0.4369,"N":34,"M":34,"id":120}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1002,"method":"ours","cap":1500,"id":121,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3179,"pathLen":2618.6497,"msgsPerDroneTick":7.5928,"tableEntries":34,"conflicts":1405,"swaps":200,"upgrades":4,"stuck":0,"bvcCompromise":3,"T":136,"fill":0.9706,"ratio":1.0426,"chamferEx":0.4911,"N":34,"M":34,"id":121}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1003,"method":"ours","cap":1500,"id":122,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1504,"pathLen":2771.2005,"msgsPerDroneTick":7.1105,"tableEntries":34,"conflicts":1361,"swaps":187,"upgrades":5,"stuck":0,"bvcCompromise":5,"T":148,"fill":0.9706,"ratio":1.0301,"chamferEx":0.3739,"N":34,"M":34,"id":122}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1004,"method":"ours","cap":1500,"id":123,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3538,"pathLen":2632.3071,"msgsPerDroneTick":8.0971,"tableEntries":34,"conflicts":1365,"swaps":202,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":130,"fill":0.9706,"ratio":1.0668,"chamferEx":0.4298,"N":34,"M":34,"id":123}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1005,"method":"ours","cap":1500,"id":124,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2191,"pathLen":2555.277,"msgsPerDroneTick":7.9692,"tableEntries":34,"conflicts":1354,"swaps":197,"upgrades":3,"stuck":0,"bvcCompromise":2,"T":125,"fill":0.9706,"ratio":1.0393,"chamferEx":0.3854,"N":34,"M":34,"id":124}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1006,"method":"ours","cap":1500,"id":125,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3178,"pathLen":2504.62,"msgsPerDroneTick":7.9849,"tableEntries":34,"conflicts":1320,"swaps":170,"upgrades":2,"stuck":0,"bvcCompromise":0,"T":121,"fill":0.9706,"ratio":1.015,"chamferEx":0.4543,"N":34,"M":34,"id":125}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1007,"method":"ours","cap":1500,"id":126,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2203,"pathLen":2633.0946,"msgsPerDroneTick":7.8394,"tableEntries":34,"conflicts":1440,"swaps":194,"upgrades":4,"stuck":0,"bvcCompromise":0,"T":130,"fill":0.9706,"ratio":1.0346,"chamferEx":0.4525,"N":34,"M":34,"id":126}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1008,"method":"ours","cap":1500,"id":127,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2456,"pathLen":2524.1285,"msgsPerDroneTick":8.261,"tableEntries":34,"conflicts":1296,"swaps":184,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":120,"fill":0.9706,"ratio":1.0373,"chamferEx":0.356,"N":34,"M":34,"id":127}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1009,"method":"ours","cap":1500,"id":128,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1719,"pathLen":2608.1263,"msgsPerDroneTick":7.8748,"tableEntries":34,"conflicts":1389,"swaps":182,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":128,"fill":0.9706,"ratio":1.0495,"chamferEx":0.4765,"N":34,"M":34,"id":128}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1010,"method":"ours","cap":1500,"id":129,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2884,"pathLen":2569.5541,"msgsPerDroneTick":7.8742,"tableEntries":34,"conflicts":1437,"swaps":212,"upgrades":2,"stuck":0,"bvcCompromise":3,"T":123,"fill":0.9706,"ratio":1.0472,"chamferEx":0.4274,"N":34,"M":34,"id":129}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1011,"method":"ours","cap":1500,"id":130,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1566,"pathLen":2599.1135,"msgsPerDroneTick":8.1902,"tableEntries":34,"conflicts":1336,"swaps":173,"upgrades":5,"stuck":0,"bvcCompromise":2,"T":116,"fill":0.9706,"ratio":1.0674,"chamferEx":0.4779,"N":34,"M":34,"id":130}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1012,"method":"ours","cap":1500,"id":131,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3232,"pathLen":2612.6639,"msgsPerDroneTick":8.0708,"tableEntries":34,"conflicts":1401,"swaps":200,"upgrades":7,"stuck":0,"bvcCompromise":1,"T":125,"fill":0.9706,"ratio":1.0837,"chamferEx":0.4153,"N":34,"M":34,"id":131}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1013,"method":"ours","cap":1500,"id":132,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3757,"pathLen":2537.004,"msgsPerDroneTick":8.0841,"tableEntries":34,"conflicts":1327,"swaps":177,"upgrades":2,"stuck":0,"bvcCompromise":0,"T":120,"fill":0.9706,"ratio":1.0301,"chamferEx":0.5235,"N":34,"M":34,"id":132}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1014,"method":"ours","cap":1500,"id":133,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3582,"pathLen":2590.7599,"msgsPerDroneTick":8.3113,"tableEntries":34,"conflicts":1332,"swaps":193,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":123,"fill":0.9706,"ratio":1.0456,"chamferEx":0.3167,"N":34,"M":34,"id":133}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1015,"method":"ours","cap":1500,"id":134,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3152,"pathLen":2583.1833,"msgsPerDroneTick":8.2329,"tableEntries":34,"conflicts":1463,"swaps":211,"upgrades":2,"stuck":0,"bvcCompromise":0,"T":123,"fill":0.9706,"ratio":1.0509,"chamferEx":0.331,"N":34,"M":34,"id":134}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1016,"method":"ours","cap":1500,"id":135,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.32,"pathLen":2662.2752,"msgsPerDroneTick":7.9343,"tableEntries":34,"conflicts":1525,"swaps":207,"upgrades":6,"stuck":0,"bvcCompromise":1,"T":129,"fill":0.9706,"ratio":1.0515,"chamferEx":0.4844,"N":34,"M":34,"id":135}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1017,"method":"ours","cap":1500,"id":136,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1778,"pathLen":2628.5301,"msgsPerDroneTick":7.7152,"tableEntries":34,"conflicts":1430,"swaps":209,"upgrades":7,"stuck":0,"bvcCompromise":0,"T":130,"fill":0.9706,"ratio":1.0422,"chamferEx":0.5091,"N":34,"M":34,"id":136}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1018,"method":"ours","cap":1500,"id":137,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2676,"pathLen":2719.8122,"msgsPerDroneTick":7.6827,"tableEntries":34,"conflicts":1466,"swaps":216,"upgrades":6,"stuck":0,"bvcCompromise":2,"T":136,"fill":0.9706,"ratio":1.0695,"chamferEx":0.3164,"N":34,"M":34,"id":137}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1019,"method":"ours","cap":1500,"id":138,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3036,"pathLen":2666.7055,"msgsPerDroneTick":7.9856,"tableEntries":34,"conflicts":1438,"swaps":194,"upgrades":5,"stuck":0,"bvcCompromise":2,"T":129,"fill":0.9706,"ratio":1.0673,"chamferEx":0.443,"N":34,"M":34,"id":138}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1020,"method":"ours","cap":1500,"id":139,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2418,"pathLen":2573.339,"msgsPerDroneTick":7.6271,"tableEntries":34,"conflicts":1261,"swaps":168,"upgrades":5,"stuck":0,"bvcCompromise":0,"T":128,"fill":0.9706,"ratio":1.0292,"chamferEx":0.3589,"N":34,"M":34,"id":139}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1021,"method":"ours","cap":1500,"id":140,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2874,"pathLen":2703.2461,"msgsPerDroneTick":7.724,"tableEntries":34,"conflicts":1457,"swaps":215,"upgrades":4,"stuck":0,"bvcCompromise":2,"T":138,"fill":0.9706,"ratio":1.0627,"chamferEx":0.3772,"N":34,"M":34,"id":140}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1022,"method":"ours","cap":1500,"id":141,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2267,"pathLen":2911.9519,"msgsPerDroneTick":7.0058,"tableEntries":34,"conflicts":1471,"swaps":203,"upgrades":4,"stuck":0,"bvcCompromise":0,"T":167,"fill":0.9706,"ratio":1.1005,"chamferEx":0.3044,"N":34,"M":34,"id":141}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1023,"method":"ours","cap":1500,"id":142,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3041,"pathLen":2554.8867,"msgsPerDroneTick":7.9843,"tableEntries":34,"conflicts":1355,"swaps":186,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":124,"fill":0.9706,"ratio":1.0256,"chamferEx":0.4568,"N":34,"M":34,"id":142}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1024,"method":"ours","cap":1500,"id":143,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3183,"pathLen":2708.6093,"msgsPerDroneTick":7.8478,"tableEntries":34,"conflicts":1491,"swaps":222,"upgrades":7,"stuck":0,"bvcCompromise":2,"T":132,"fill":0.9706,"ratio":1.0756,"chamferEx":0.4001,"N":34,"M":34,"id":143}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1025,"method":"ours","cap":1500,"id":144,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2339,"pathLen":2593.8513,"msgsPerDroneTick":7.9914,"tableEntries":34,"conflicts":1353,"swaps":183,"upgrades":4,"stuck":0,"bvcCompromise":4,"T":123,"fill":0.9706,"ratio":1.0513,"chamferEx":0.4994,"N":34,"M":34,"id":144}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1026,"method":"ours","cap":1500,"id":145,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1743,"pathLen":2633.1603,"msgsPerDroneTick":8.0188,"tableEntries":34,"conflicts":1393,"swaps":192,"upgrades":3,"stuck":0,"bvcCompromise":1,"T":130,"fill":0.9706,"ratio":1.0392,"chamferEx":0.504,"N":34,"M":34,"id":145}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1027,"method":"ours","cap":1500,"id":146,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2681,"pathLen":2641.0109,"msgsPerDroneTick":7.636,"tableEntries":34,"conflicts":1271,"swaps":171,"upgrades":5,"stuck":0,"bvcCompromise":2,"T":133,"fill":0.9706,"ratio":1.0372,"chamferEx":0.3357,"N":34,"M":34,"id":146}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1028,"method":"ours","cap":1500,"id":147,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3092,"pathLen":2711.0902,"msgsPerDroneTick":8.2012,"tableEntries":34,"conflicts":1563,"swaps":233,"upgrades":7,"stuck":0,"bvcCompromise":3,"T":132,"fill":0.9706,"ratio":1.0273,"chamferEx":0.4205,"N":34,"M":34,"id":147}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1029,"method":"ours","cap":1500,"id":148,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2799,"pathLen":2600.5522,"msgsPerDroneTick":8.0641,"tableEntries":34,"conflicts":1445,"swaps":201,"upgrades":1,"stuck":0,"bvcCompromise":5,"T":128,"fill":1,"ratio":1.0294,"chamferEx":0.2942,"N":34,"M":34,"id":148}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"hard","seed":1030,"method":"ours","cap":1500,"id":149,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2365,"pathLen":2606.0728,"msgsPerDroneTick":8.2727,"tableEntries":34,"conflicts":1521,"swaps":226,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":122,"fill":0.9706,"ratio":1.0402,"chamferEx":0.4273,"N":34,"M":34,"id":149}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1001,"method":"ours","cap":1500,"id":150,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3437,"pathLen":11723.0374,"msgsPerDroneTick":0.8563,"tableEntries":32.8824,"conflicts":1961,"swaps":178,"upgrades":84,"stuck":0,"bvcCompromise":10,"T":930,"fill":0.9706,"ratio":1.6836,"chamferEx":0.5192,"N":34,"M":34,"id":150}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1002,"method":"ours","cap":1500,"id":151,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2813,"pathLen":6167.3373,"msgsPerDroneTick":1.2475,"tableEntries":32.2941,"conflicts":1685,"swaps":164,"upgrades":37,"stuck":0,"bvcCompromise":6,"T":452,"fill":0.9706,"ratio":1.7734,"chamferEx":0.546,"N":34,"M":34,"id":151}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1003,"method":"ours","cap":1500,"id":152,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2994,"pathLen":11089.8508,"msgsPerDroneTick":0.9069,"tableEntries":31.3235,"conflicts":2029,"swaps":194,"upgrades":71,"stuck":0,"bvcCompromise":9,"T":881,"fill":0.9706,"ratio":1.9117,"chamferEx":0.4483,"N":34,"M":34,"id":152}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1004,"method":"ours","cap":1500,"id":153,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3828,"pathLen":17456.6739,"msgsPerDroneTick":0.6744,"tableEntries":29.5,"conflicts":2188,"swaps":193,"upgrades":121,"stuck":0,"bvcCompromise":1,"T":null,"fill":0.8529,"ratio":1.2934,"chamferEx":1.2399,"N":34,"M":34,"id":153}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1005,"method":"ours","cap":1500,"id":154,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3239,"pathLen":17956.2727,"msgsPerDroneTick":0.719,"tableEntries":26.5,"conflicts":2476,"swaps":232,"upgrades":100,"stuck":0,"bvcCompromise":5,"T":null,"fill":0.8824,"ratio":1.7842,"chamferEx":0.7223,"N":34,"M":34,"id":154}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1006,"method":"ours","cap":1500,"id":155,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3,"pathLen":15856.5166,"msgsPerDroneTick":0.6938,"tableEntries":31.6176,"conflicts":2056,"swaps":185,"upgrades":93,"stuck":0,"bvcCompromise":2,"T":1366,"fill":0.9706,"ratio":1.9393,"chamferEx":0.5532,"N":34,"M":34,"id":155}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1007,"method":"ours","cap":1500,"id":156,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3285,"pathLen":11897.1805,"msgsPerDroneTick":0.8278,"tableEntries":30.9118,"conflicts":1967,"swaps":181,"upgrades":66,"stuck":0,"bvcCompromise":4,"T":964,"fill":0.9706,"ratio":1.876,"chamferEx":0.6185,"N":34,"M":34,"id":156}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1008,"method":"ours","cap":1500,"id":157,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.411,"pathLen":5858.3782,"msgsPerDroneTick":1.2982,"tableEntries":29.5294,"conflicts":1544,"swaps":142,"upgrades":46,"stuck":0,"bvcCompromise":2,"T":413,"fill":0.9706,"ratio":1.6275,"chamferEx":0.5556,"N":34,"M":34,"id":157}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1009,"method":"ours","cap":1500,"id":158,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2956,"pathLen":17594.2106,"msgsPerDroneTick":0.6811,"tableEntries":29.3235,"conflicts":2309,"swaps":220,"upgrades":112,"stuck":0,"bvcCompromise":1,"T":null,"fill":0.7941,"ratio":1.7861,"chamferEx":1.4786,"N":34,"M":34,"id":158}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1010,"method":"ours","cap":1500,"id":159,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3884,"pathLen":17738.936,"msgsPerDroneTick":0.7163,"tableEntries":30.9706,"conflicts":2402,"swaps":217,"upgrades":105,"stuck":0,"bvcCompromise":2,"T":null,"fill":0.8824,"ratio":1.735,"chamferEx":1.0672,"N":34,"M":34,"id":159}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1011,"method":"ours","cap":1500,"id":160,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3019,"pathLen":12076.7075,"msgsPerDroneTick":0.8125,"tableEntries":31.5,"conflicts":2008,"swaps":206,"upgrades":78,"stuck":0,"bvcCompromise":7,"T":987,"fill":0.9706,"ratio":2.3287,"chamferEx":0.5266,"N":34,"M":34,"id":160}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1012,"method":"ours","cap":1500,"id":161,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3867,"pathLen":17526.371,"msgsPerDroneTick":0.6737,"tableEntries":31.5294,"conflicts":2252,"swaps":190,"upgrades":109,"stuck":0,"bvcCompromise":11,"T":null,"fill":0.8824,"ratio":1.7213,"chamferEx":1.0603,"N":34,"M":34,"id":161}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1013,"method":"ours","cap":1500,"id":162,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4103,"pathLen":3301.8167,"msgsPerDroneTick":2.6386,"tableEntries":32.5588,"conflicts":1480,"swaps":151,"upgrades":14,"stuck":0,"bvcCompromise":5,"T":167,"fill":0.9706,"ratio":1.1148,"chamferEx":0.458,"N":34,"M":34,"id":162}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1014,"method":"ours","cap":1500,"id":163,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.317,"pathLen":13016.5407,"msgsPerDroneTick":0.8122,"tableEntries":31.9412,"conflicts":2081,"swaps":190,"upgrades":85,"stuck":0,"bvcCompromise":7,"T":1079,"fill":0.9706,"ratio":1.9666,"chamferEx":0.5238,"N":34,"M":34,"id":163}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1015,"method":"ours","cap":1500,"id":164,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3509,"pathLen":3408.2845,"msgsPerDroneTick":2.6158,"tableEntries":33,"conflicts":1560,"swaps":156,"upgrades":19,"stuck":0,"bvcCompromise":5,"T":174,"fill":0.9706,"ratio":1.2744,"chamferEx":0.5115,"N":34,"M":34,"id":164}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1016,"method":"ours","cap":1500,"id":165,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4499,"pathLen":3573.542,"msgsPerDroneTick":2.2294,"tableEntries":29.4412,"conflicts":1505,"swaps":157,"upgrades":13,"stuck":0,"bvcCompromise":1,"T":194,"fill":0.9706,"ratio":1.0569,"chamferEx":0.6018,"N":34,"M":34,"id":165}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1017,"method":"ours","cap":1500,"id":166,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2975,"pathLen":17689.3847,"msgsPerDroneTick":0.6922,"tableEntries":31.2353,"conflicts":2242,"swaps":219,"upgrades":98,"stuck":0,"bvcCompromise":6,"T":null,"fill":0.8824,"ratio":1.8848,"chamferEx":1.115,"N":34,"M":34,"id":166}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1018,"method":"ours","cap":1500,"id":167,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2682,"pathLen":17997.5068,"msgsPerDroneTick":0.7106,"tableEntries":29.8824,"conflicts":2431,"swaps":209,"upgrades":104,"stuck":0,"bvcCompromise":7,"T":null,"fill":0.9118,"ratio":1.9367,"chamferEx":0.9125,"N":34,"M":34,"id":167}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1019,"method":"ours","cap":1500,"id":168,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2862,"pathLen":6153.21,"msgsPerDroneTick":1.3228,"tableEntries":29.3529,"conflicts":1794,"swaps":200,"upgrades":37,"stuck":0,"bvcCompromise":8,"T":432,"fill":0.9706,"ratio":1.9393,"chamferEx":0.5204,"N":34,"M":34,"id":168}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1020,"method":"ours","cap":1500,"id":169,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3413,"pathLen":17716.5925,"msgsPerDroneTick":0.7216,"tableEntries":27.5882,"conflicts":2465,"swaps":243,"upgrades":114,"stuck":0,"bvcCompromise":6,"T":null,"fill":0.9118,"ratio":1.3672,"chamferEx":0.8883,"N":34,"M":34,"id":169}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1021,"method":"ours","cap":1500,"id":170,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3072,"pathLen":17865.9117,"msgsPerDroneTick":0.6906,"tableEntries":30.3235,"conflicts":2281,"swaps":229,"upgrades":120,"stuck":0,"bvcCompromise":6,"T":null,"fill":0.7941,"ratio":1.5662,"chamferEx":1.4185,"N":34,"M":34,"id":170}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1022,"method":"ours","cap":1500,"id":171,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2699,"pathLen":3592.0217,"msgsPerDroneTick":2.2164,"tableEntries":32.5882,"conflicts":1542,"swaps":173,"upgrades":17,"stuck":0,"bvcCompromise":4,"T":196,"fill":0.9706,"ratio":1.166,"chamferEx":0.6109,"N":34,"M":34,"id":171}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1023,"method":"ours","cap":1500,"id":172,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4249,"pathLen":3595.0185,"msgsPerDroneTick":2.577,"tableEntries":33.1765,"conflicts":1693,"swaps":192,"upgrades":20,"stuck":0,"bvcCompromise":4,"T":189,"fill":0.9706,"ratio":1.2576,"chamferEx":0.5756,"N":34,"M":34,"id":172}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1024,"method":"ours","cap":1500,"id":173,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.283,"pathLen":13772.0669,"msgsPerDroneTick":0.8008,"tableEntries":30.2059,"conflicts":2197,"swaps":203,"upgrades":111,"stuck":0,"bvcCompromise":12,"T":1112,"fill":0.9706,"ratio":2.2064,"chamferEx":0.6222,"N":34,"M":34,"id":173}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1025,"method":"ours","cap":1500,"id":174,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4398,"pathLen":3332.1664,"msgsPerDroneTick":2.6627,"tableEntries":32.2647,"conflicts":1585,"swaps":171,"upgrades":19,"stuck":0,"bvcCompromise":4,"T":165,"fill":0.9706,"ratio":1.1888,"chamferEx":0.5489,"N":34,"M":34,"id":174}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1026,"method":"ours","cap":1500,"id":175,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2981,"pathLen":8227.976,"msgsPerDroneTick":1.0102,"tableEntries":30.7647,"conflicts":1719,"swaps":177,"upgrades":52,"stuck":0,"bvcCompromise":5,"T":634,"fill":0.9706,"ratio":1.5747,"chamferEx":0.5358,"N":34,"M":34,"id":175}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1027,"method":"ours","cap":1500,"id":176,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3081,"pathLen":6436.2451,"msgsPerDroneTick":1.209,"tableEntries":30.3529,"conflicts":1571,"swaps":154,"upgrades":48,"stuck":0,"bvcCompromise":5,"T":452,"fill":0.9706,"ratio":1.5717,"chamferEx":0.5618,"N":34,"M":34,"id":176}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1028,"method":"ours","cap":1500,"id":177,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.391,"pathLen":3322.784,"msgsPerDroneTick":2.6684,"tableEntries":33.6765,"conflicts":1594,"swaps":156,"upgrades":18,"stuck":0,"bvcCompromise":5,"T":163,"fill":0.9706,"ratio":1.2648,"chamferEx":0.6237,"N":34,"M":34,"id":177}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1029,"method":"ours","cap":1500,"id":178,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2652,"pathLen":17535.9379,"msgsPerDroneTick":0.6928,"tableEntries":30.6765,"conflicts":2185,"swaps":209,"upgrades":92,"stuck":0,"bvcCompromise":4,"T":null,"fill":0.9118,"ratio":1.5799,"chamferEx":0.8952,"N":34,"M":34,"id":178}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"heart","preset":"brutal","seed":1030,"method":"ours","cap":1500,"id":179,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3199,"pathLen":17986.5803,"msgsPerDroneTick":0.6943,"tableEntries":31.5882,"conflicts":2227,"swaps":207,"upgrades":116,"stuck":0,"bvcCompromise":7,"T":null,"fill":0.8235,"ratio":1.3657,"chamferEx":1.4714,"N":34,"M":34,"id":179}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1001,"method":"ours","cap":1500,"id":180,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1376,"pathLen":2187.184,"msgsPerDroneTick":15.0022,"tableEntries":34,"conflicts":567,"swaps":122,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":121,"fill":0.9706,"ratio":1.0047,"chamferEx":0.5358,"N":34,"M":34,"id":180}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1002,"method":"ours","cap":1500,"id":181,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1033,"pathLen":2437.3065,"msgsPerDroneTick":14.1251,"tableEntries":34,"conflicts":840,"swaps":197,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":149,"fill":0.9706,"ratio":1.0183,"chamferEx":0.2656,"N":34,"M":34,"id":181}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1003,"method":"ours","cap":1500,"id":182,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1281,"pathLen":2288.5283,"msgsPerDroneTick":14.9554,"tableEntries":34,"conflicts":798,"swaps":197,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":130,"fill":0.9706,"ratio":1.0158,"chamferEx":0.5443,"N":34,"M":34,"id":182}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1004,"method":"ours","cap":1500,"id":183,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0934,"pathLen":2299.9068,"msgsPerDroneTick":14.547,"tableEntries":34,"conflicts":712,"swaps":163,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":139,"fill":0.9706,"ratio":1.0057,"chamferEx":0.306,"N":34,"M":34,"id":183}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1005,"method":"ours","cap":1500,"id":184,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1455,"pathLen":2306.0405,"msgsPerDroneTick":15.3967,"tableEntries":34,"conflicts":814,"swaps":170,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":127,"fill":0.9706,"ratio":1.0152,"chamferEx":0.4079,"N":34,"M":34,"id":184}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1006,"method":"ours","cap":1500,"id":185,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1872,"pathLen":2250.9865,"msgsPerDroneTick":15.4949,"tableEntries":34,"conflicts":683,"swaps":170,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":116,"fill":0.9706,"ratio":1.0126,"chamferEx":0.4206,"N":34,"M":34,"id":185}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1007,"method":"ours","cap":1500,"id":186,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1179,"pathLen":2328.6914,"msgsPerDroneTick":14.3713,"tableEntries":34,"conflicts":623,"swaps":111,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":146,"fill":0.9706,"ratio":1.0042,"chamferEx":0.4024,"N":34,"M":34,"id":186}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1008,"method":"ours","cap":1500,"id":187,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1695,"pathLen":2247.2846,"msgsPerDroneTick":15.2628,"tableEntries":34,"conflicts":705,"swaps":164,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":124,"fill":0.9706,"ratio":1.0135,"chamferEx":0.3029,"N":34,"M":34,"id":187}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1009,"method":"ours","cap":1500,"id":188,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1746,"pathLen":2459.2565,"msgsPerDroneTick":14.3014,"tableEntries":34,"conflicts":849,"swaps":175,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":149,"fill":0.9706,"ratio":1.0135,"chamferEx":0.2683,"N":34,"M":34,"id":188}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1010,"method":"ours","cap":1500,"id":189,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1579,"pathLen":2293.6975,"msgsPerDroneTick":14.8265,"tableEntries":34,"conflicts":758,"swaps":161,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":129,"fill":0.9706,"ratio":1.0136,"chamferEx":0.3374,"N":34,"M":34,"id":189}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1011,"method":"ours","cap":1500,"id":190,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1513,"pathLen":2255.5113,"msgsPerDroneTick":15.0724,"tableEntries":34,"conflicts":607,"swaps":130,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":119,"fill":0.9706,"ratio":1.0227,"chamferEx":0.3747,"N":34,"M":34,"id":190}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1012,"method":"ours","cap":1500,"id":191,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1551,"pathLen":2272.2266,"msgsPerDroneTick":15.0532,"tableEntries":34,"conflicts":644,"swaps":155,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":126,"fill":0.9706,"ratio":1.0116,"chamferEx":0.4387,"N":34,"M":34,"id":191}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1013,"method":"ours","cap":1500,"id":192,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1231,"pathLen":2284.3605,"msgsPerDroneTick":14.6132,"tableEntries":34,"conflicts":733,"swaps":154,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":133,"fill":0.9706,"ratio":1.0086,"chamferEx":0.4539,"N":34,"M":34,"id":192}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1014,"method":"ours","cap":1500,"id":193,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2021,"pathLen":2260.0558,"msgsPerDroneTick":14.9783,"tableEntries":34,"conflicts":712,"swaps":168,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":122,"fill":0.9706,"ratio":1.0082,"chamferEx":0.515,"N":34,"M":34,"id":193}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1015,"method":"ours","cap":1500,"id":194,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.178,"pathLen":2351.9201,"msgsPerDroneTick":14.6852,"tableEntries":34,"conflicts":807,"swaps":205,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":138,"fill":0.9706,"ratio":1.0141,"chamferEx":0.3036,"N":34,"M":34,"id":194}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1016,"method":"ours","cap":1500,"id":195,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1979,"pathLen":2276.5361,"msgsPerDroneTick":15.0417,"tableEntries":34,"conflicts":655,"swaps":150,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":127,"fill":0.9706,"ratio":1.0121,"chamferEx":0.4944,"N":34,"M":34,"id":195}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1017,"method":"ours","cap":1500,"id":196,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1155,"pathLen":2280.2814,"msgsPerDroneTick":14.8762,"tableEntries":34,"conflicts":703,"swaps":151,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":130,"fill":0.9706,"ratio":1.0074,"chamferEx":0.4804,"N":34,"M":34,"id":196}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1018,"method":"ours","cap":1500,"id":197,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1613,"pathLen":2298.163,"msgsPerDroneTick":15.4036,"tableEntries":34,"conflicts":863,"swaps":189,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":122,"fill":0.9706,"ratio":1.0162,"chamferEx":0.4319,"N":34,"M":34,"id":197}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1019,"method":"ours","cap":1500,"id":198,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1786,"pathLen":2343.093,"msgsPerDroneTick":14.6183,"tableEntries":34,"conflicts":745,"swaps":160,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":146,"fill":0.9706,"ratio":1.0207,"chamferEx":0.3389,"N":34,"M":34,"id":198}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1020,"method":"ours","cap":1500,"id":199,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0869,"pathLen":2288.5966,"msgsPerDroneTick":14.6524,"tableEntries":34,"conflicts":738,"swaps":170,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":131,"fill":0.9706,"ratio":1.0069,"chamferEx":0.3418,"N":34,"M":34,"id":199}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1021,"method":"ours","cap":1500,"id":200,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.109,"pathLen":2253.053,"msgsPerDroneTick":15.1911,"tableEntries":34,"conflicts":639,"swaps":142,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":125,"fill":0.9706,"ratio":1.0102,"chamferEx":0.2076,"N":34,"M":34,"id":200}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1022,"method":"ours","cap":1500,"id":201,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1261,"pathLen":2134.3538,"msgsPerDroneTick":15.8652,"tableEntries":34,"conflicts":562,"swaps":126,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":101,"fill":0.9706,"ratio":1.0056,"chamferEx":0.5446,"N":34,"M":34,"id":201}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1023,"method":"ours","cap":1500,"id":202,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1125,"pathLen":2239.319,"msgsPerDroneTick":15.5081,"tableEntries":34,"conflicts":711,"swaps":153,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":116,"fill":0.9706,"ratio":1.0173,"chamferEx":0.451,"N":34,"M":34,"id":202}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1024,"method":"ours","cap":1500,"id":203,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1545,"pathLen":2325.1808,"msgsPerDroneTick":15.957,"tableEntries":34,"conflicts":819,"swaps":184,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":117,"fill":0.9706,"ratio":1.0543,"chamferEx":0.3802,"N":34,"M":34,"id":203}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1025,"method":"ours","cap":1500,"id":204,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1951,"pathLen":2322.2354,"msgsPerDroneTick":14.4718,"tableEntries":34,"conflicts":713,"swaps":148,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":140,"fill":0.9706,"ratio":1.0145,"chamferEx":0.3958,"N":34,"M":34,"id":204}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1026,"method":"ours","cap":1500,"id":205,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1982,"pathLen":2369.0273,"msgsPerDroneTick":14.3222,"tableEntries":34,"conflicts":714,"swaps":170,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":135,"fill":0.9706,"ratio":1.0231,"chamferEx":0.293,"N":34,"M":34,"id":205}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1027,"method":"ours","cap":1500,"id":206,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1346,"pathLen":2228.6153,"msgsPerDroneTick":16.0146,"tableEntries":34,"conflicts":835,"swaps":184,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":115,"fill":0.9706,"ratio":1.0076,"chamferEx":0.5459,"N":34,"M":34,"id":206}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1028,"method":"ours","cap":1500,"id":207,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1881,"pathLen":2277.0116,"msgsPerDroneTick":15.1648,"tableEntries":34,"conflicts":763,"swaps":179,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":123,"fill":0.9706,"ratio":1.0103,"chamferEx":0.5786,"N":34,"M":34,"id":207}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1029,"method":"ours","cap":1500,"id":208,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1749,"pathLen":2230.0254,"msgsPerDroneTick":15.2797,"tableEntries":34,"conflicts":706,"swaps":164,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":118,"fill":0.9706,"ratio":1.0105,"chamferEx":0.3372,"N":34,"M":34,"id":208}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"normal","seed":1030,"method":"ours","cap":1500,"id":209,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1434,"pathLen":2232.935,"msgsPerDroneTick":15.1724,"tableEntries":34,"conflicts":667,"swaps":161,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":123,"fill":0.9706,"ratio":1.0124,"chamferEx":0.5088,"N":34,"M":34,"id":209}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1001,"method":"ours","cap":1500,"id":210,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2406,"pathLen":3206.9061,"msgsPerDroneTick":5.8325,"tableEntries":34,"conflicts":1748,"swaps":241,"upgrades":15,"stuck":0,"bvcCompromise":13,"T":200,"fill":0.9706,"ratio":1.1888,"chamferEx":0.4252,"N":34,"M":34,"id":210}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1002,"method":"ours","cap":1500,"id":211,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2341,"pathLen":2696.9278,"msgsPerDroneTick":7.105,"tableEntries":34,"conflicts":1595,"swaps":218,"upgrades":11,"stuck":0,"bvcCompromise":5,"T":151,"fill":0.9706,"ratio":1.0414,"chamferEx":0.6613,"N":34,"M":34,"id":211}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1003,"method":"ours","cap":1500,"id":212,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2501,"pathLen":2629.7639,"msgsPerDroneTick":6.6409,"tableEntries":34,"conflicts":1454,"swaps":208,"upgrades":3,"stuck":0,"bvcCompromise":5,"T":148,"fill":0.9706,"ratio":1.0253,"chamferEx":0.4312,"N":34,"M":34,"id":212}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1004,"method":"ours","cap":1500,"id":213,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2184,"pathLen":3152.1946,"msgsPerDroneTick":6.3974,"tableEntries":34,"conflicts":1871,"swaps":263,"upgrades":12,"stuck":0,"bvcCompromise":11,"T":193,"fill":0.9706,"ratio":1.0566,"chamferEx":0.5471,"N":34,"M":34,"id":213}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1005,"method":"ours","cap":1500,"id":214,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2225,"pathLen":2837.7829,"msgsPerDroneTick":5.9022,"tableEntries":33,"conflicts":1460,"swaps":203,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":170,"fill":0.9706,"ratio":1.0567,"chamferEx":0.5241,"N":34,"M":34,"id":214}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1006,"method":"ours","cap":1500,"id":215,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2587,"pathLen":2773.0928,"msgsPerDroneTick":6.5991,"tableEntries":34,"conflicts":1554,"swaps":232,"upgrades":7,"stuck":0,"bvcCompromise":4,"T":152,"fill":0.9706,"ratio":1.0731,"chamferEx":0.5969,"N":34,"M":34,"id":215}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1007,"method":"ours","cap":1500,"id":216,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2427,"pathLen":2690.5401,"msgsPerDroneTick":6.6404,"tableEntries":34,"conflicts":1482,"swaps":208,"upgrades":1,"stuck":0,"bvcCompromise":3,"T":150,"fill":0.9706,"ratio":1.0243,"chamferEx":0.615,"N":34,"M":34,"id":216}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1008,"method":"ours","cap":1500,"id":217,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.229,"pathLen":2713.5454,"msgsPerDroneTick":6.7856,"tableEntries":34,"conflicts":1540,"swaps":223,"upgrades":5,"stuck":0,"bvcCompromise":9,"T":152,"fill":0.9706,"ratio":1.0398,"chamferEx":0.6227,"N":34,"M":34,"id":217}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1009,"method":"ours","cap":1500,"id":218,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2439,"pathLen":2754.0989,"msgsPerDroneTick":6.2222,"tableEntries":34,"conflicts":1555,"swaps":236,"upgrades":2,"stuck":0,"bvcCompromise":5,"T":159,"fill":0.9706,"ratio":1.0278,"chamferEx":0.5287,"N":34,"M":34,"id":218}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1010,"method":"ours","cap":1500,"id":219,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3181,"pathLen":2643.0785,"msgsPerDroneTick":6.8832,"tableEntries":34,"conflicts":1606,"swaps":235,"upgrades":5,"stuck":0,"bvcCompromise":2,"T":147,"fill":0.9706,"ratio":1.0332,"chamferEx":0.6562,"N":34,"M":34,"id":219}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1011,"method":"ours","cap":1500,"id":220,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2585,"pathLen":3197.9877,"msgsPerDroneTick":5.3705,"tableEntries":33,"conflicts":1722,"swaps":244,"upgrades":6,"stuck":0,"bvcCompromise":6,"T":214,"fill":0.9706,"ratio":1.0369,"chamferEx":0.6123,"N":34,"M":34,"id":220}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1012,"method":"ours","cap":1500,"id":221,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.268,"pathLen":2792.2164,"msgsPerDroneTick":6.1296,"tableEntries":34,"conflicts":1522,"swaps":216,"upgrades":7,"stuck":0,"bvcCompromise":6,"T":158,"fill":0.9706,"ratio":1.0429,"chamferEx":0.5868,"N":34,"M":34,"id":221}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1013,"method":"ours","cap":1500,"id":222,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1738,"pathLen":2843.2103,"msgsPerDroneTick":6.2654,"tableEntries":34,"conflicts":1573,"swaps":222,"upgrades":4,"stuck":0,"bvcCompromise":3,"T":167,"fill":0.9706,"ratio":1.0755,"chamferEx":0.601,"N":34,"M":34,"id":222}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1014,"method":"ours","cap":1500,"id":223,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1781,"pathLen":2704.9597,"msgsPerDroneTick":6.6597,"tableEntries":34,"conflicts":1494,"swaps":225,"upgrades":4,"stuck":0,"bvcCompromise":4,"T":154,"fill":0.9706,"ratio":1.0326,"chamferEx":0.569,"N":34,"M":34,"id":223}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1015,"method":"ours","cap":1500,"id":224,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2286,"pathLen":2784.3208,"msgsPerDroneTick":5.979,"tableEntries":33,"conflicts":1494,"swaps":215,"upgrades":4,"stuck":0,"bvcCompromise":3,"T":167,"fill":0.9706,"ratio":1.0342,"chamferEx":0.6172,"N":34,"M":34,"id":224}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1016,"method":"ours","cap":1500,"id":225,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1774,"pathLen":2821.6655,"msgsPerDroneTick":6.1319,"tableEntries":34,"conflicts":1549,"swaps":198,"upgrades":4,"stuck":0,"bvcCompromise":2,"T":173,"fill":0.9706,"ratio":1.0221,"chamferEx":0.5917,"N":34,"M":34,"id":225}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1017,"method":"ours","cap":1500,"id":226,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2188,"pathLen":3002.3426,"msgsPerDroneTick":5.8549,"tableEntries":34,"conflicts":1653,"swaps":271,"upgrades":5,"stuck":0,"bvcCompromise":0,"T":176,"fill":0.9706,"ratio":1.0599,"chamferEx":0.2845,"N":34,"M":34,"id":226}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1018,"method":"ours","cap":1500,"id":227,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2024,"pathLen":3062.252,"msgsPerDroneTick":6.0246,"tableEntries":34,"conflicts":1731,"swaps":261,"upgrades":16,"stuck":0,"bvcCompromise":4,"T":182,"fill":0.9706,"ratio":1.0629,"chamferEx":0.6434,"N":34,"M":34,"id":227}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1019,"method":"ours","cap":1500,"id":228,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2252,"pathLen":2955.244,"msgsPerDroneTick":5.7932,"tableEntries":34,"conflicts":1591,"swaps":224,"upgrades":5,"stuck":0,"bvcCompromise":2,"T":184,"fill":0.9706,"ratio":1.0379,"chamferEx":0.5018,"N":34,"M":34,"id":228}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1020,"method":"ours","cap":1500,"id":229,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2345,"pathLen":2748.0833,"msgsPerDroneTick":6.6191,"tableEntries":33,"conflicts":1629,"swaps":218,"upgrades":5,"stuck":0,"bvcCompromise":10,"T":162,"fill":0.9706,"ratio":1.0394,"chamferEx":0.581,"N":34,"M":34,"id":229}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1021,"method":"ours","cap":1500,"id":230,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1842,"pathLen":2887.2729,"msgsPerDroneTick":6.3277,"tableEntries":34,"conflicts":1608,"swaps":242,"upgrades":10,"stuck":0,"bvcCompromise":5,"T":170,"fill":0.9706,"ratio":1.0557,"chamferEx":0.5612,"N":34,"M":34,"id":230}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1022,"method":"ours","cap":1500,"id":231,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1496,"pathLen":2777.539,"msgsPerDroneTick":6.5083,"tableEntries":33,"conflicts":1526,"swaps":207,"upgrades":8,"stuck":0,"bvcCompromise":8,"T":160,"fill":0.9706,"ratio":1.0355,"chamferEx":0.6586,"N":34,"M":34,"id":231}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1023,"method":"ours","cap":1500,"id":232,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2156,"pathLen":3161.4849,"msgsPerDroneTick":5.7814,"tableEntries":34,"conflicts":1738,"swaps":232,"upgrades":6,"stuck":0,"bvcCompromise":9,"T":201,"fill":0.9706,"ratio":1.104,"chamferEx":0.7103,"N":34,"M":34,"id":232}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1024,"method":"ours","cap":1500,"id":233,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3238,"pathLen":2885.533,"msgsPerDroneTick":6.5708,"tableEntries":34,"conflicts":1773,"swaps":263,"upgrades":4,"stuck":0,"bvcCompromise":3,"T":162,"fill":0.9706,"ratio":1.0429,"chamferEx":0.6028,"N":34,"M":34,"id":233}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1025,"method":"ours","cap":1500,"id":234,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3018,"pathLen":2762.3877,"msgsPerDroneTick":6.4096,"tableEntries":34,"conflicts":1575,"swaps":216,"upgrades":8,"stuck":0,"bvcCompromise":2,"T":162,"fill":0.9706,"ratio":1.0295,"chamferEx":0.5311,"N":34,"M":34,"id":234}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1026,"method":"ours","cap":1500,"id":235,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1892,"pathLen":2737.8923,"msgsPerDroneTick":6.6482,"tableEntries":34,"conflicts":1548,"swaps":241,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":149,"fill":0.9706,"ratio":1.0552,"chamferEx":0.641,"N":34,"M":34,"id":235}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1027,"method":"ours","cap":1500,"id":236,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2284,"pathLen":2746.8851,"msgsPerDroneTick":7.1503,"tableEntries":34,"conflicts":1621,"swaps":224,"upgrades":3,"stuck":0,"bvcCompromise":6,"T":154,"fill":1,"ratio":1.0449,"chamferEx":0.2553,"N":34,"M":34,"id":236}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1028,"method":"ours","cap":1500,"id":237,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2433,"pathLen":2772.6795,"msgsPerDroneTick":6.2486,"tableEntries":34,"conflicts":1506,"swaps":193,"upgrades":6,"stuck":0,"bvcCompromise":6,"T":164,"fill":0.9706,"ratio":1.0203,"chamferEx":0.3134,"N":34,"M":34,"id":237}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1029,"method":"ours","cap":1500,"id":238,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2452,"pathLen":2935.5074,"msgsPerDroneTick":6.9468,"tableEntries":33,"conflicts":1878,"swaps":228,"upgrades":9,"stuck":0,"bvcCompromise":18,"T":179,"fill":0.9706,"ratio":1.0684,"chamferEx":0.6283,"N":34,"M":34,"id":238}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"hard","seed":1030,"method":"ours","cap":1500,"id":239,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.212,"pathLen":3055.4274,"msgsPerDroneTick":5.6521,"tableEntries":33,"conflicts":1621,"swaps":215,"upgrades":7,"stuck":0,"bvcCompromise":4,"T":198,"fill":0.9706,"ratio":1.0439,"chamferEx":0.5617,"N":34,"M":34,"id":239}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1001,"method":"ours","cap":1500,"id":240,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3302,"pathLen":14902.1855,"msgsPerDroneTick":1.9663,"tableEntries":33.8235,"conflicts":6100,"swaps":386,"upgrades":51,"stuck":0,"bvcCompromise":26,"T":1279,"fill":0.9706,"ratio":1.6481,"chamferEx":0.6111,"N":34,"M":34,"id":240}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1002,"method":"ours","cap":1500,"id":241,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.305,"pathLen":10418.9279,"msgsPerDroneTick":2.1639,"tableEntries":33,"conflicts":5377,"swaps":348,"upgrades":28,"stuck":0,"bvcCompromise":21,"T":823,"fill":0.9706,"ratio":1.2821,"chamferEx":0.5611,"N":34,"M":34,"id":241}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1003,"method":"ours","cap":1500,"id":242,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.347,"pathLen":17537.6771,"msgsPerDroneTick":1.9911,"tableEntries":32,"conflicts":7865,"swaps":562,"upgrades":34,"stuck":0,"bvcCompromise":26,"T":null,"fill":0.9118,"ratio":1.2688,"chamferEx":0.8122,"N":34,"M":34,"id":242}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1004,"method":"ours","cap":1500,"id":243,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3109,"pathLen":12796.2403,"msgsPerDroneTick":2.139,"tableEntries":34,"conflicts":6100,"swaps":454,"upgrades":32,"stuck":0,"bvcCompromise":39,"T":1053,"fill":0.9706,"ratio":1.2671,"chamferEx":0.5823,"N":34,"M":34,"id":243}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1005,"method":"ours","cap":1500,"id":244,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2938,"pathLen":12635.5483,"msgsPerDroneTick":2.1533,"tableEntries":33,"conflicts":6207,"swaps":449,"upgrades":48,"stuck":0,"bvcCompromise":59,"T":1026,"fill":0.9706,"ratio":1.4033,"chamferEx":0.5137,"N":34,"M":34,"id":244}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1006,"method":"ours","cap":1500,"id":245,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3323,"pathLen":11605.4119,"msgsPerDroneTick":2.175,"tableEntries":34,"conflicts":5820,"swaps":401,"upgrades":36,"stuck":0,"bvcCompromise":30,"T":930,"fill":0.9706,"ratio":1.2951,"chamferEx":0.4062,"N":34,"M":34,"id":245}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1007,"method":"ours","cap":1500,"id":246,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3019,"pathLen":14313.6993,"msgsPerDroneTick":2.0105,"tableEntries":33,"conflicts":5826,"swaps":351,"upgrades":38,"stuck":0,"bvcCompromise":23,"T":1283,"fill":0.9706,"ratio":1.2768,"chamferEx":0.5541,"N":34,"M":34,"id":246}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1008,"method":"ours","cap":1500,"id":247,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2738,"pathLen":11558.5742,"msgsPerDroneTick":2.2119,"tableEntries":34,"conflicts":5938,"swaps":456,"upgrades":37,"stuck":0,"bvcCompromise":52,"T":926,"fill":0.9706,"ratio":1.2967,"chamferEx":0.5462,"N":34,"M":34,"id":247}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1009,"method":"ours","cap":1500,"id":248,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2827,"pathLen":13483.6826,"msgsPerDroneTick":2.031,"tableEntries":33,"conflicts":5989,"swaps":402,"upgrades":53,"stuck":0,"bvcCompromise":23,"T":1125,"fill":0.9706,"ratio":1.3854,"chamferEx":0.5856,"N":34,"M":34,"id":248}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1010,"method":"ours","cap":1500,"id":249,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2554,"pathLen":12494.232,"msgsPerDroneTick":2.1967,"tableEntries":34,"conflicts":6426,"swaps":430,"upgrades":32,"stuck":0,"bvcCompromise":66,"T":1046,"fill":0.9706,"ratio":1.2082,"chamferEx":0.596,"N":34,"M":34,"id":249}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1011,"method":"ours","cap":1500,"id":250,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3291,"pathLen":9252.311,"msgsPerDroneTick":2.2389,"tableEntries":32.2353,"conflicts":4989,"swaps":372,"upgrades":30,"stuck":0,"bvcCompromise":18,"T":694,"fill":0.9706,"ratio":1.2788,"chamferEx":0.557,"N":34,"M":34,"id":250}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1012,"method":"ours","cap":1500,"id":251,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2525,"pathLen":9471.3719,"msgsPerDroneTick":2.2268,"tableEntries":33,"conflicts":5095,"swaps":378,"upgrades":28,"stuck":0,"bvcCompromise":32,"T":734,"fill":0.9706,"ratio":1.4689,"chamferEx":0.5023,"N":34,"M":34,"id":251}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1013,"method":"ours","cap":1500,"id":252,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2656,"pathLen":16932.6715,"msgsPerDroneTick":2.0262,"tableEntries":32.1765,"conflicts":7249,"swaps":470,"upgrades":47,"stuck":0,"bvcCompromise":26,"T":null,"fill":0.8824,"ratio":1.181,"chamferEx":0.7995,"N":34,"M":34,"id":252}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1014,"method":"ours","cap":1500,"id":253,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2928,"pathLen":14139.0605,"msgsPerDroneTick":1.9941,"tableEntries":33,"conflicts":6117,"swaps":454,"upgrades":31,"stuck":0,"bvcCompromise":38,"T":1209,"fill":0.9706,"ratio":1.2624,"chamferEx":0.5557,"N":34,"M":34,"id":253}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1015,"method":"ours","cap":1500,"id":254,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2974,"pathLen":11834.6169,"msgsPerDroneTick":2.1382,"tableEntries":33,"conflicts":5727,"swaps":398,"upgrades":48,"stuck":0,"bvcCompromise":54,"T":957,"fill":0.9706,"ratio":1.2964,"chamferEx":0.5422,"N":34,"M":34,"id":254}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1016,"method":"ours","cap":1500,"id":255,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.353,"pathLen":12944.3456,"msgsPerDroneTick":2.0179,"tableEntries":34,"conflicts":5206,"swaps":352,"upgrades":39,"stuck":0,"bvcCompromise":11,"T":1130,"fill":0.9706,"ratio":1.6286,"chamferEx":0.5275,"N":34,"M":34,"id":255}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1017,"method":"ours","cap":1500,"id":256,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2296,"pathLen":11188.5753,"msgsPerDroneTick":2.1392,"tableEntries":32.0588,"conflicts":5141,"swaps":410,"upgrades":37,"stuck":0,"bvcCompromise":41,"T":919,"fill":0.9706,"ratio":1.3582,"chamferEx":0.5398,"N":34,"M":34,"id":256}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1018,"method":"ours","cap":1500,"id":257,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2985,"pathLen":13165.7083,"msgsPerDroneTick":2.0667,"tableEntries":33,"conflicts":6225,"swaps":398,"upgrades":30,"stuck":0,"bvcCompromise":33,"T":1086,"fill":0.9706,"ratio":1.342,"chamferEx":0.5412,"N":34,"M":34,"id":257}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1019,"method":"ours","cap":1500,"id":258,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2993,"pathLen":10381.8955,"msgsPerDroneTick":2.2783,"tableEntries":33,"conflicts":5492,"swaps":447,"upgrades":33,"stuck":0,"bvcCompromise":37,"T":809,"fill":0.9706,"ratio":1.3764,"chamferEx":0.5596,"N":34,"M":34,"id":258}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1020,"method":"ours","cap":1500,"id":259,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3765,"pathLen":10544.4944,"msgsPerDroneTick":2.1183,"tableEntries":33,"conflicts":5173,"swaps":371,"upgrades":33,"stuck":0,"bvcCompromise":12,"T":832,"fill":0.9706,"ratio":1.1582,"chamferEx":0.564,"N":34,"M":34,"id":259}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1021,"method":"ours","cap":1500,"id":260,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2985,"pathLen":10925.6358,"msgsPerDroneTick":2.1744,"tableEntries":33,"conflicts":5243,"swaps":403,"upgrades":36,"stuck":0,"bvcCompromise":31,"T":888,"fill":0.9706,"ratio":1.2763,"chamferEx":0.5527,"N":34,"M":34,"id":260}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1022,"method":"ours","cap":1500,"id":261,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1707,"pathLen":7534.6255,"msgsPerDroneTick":2.3187,"tableEntries":33,"conflicts":3890,"swaps":318,"upgrades":23,"stuck":0,"bvcCompromise":20,"T":566,"fill":0.9706,"ratio":1.1617,"chamferEx":0.5795,"N":34,"M":34,"id":261}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1023,"method":"ours","cap":1500,"id":262,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2901,"pathLen":12608.5332,"msgsPerDroneTick":2.1112,"tableEntries":32.0294,"conflicts":6004,"swaps":423,"upgrades":38,"stuck":0,"bvcCompromise":31,"T":1039,"fill":0.9706,"ratio":1.1703,"chamferEx":0.5302,"N":34,"M":34,"id":262}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1024,"method":"ours","cap":1500,"id":263,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3112,"pathLen":10606.1081,"msgsPerDroneTick":2.248,"tableEntries":34,"conflicts":5871,"swaps":459,"upgrades":29,"stuck":0,"bvcCompromise":24,"T":794,"fill":0.9706,"ratio":1.1361,"chamferEx":0.5473,"N":34,"M":34,"id":263}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1025,"method":"ours","cap":1500,"id":264,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3144,"pathLen":10702.1481,"msgsPerDroneTick":2.2497,"tableEntries":32.3824,"conflicts":5673,"swaps":381,"upgrades":34,"stuck":0,"bvcCompromise":80,"T":859,"fill":0.9706,"ratio":1.3704,"chamferEx":0.5323,"N":34,"M":34,"id":264}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1026,"method":"ours","cap":1500,"id":265,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2731,"pathLen":15499.9647,"msgsPerDroneTick":2.0963,"tableEntries":33,"conflicts":7501,"swaps":480,"upgrades":49,"stuck":0,"bvcCompromise":109,"T":1307,"fill":0.9706,"ratio":1.3618,"chamferEx":0.512,"N":34,"M":34,"id":265}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1027,"method":"ours","cap":1500,"id":266,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1947,"pathLen":16919.3754,"msgsPerDroneTick":1.9732,"tableEntries":33,"conflicts":7061,"swaps":480,"upgrades":37,"stuck":0,"bvcCompromise":32,"T":null,"fill":0.9412,"ratio":1.282,"chamferEx":0.6171,"N":34,"M":34,"id":266}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1028,"method":"ours","cap":1500,"id":267,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3444,"pathLen":8197.0093,"msgsPerDroneTick":2.6024,"tableEntries":33,"conflicts":5163,"swaps":397,"upgrades":26,"stuck":0,"bvcCompromise":86,"T":628,"fill":0.9706,"ratio":1.1678,"chamferEx":0.5443,"N":34,"M":34,"id":267}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1029,"method":"ours","cap":1500,"id":268,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3013,"pathLen":11521.2413,"msgsPerDroneTick":2.2867,"tableEntries":32.9118,"conflicts":6386,"swaps":466,"upgrades":32,"stuck":0,"bvcCompromise":79,"T":907,"fill":0.9706,"ratio":1.2962,"chamferEx":0.6011,"N":34,"M":34,"id":268}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"letterD","preset":"brutal","seed":1030,"method":"ours","cap":1500,"id":269,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.228,"pathLen":14952.3269,"msgsPerDroneTick":2.0613,"tableEntries":34,"conflicts":6818,"swaps":539,"upgrades":36,"stuck":0,"bvcCompromise":32,"T":1277,"fill":0.9706,"ratio":1.2781,"chamferEx":0.6013,"N":34,"M":34,"id":269}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1001,"method":"ours","cap":1500,"id":270,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1409,"pathLen":2316.8536,"msgsPerDroneTick":13.1893,"tableEntries":34,"conflicts":683,"swaps":162,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":124,"fill":0.9706,"ratio":1.0097,"chamferEx":0.4856,"N":34,"M":34,"id":270}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1002,"method":"ours","cap":1500,"id":271,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1181,"pathLen":2468.8201,"msgsPerDroneTick":12.7854,"tableEntries":34,"conflicts":973,"swaps":224,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":142,"fill":0.9706,"ratio":1.0321,"chamferEx":0.3452,"N":34,"M":34,"id":271}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1003,"method":"ours","cap":1500,"id":272,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1259,"pathLen":2587.4498,"msgsPerDroneTick":11.8465,"tableEntries":34,"conflicts":960,"swaps":238,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":161,"fill":0.9706,"ratio":1.0103,"chamferEx":0.3776,"N":34,"M":34,"id":272}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1004,"method":"ours","cap":1500,"id":273,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.181,"pathLen":2419.9197,"msgsPerDroneTick":12.1501,"tableEntries":34,"conflicts":749,"swaps":171,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":147,"fill":0.9706,"ratio":1.0127,"chamferEx":0.4047,"N":34,"M":34,"id":273}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1005,"method":"ours","cap":1500,"id":274,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1069,"pathLen":2504.0348,"msgsPerDroneTick":12.1847,"tableEntries":34,"conflicts":872,"swaps":218,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":150,"fill":0.9706,"ratio":1.0224,"chamferEx":0.2891,"N":34,"M":34,"id":274}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1006,"method":"ours","cap":1500,"id":275,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1322,"pathLen":2370.515,"msgsPerDroneTick":13.1109,"tableEntries":34,"conflicts":766,"swaps":185,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":127,"fill":0.9706,"ratio":1.0113,"chamferEx":0.4466,"N":34,"M":34,"id":275}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1007,"method":"ours","cap":1500,"id":276,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1652,"pathLen":2589.629,"msgsPerDroneTick":11.1978,"tableEntries":34,"conflicts":864,"swaps":175,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":172,"fill":0.9706,"ratio":1.007,"chamferEx":0.3125,"N":34,"M":34,"id":276}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1008,"method":"ours","cap":1500,"id":277,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1417,"pathLen":2418.0538,"msgsPerDroneTick":12.1779,"tableEntries":34,"conflicts":842,"swaps":182,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":142,"fill":0.9706,"ratio":1.0134,"chamferEx":0.4399,"N":34,"M":34,"id":277}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1009,"method":"ours","cap":1500,"id":278,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1121,"pathLen":2411.2506,"msgsPerDroneTick":12.587,"tableEntries":34,"conflicts":764,"swaps":196,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":139,"fill":0.9706,"ratio":1.0179,"chamferEx":0.4128,"N":34,"M":34,"id":278}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1010,"method":"ours","cap":1500,"id":279,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1915,"pathLen":2371.6048,"msgsPerDroneTick":12.1463,"tableEntries":34,"conflicts":720,"swaps":163,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":146,"fill":0.9706,"ratio":1.007,"chamferEx":0.2363,"N":34,"M":34,"id":279}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1011,"method":"ours","cap":1500,"id":280,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1507,"pathLen":2374.3163,"msgsPerDroneTick":13.1314,"tableEntries":34,"conflicts":805,"swaps":179,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":133,"fill":0.9706,"ratio":1.0105,"chamferEx":0.3432,"N":34,"M":34,"id":280}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1012,"method":"ours","cap":1500,"id":281,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1226,"pathLen":2353.1484,"msgsPerDroneTick":13.0747,"tableEntries":34,"conflicts":753,"swaps":156,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":126,"fill":0.9706,"ratio":1.0188,"chamferEx":0.3806,"N":34,"M":34,"id":281}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1013,"method":"ours","cap":1500,"id":282,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1633,"pathLen":2283.7608,"msgsPerDroneTick":12.963,"tableEntries":34,"conflicts":571,"swaps":119,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":124,"fill":0.9706,"ratio":1.0093,"chamferEx":0.2873,"N":34,"M":34,"id":282}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1014,"method":"ours","cap":1500,"id":283,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1839,"pathLen":2309.9993,"msgsPerDroneTick":12.9113,"tableEntries":34,"conflicts":649,"swaps":142,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":129,"fill":0.9706,"ratio":1.0069,"chamferEx":0.4271,"N":34,"M":34,"id":283}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1015,"method":"ours","cap":1500,"id":284,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1454,"pathLen":2414.0697,"msgsPerDroneTick":13.0764,"tableEntries":34,"conflicts":811,"swaps":192,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":129,"fill":0.9706,"ratio":1.0254,"chamferEx":0.3392,"N":34,"M":34,"id":284}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1016,"method":"ours","cap":1500,"id":285,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1699,"pathLen":2409.2058,"msgsPerDroneTick":12.6351,"tableEntries":34,"conflicts":709,"swaps":163,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":135,"fill":0.9706,"ratio":1.0275,"chamferEx":0.4335,"N":34,"M":34,"id":285}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1017,"method":"ours","cap":1500,"id":286,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1518,"pathLen":2396.9583,"msgsPerDroneTick":12.2357,"tableEntries":34,"conflicts":794,"swaps":190,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":143,"fill":0.9706,"ratio":1.0078,"chamferEx":0.3396,"N":34,"M":34,"id":286}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1018,"method":"ours","cap":1500,"id":287,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1931,"pathLen":2425.9238,"msgsPerDroneTick":12.2293,"tableEntries":34,"conflicts":829,"swaps":185,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":146,"fill":0.9706,"ratio":1.0287,"chamferEx":0.3504,"N":34,"M":34,"id":287}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1019,"method":"ours","cap":1500,"id":288,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1163,"pathLen":2556.9585,"msgsPerDroneTick":12.4353,"tableEntries":34,"conflicts":885,"swaps":201,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":146,"fill":0.9706,"ratio":1.0365,"chamferEx":0.2776,"N":34,"M":34,"id":288}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1020,"method":"ours","cap":1500,"id":289,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1585,"pathLen":2382.604,"msgsPerDroneTick":12.6524,"tableEntries":34,"conflicts":787,"swaps":181,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":133,"fill":0.9706,"ratio":1.0167,"chamferEx":0.4346,"N":34,"M":34,"id":289}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1021,"method":"ours","cap":1500,"id":290,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1504,"pathLen":2407.8205,"msgsPerDroneTick":12.4082,"tableEntries":34,"conflicts":791,"swaps":198,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":140,"fill":0.9706,"ratio":1.0081,"chamferEx":0.377,"N":34,"M":34,"id":290}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1022,"method":"ours","cap":1500,"id":291,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1444,"pathLen":2508.0337,"msgsPerDroneTick":12.0837,"tableEntries":34,"conflicts":901,"swaps":203,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":156,"fill":0.9706,"ratio":1.013,"chamferEx":0.4687,"N":34,"M":34,"id":291}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1023,"method":"ours","cap":1500,"id":292,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1152,"pathLen":2363.7402,"msgsPerDroneTick":12.9921,"tableEntries":34,"conflicts":766,"swaps":181,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":130,"fill":0.9706,"ratio":1.017,"chamferEx":0.3143,"N":34,"M":34,"id":292}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1024,"method":"ours","cap":1500,"id":293,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1664,"pathLen":2353.2851,"msgsPerDroneTick":12.309,"tableEntries":34,"conflicts":691,"swaps":154,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":140,"fill":0.9706,"ratio":1.0056,"chamferEx":0.3983,"N":34,"M":34,"id":293}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1025,"method":"ours","cap":1500,"id":294,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1756,"pathLen":2378.9692,"msgsPerDroneTick":12.3795,"tableEntries":34,"conflicts":778,"swaps":167,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":142,"fill":0.9706,"ratio":1.0171,"chamferEx":0.2096,"N":34,"M":34,"id":294}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1026,"method":"ours","cap":1500,"id":295,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1827,"pathLen":2455.8741,"msgsPerDroneTick":12.0886,"tableEntries":34,"conflicts":902,"swaps":205,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":144,"fill":0.9706,"ratio":1.0083,"chamferEx":0.3491,"N":34,"M":34,"id":295}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1027,"method":"ours","cap":1500,"id":296,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1416,"pathLen":2387.8286,"msgsPerDroneTick":12.8532,"tableEntries":34,"conflicts":794,"swaps":188,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":133,"fill":0.9706,"ratio":1.0132,"chamferEx":0.4268,"N":34,"M":34,"id":296}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1028,"method":"ours","cap":1500,"id":297,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1591,"pathLen":2428.9596,"msgsPerDroneTick":12.4998,"tableEntries":34,"conflicts":750,"swaps":183,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":141,"fill":0.9706,"ratio":1.0179,"chamferEx":0.3229,"N":34,"M":34,"id":297}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1029,"method":"ours","cap":1500,"id":298,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1387,"pathLen":2345.6424,"msgsPerDroneTick":12.3568,"tableEntries":34,"conflicts":730,"swaps":149,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":137,"fill":0.9706,"ratio":1.0095,"chamferEx":0.3801,"N":34,"M":34,"id":298}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"normal","seed":1030,"method":"ours","cap":1500,"id":299,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1491,"pathLen":2305.095,"msgsPerDroneTick":12.9362,"tableEntries":34,"conflicts":631,"swaps":144,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":130,"fill":0.9706,"ratio":1.0119,"chamferEx":0.4029,"N":34,"M":34,"id":299}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1001,"method":"ours","cap":1500,"id":300,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2193,"pathLen":3281.0965,"msgsPerDroneTick":5.1514,"tableEntries":33.4118,"conflicts":1871,"swaps":246,"upgrades":11,"stuck":0,"bvcCompromise":7,"T":197,"fill":0.9706,"ratio":1.0833,"chamferEx":0.3116,"N":34,"M":34,"id":300}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1002,"method":"ours","cap":1500,"id":301,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2885,"pathLen":3286.8914,"msgsPerDroneTick":4.3415,"tableEntries":33,"conflicts":1573,"swaps":241,"upgrades":6,"stuck":0,"bvcCompromise":0,"T":206,"fill":0.9706,"ratio":1.0578,"chamferEx":0.5265,"N":34,"M":34,"id":301}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1003,"method":"ours","cap":1500,"id":302,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2726,"pathLen":3541.6136,"msgsPerDroneTick":4.8431,"tableEntries":34,"conflicts":1922,"swaps":253,"upgrades":8,"stuck":0,"bvcCompromise":2,"T":216,"fill":0.9706,"ratio":1.1039,"chamferEx":0.418,"N":34,"M":34,"id":302}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1004,"method":"ours","cap":1500,"id":303,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2936,"pathLen":3323.5019,"msgsPerDroneTick":4.813,"tableEntries":34,"conflicts":1702,"swaps":247,"upgrades":13,"stuck":0,"bvcCompromise":4,"T":196,"fill":0.9706,"ratio":1.1617,"chamferEx":0.5299,"N":34,"M":34,"id":303}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1005,"method":"ours","cap":1500,"id":304,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.159,"pathLen":3248.1197,"msgsPerDroneTick":4.909,"tableEntries":34,"conflicts":1750,"swaps":257,"upgrades":8,"stuck":0,"bvcCompromise":12,"T":199,"fill":0.9706,"ratio":1.1248,"chamferEx":0.5268,"N":34,"M":34,"id":304}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1006,"method":"ours","cap":1500,"id":305,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2549,"pathLen":3797.3563,"msgsPerDroneTick":3.5719,"tableEntries":34,"conflicts":1593,"swaps":219,"upgrades":14,"stuck":0,"bvcCompromise":2,"T":276,"fill":0.9706,"ratio":1.1548,"chamferEx":0.5616,"N":34,"M":34,"id":305}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1007,"method":"ours","cap":1500,"id":306,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2049,"pathLen":3357.8246,"msgsPerDroneTick":4.4012,"tableEntries":33,"conflicts":1705,"swaps":267,"upgrades":8,"stuck":0,"bvcCompromise":2,"T":211,"fill":0.9706,"ratio":1.0861,"chamferEx":0.5927,"N":34,"M":34,"id":306}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1008,"method":"ours","cap":1500,"id":307,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2627,"pathLen":3016.0134,"msgsPerDroneTick":5.3268,"tableEntries":34,"conflicts":1641,"swaps":231,"upgrades":4,"stuck":0,"bvcCompromise":4,"T":170,"fill":0.9706,"ratio":1.0301,"chamferEx":0.5759,"N":34,"M":34,"id":307}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1009,"method":"ours","cap":1500,"id":308,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2508,"pathLen":3149.5583,"msgsPerDroneTick":4.8279,"tableEntries":34,"conflicts":1628,"swaps":225,"upgrades":7,"stuck":0,"bvcCompromise":2,"T":187,"fill":0.9706,"ratio":1.0674,"chamferEx":0.383,"N":34,"M":34,"id":308}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1010,"method":"ours","cap":1500,"id":309,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2949,"pathLen":3393.0054,"msgsPerDroneTick":4.2638,"tableEntries":32.8235,"conflicts":1652,"swaps":245,"upgrades":5,"stuck":0,"bvcCompromise":4,"T":219,"fill":0.9706,"ratio":1.0654,"chamferEx":0.6199,"N":34,"M":34,"id":309}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1011,"method":"ours","cap":1500,"id":310,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1434,"pathLen":3344.4586,"msgsPerDroneTick":4.7314,"tableEntries":34,"conflicts":1757,"swaps":257,"upgrades":10,"stuck":0,"bvcCompromise":4,"T":197,"fill":0.9706,"ratio":1.0512,"chamferEx":0.3518,"N":34,"M":34,"id":310}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1012,"method":"ours","cap":1500,"id":311,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2762,"pathLen":3289.6571,"msgsPerDroneTick":4.6144,"tableEntries":33,"conflicts":1732,"swaps":267,"upgrades":5,"stuck":0,"bvcCompromise":3,"T":208,"fill":0.9706,"ratio":1.0489,"chamferEx":0.4965,"N":34,"M":34,"id":311}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1013,"method":"ours","cap":1500,"id":312,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2114,"pathLen":3285.5537,"msgsPerDroneTick":4.3838,"tableEntries":33,"conflicts":1631,"swaps":258,"upgrades":7,"stuck":0,"bvcCompromise":2,"T":206,"fill":0.9706,"ratio":1.0902,"chamferEx":0.4652,"N":34,"M":34,"id":312}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1014,"method":"ours","cap":1500,"id":313,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1592,"pathLen":3765.9292,"msgsPerDroneTick":3.643,"tableEntries":33.4706,"conflicts":1563,"swaps":235,"upgrades":13,"stuck":0,"bvcCompromise":0,"T":274,"fill":0.9706,"ratio":1.1005,"chamferEx":0.4827,"N":34,"M":34,"id":313}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1015,"method":"ours","cap":1500,"id":314,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.277,"pathLen":3281.1364,"msgsPerDroneTick":4.517,"tableEntries":34,"conflicts":1626,"swaps":263,"upgrades":8,"stuck":0,"bvcCompromise":5,"T":204,"fill":0.9706,"ratio":1.0551,"chamferEx":0.4065,"N":34,"M":34,"id":314}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1016,"method":"ours","cap":1500,"id":315,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1817,"pathLen":3094.1865,"msgsPerDroneTick":5.1778,"tableEntries":34,"conflicts":1628,"swaps":230,"upgrades":5,"stuck":0,"bvcCompromise":3,"T":179,"fill":0.9706,"ratio":1.0582,"chamferEx":0.5571,"N":34,"M":34,"id":315}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1017,"method":"ours","cap":1500,"id":316,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2377,"pathLen":3541.905,"msgsPerDroneTick":4.9516,"tableEntries":34,"conflicts":1872,"swaps":247,"upgrades":9,"stuck":0,"bvcCompromise":8,"T":211,"fill":0.9706,"ratio":1.1067,"chamferEx":0.6194,"N":34,"M":34,"id":316}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1018,"method":"ours","cap":1500,"id":317,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2678,"pathLen":3321.0033,"msgsPerDroneTick":4.5869,"tableEntries":34,"conflicts":1782,"swaps":250,"upgrades":11,"stuck":0,"bvcCompromise":3,"T":203,"fill":0.9706,"ratio":1.1299,"chamferEx":0.5394,"N":34,"M":34,"id":317}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1019,"method":"ours","cap":1500,"id":318,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2327,"pathLen":3270.6314,"msgsPerDroneTick":4.5854,"tableEntries":34,"conflicts":1633,"swaps":239,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":208,"fill":0.9706,"ratio":1.0493,"chamferEx":0.4003,"N":34,"M":34,"id":318}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1020,"method":"ours","cap":1500,"id":319,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3394,"pathLen":3050.9113,"msgsPerDroneTick":4.7235,"tableEntries":34,"conflicts":1562,"swaps":258,"upgrades":4,"stuck":0,"bvcCompromise":0,"T":180,"fill":0.9706,"ratio":1.0341,"chamferEx":0.6053,"N":34,"M":34,"id":319}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1021,"method":"ours","cap":1500,"id":320,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.248,"pathLen":3032.3837,"msgsPerDroneTick":5.0379,"tableEntries":33.8824,"conflicts":1615,"swaps":254,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":180,"fill":0.9706,"ratio":1.023,"chamferEx":0.5182,"N":34,"M":34,"id":320}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1022,"method":"ours","cap":1500,"id":321,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2607,"pathLen":3512.8364,"msgsPerDroneTick":4.2127,"tableEntries":33,"conflicts":1755,"swaps":239,"upgrades":9,"stuck":0,"bvcCompromise":3,"T":230,"fill":0.9706,"ratio":1.0812,"chamferEx":0.4383,"N":34,"M":34,"id":321}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1023,"method":"ours","cap":1500,"id":322,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2724,"pathLen":3268.7797,"msgsPerDroneTick":4.5107,"tableEntries":34,"conflicts":1600,"swaps":242,"upgrades":6,"stuck":0,"bvcCompromise":1,"T":203,"fill":0.9706,"ratio":1.0585,"chamferEx":0.4843,"N":34,"M":34,"id":322}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1024,"method":"ours","cap":1500,"id":323,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2489,"pathLen":3717.8983,"msgsPerDroneTick":3.5774,"tableEntries":32.2941,"conflicts":1591,"swaps":248,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":282,"fill":0.9706,"ratio":1.0565,"chamferEx":0.5551,"N":34,"M":34,"id":323}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1025,"method":"ours","cap":1500,"id":324,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3334,"pathLen":3852.7957,"msgsPerDroneTick":3.8128,"tableEntries":33,"conflicts":1778,"swaps":256,"upgrades":11,"stuck":0,"bvcCompromise":2,"T":273,"fill":0.9706,"ratio":1.078,"chamferEx":0.4884,"N":34,"M":34,"id":324}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1026,"method":"ours","cap":1500,"id":325,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3259,"pathLen":3491.9318,"msgsPerDroneTick":4.0483,"tableEntries":34,"conflicts":1612,"swaps":231,"upgrades":7,"stuck":0,"bvcCompromise":6,"T":241,"fill":0.9706,"ratio":1.0986,"chamferEx":0.436,"N":34,"M":34,"id":325}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1027,"method":"ours","cap":1500,"id":326,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3098,"pathLen":3047.5513,"msgsPerDroneTick":5.1337,"tableEntries":34,"conflicts":1687,"swaps":266,"upgrades":3,"stuck":0,"bvcCompromise":2,"T":178,"fill":0.9706,"ratio":1.0409,"chamferEx":0.5457,"N":34,"M":34,"id":326}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1028,"method":"ours","cap":1500,"id":327,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2464,"pathLen":3846.2515,"msgsPerDroneTick":3.7974,"tableEntries":34,"conflicts":1727,"swaps":238,"upgrades":13,"stuck":0,"bvcCompromise":0,"T":268,"fill":0.9706,"ratio":1.1596,"chamferEx":0.3833,"N":34,"M":34,"id":327}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1029,"method":"ours","cap":1500,"id":328,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2281,"pathLen":3308.8833,"msgsPerDroneTick":4.274,"tableEntries":34,"conflicts":1546,"swaps":225,"upgrades":8,"stuck":0,"bvcCompromise":4,"T":213,"fill":0.9706,"ratio":1.0663,"chamferEx":0.5807,"N":34,"M":34,"id":328}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"hard","seed":1030,"method":"ours","cap":1500,"id":329,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2449,"pathLen":3456.7812,"msgsPerDroneTick":4.4145,"tableEntries":33.5588,"conflicts":1713,"swaps":255,"upgrades":8,"stuck":0,"bvcCompromise":2,"T":226,"fill":0.9706,"ratio":1.0654,"chamferEx":0.6553,"N":34,"M":34,"id":329}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1001,"method":"ours","cap":1500,"id":330,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.358,"pathLen":19372.3319,"msgsPerDroneTick":1.3297,"tableEntries":31.0294,"conflicts":8705,"swaps":604,"upgrades":85,"stuck":0,"bvcCompromise":8,"T":1359,"fill":0.9706,"ratio":1.7218,"chamferEx":0.6263,"N":34,"M":34,"id":330}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1002,"method":"ours","cap":1500,"id":331,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3608,"pathLen":16296.4423,"msgsPerDroneTick":1.3543,"tableEntries":32.0588,"conflicts":7219,"swaps":519,"upgrades":63,"stuck":0,"bvcCompromise":23,"T":1222,"fill":0.9706,"ratio":1.4484,"chamferEx":0.5447,"N":34,"M":34,"id":331}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1003,"method":"ours","cap":1500,"id":332,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.408,"pathLen":19754.1195,"msgsPerDroneTick":1.3104,"tableEntries":27.9706,"conflicts":8408,"swaps":554,"upgrades":68,"stuck":0,"bvcCompromise":10,"T":null,"fill":0.9118,"ratio":1.4086,"chamferEx":0.9981,"N":34,"M":34,"id":332}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1004,"method":"ours","cap":1500,"id":333,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2327,"pathLen":17010.6149,"msgsPerDroneTick":1.4221,"tableEntries":31,"conflicts":7779,"swaps":626,"upgrades":68,"stuck":0,"bvcCompromise":20,"T":1267,"fill":0.9706,"ratio":1.6766,"chamferEx":0.635,"N":34,"M":34,"id":333}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1005,"method":"ours","cap":1500,"id":334,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3424,"pathLen":17984.8741,"msgsPerDroneTick":1.3792,"tableEntries":31.8235,"conflicts":8263,"swaps":508,"upgrades":63,"stuck":0,"bvcCompromise":9,"T":1300,"fill":0.9706,"ratio":1.184,"chamferEx":0.5521,"N":34,"M":34,"id":334}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1006,"method":"ours","cap":1500,"id":335,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3019,"pathLen":16238.004,"msgsPerDroneTick":1.4409,"tableEntries":31.2647,"conflicts":7781,"swaps":585,"upgrades":72,"stuck":0,"bvcCompromise":25,"T":1156,"fill":0.9706,"ratio":1.4073,"chamferEx":0.6133,"N":34,"M":34,"id":335}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1007,"method":"ours","cap":1500,"id":336,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3075,"pathLen":19973.0642,"msgsPerDroneTick":1.3692,"tableEntries":29.9412,"conflicts":9039,"swaps":605,"upgrades":73,"stuck":0,"bvcCompromise":11,"T":null,"fill":0.9118,"ratio":1.2391,"chamferEx":1.3092,"N":34,"M":34,"id":336}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1008,"method":"ours","cap":1500,"id":337,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2581,"pathLen":19493.2255,"msgsPerDroneTick":1.359,"tableEntries":31.4412,"conflicts":8619,"swaps":601,"upgrades":63,"stuck":0,"bvcCompromise":30,"T":null,"fill":0.9118,"ratio":1.256,"chamferEx":0.8252,"N":34,"M":34,"id":337}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1009,"method":"ours","cap":1500,"id":338,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3042,"pathLen":19586.7822,"msgsPerDroneTick":1.308,"tableEntries":17.6176,"conflicts":8767,"swaps":584,"upgrades":67,"stuck":0,"bvcCompromise":19,"T":null,"fill":0.8235,"ratio":1.1994,"chamferEx":1.3036,"N":34,"M":34,"id":338}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1010,"method":"ours","cap":1500,"id":339,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2719,"pathLen":20594.4944,"msgsPerDroneTick":1.4955,"tableEntries":27.4118,"conflicts":10665,"swaps":751,"upgrades":49,"stuck":0,"bvcCompromise":17,"T":null,"fill":0.8824,"ratio":1.532,"chamferEx":1.0782,"N":34,"M":34,"id":339}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1011,"method":"ours","cap":1500,"id":340,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2652,"pathLen":18990.0581,"msgsPerDroneTick":1.2475,"tableEntries":30.5294,"conflicts":7267,"swaps":475,"upgrades":72,"stuck":0,"bvcCompromise":12,"T":null,"fill":0.9118,"ratio":1.3044,"chamferEx":0.9565,"N":34,"M":34,"id":340}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1012,"method":"ours","cap":1500,"id":341,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3728,"pathLen":19218.1517,"msgsPerDroneTick":1.2689,"tableEntries":30.1471,"conflicts":7849,"swaps":493,"upgrades":69,"stuck":0,"bvcCompromise":17,"T":null,"fill":0.9118,"ratio":1.2306,"chamferEx":0.8042,"N":34,"M":34,"id":341}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1013,"method":"ours","cap":1500,"id":342,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3686,"pathLen":21071.8733,"msgsPerDroneTick":1.4315,"tableEntries":28,"conflicts":10422,"swaps":734,"upgrades":71,"stuck":0,"bvcCompromise":22,"T":null,"fill":0.8824,"ratio":1.3245,"chamferEx":1.2342,"N":34,"M":34,"id":342}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1014,"method":"ours","cap":1500,"id":343,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3821,"pathLen":19693.5341,"msgsPerDroneTick":1.2597,"tableEntries":25.6471,"conflicts":8105,"swaps":573,"upgrades":82,"stuck":0,"bvcCompromise":6,"T":null,"fill":0.9118,"ratio":1.3635,"chamferEx":0.9996,"N":34,"M":34,"id":343}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1015,"method":"ours","cap":1500,"id":344,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4212,"pathLen":19590.9836,"msgsPerDroneTick":1.2781,"tableEntries":32,"conflicts":7884,"swaps":522,"upgrades":81,"stuck":0,"bvcCompromise":13,"T":null,"fill":0.9412,"ratio":1.3808,"chamferEx":1.0824,"N":34,"M":34,"id":344}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1016,"method":"ours","cap":1500,"id":345,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3163,"pathLen":18933.4042,"msgsPerDroneTick":1.3521,"tableEntries":31.2353,"conflicts":8531,"swaps":593,"upgrades":52,"stuck":0,"bvcCompromise":9,"T":1431,"fill":0.9706,"ratio":1.6469,"chamferEx":0.5854,"N":34,"M":34,"id":345}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1017,"method":"ours","cap":1500,"id":346,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2669,"pathLen":17276.1483,"msgsPerDroneTick":1.4515,"tableEntries":30.9706,"conflicts":8254,"swaps":619,"upgrades":64,"stuck":0,"bvcCompromise":17,"T":1248,"fill":0.9706,"ratio":1.5156,"chamferEx":0.6236,"N":34,"M":34,"id":346}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1018,"method":"ours","cap":1500,"id":347,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3103,"pathLen":21097.5284,"msgsPerDroneTick":1.4339,"tableEntries":29.3824,"conflicts":10468,"swaps":627,"upgrades":78,"stuck":0,"bvcCompromise":11,"T":null,"fill":0.8529,"ratio":1.3126,"chamferEx":1.2477,"N":34,"M":34,"id":347}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1019,"method":"ours","cap":1500,"id":348,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2956,"pathLen":19218.4743,"msgsPerDroneTick":1.2505,"tableEntries":30.2941,"conflicts":7679,"swaps":506,"upgrades":87,"stuck":0,"bvcCompromise":2,"T":null,"fill":0.8824,"ratio":1.7242,"chamferEx":1.2013,"N":34,"M":34,"id":348}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1020,"method":"ours","cap":1500,"id":349,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3515,"pathLen":14962.3744,"msgsPerDroneTick":1.4436,"tableEntries":32.5882,"conflicts":7065,"swaps":514,"upgrades":59,"stuck":0,"bvcCompromise":21,"T":1082,"fill":0.9706,"ratio":1.3534,"chamferEx":0.6066,"N":34,"M":34,"id":349}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1021,"method":"ours","cap":1500,"id":350,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3722,"pathLen":21044.6919,"msgsPerDroneTick":1.3954,"tableEntries":27.4412,"conflicts":10148,"swaps":678,"upgrades":83,"stuck":0,"bvcCompromise":15,"T":null,"fill":0.9118,"ratio":1.2408,"chamferEx":0.9533,"N":34,"M":34,"id":350}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1022,"method":"ours","cap":1500,"id":351,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2182,"pathLen":19407.8288,"msgsPerDroneTick":1.2625,"tableEntries":28.7941,"conflicts":7465,"swaps":495,"upgrades":83,"stuck":0,"bvcCompromise":10,"T":null,"fill":0.9118,"ratio":1.2117,"chamferEx":0.9394,"N":34,"M":34,"id":351}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1023,"method":"ours","cap":1500,"id":352,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4171,"pathLen":19104.7259,"msgsPerDroneTick":1.2268,"tableEntries":25,"conflicts":7313,"swaps":451,"upgrades":91,"stuck":0,"bvcCompromise":5,"T":null,"fill":0.8235,"ratio":1.3374,"chamferEx":1.4435,"N":34,"M":34,"id":352}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1024,"method":"ours","cap":1500,"id":353,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3365,"pathLen":18439.5959,"msgsPerDroneTick":1.3496,"tableEntries":30.0588,"conflicts":8080,"swaps":534,"upgrades":55,"stuck":0,"bvcCompromise":14,"T":1404,"fill":0.9706,"ratio":1.4754,"chamferEx":0.6702,"N":34,"M":34,"id":353}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1025,"method":"ours","cap":1500,"id":354,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2647,"pathLen":20418.4427,"msgsPerDroneTick":1.3342,"tableEntries":31.4412,"conflicts":8906,"swaps":590,"upgrades":84,"stuck":0,"bvcCompromise":10,"T":null,"fill":0.9412,"ratio":1.6269,"chamferEx":0.7962,"N":34,"M":34,"id":354}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1026,"method":"ours","cap":1500,"id":355,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2517,"pathLen":17331.9781,"msgsPerDroneTick":1.2145,"tableEntries":31.5588,"conflicts":6456,"swaps":420,"upgrades":89,"stuck":0,"bvcCompromise":7,"T":1323,"fill":0.9706,"ratio":1.3233,"chamferEx":0.6213,"N":34,"M":34,"id":355}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1027,"method":"ours","cap":1500,"id":356,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3839,"pathLen":19640.5941,"msgsPerDroneTick":1.2932,"tableEntries":27.2647,"conflicts":8215,"swaps":533,"upgrades":76,"stuck":0,"bvcCompromise":11,"T":null,"fill":0.8529,"ratio":1.2225,"chamferEx":1.1213,"N":34,"M":34,"id":356}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1028,"method":"ours","cap":1500,"id":357,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2801,"pathLen":19662.4967,"msgsPerDroneTick":1.2903,"tableEntries":26.7941,"conflicts":8260,"swaps":563,"upgrades":83,"stuck":0,"bvcCompromise":13,"T":null,"fill":0.9412,"ratio":1.1084,"chamferEx":0.8025,"N":34,"M":34,"id":357}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1029,"method":"ours","cap":1500,"id":358,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3809,"pathLen":20189.1841,"msgsPerDroneTick":1.3498,"tableEntries":25.2353,"conflicts":9164,"swaps":604,"upgrades":69,"stuck":0,"bvcCompromise":21,"T":null,"fill":0.9118,"ratio":1.2598,"chamferEx":1.0199,"N":34,"M":34,"id":358}}
{"x":"X8","variant":"hand-set","kind":"form","shape":"smiley","preset":"brutal","seed":1030,"method":"ours","cap":1500,"id":359,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3603,"pathLen":19675.4976,"msgsPerDroneTick":1.3531,"tableEntries":30.1765,"conflicts":8858,"swaps":603,"upgrades":56,"stuck":0,"bvcCompromise":17,"T":null,"fill":0.9412,"ratio":1.2745,"chamferEx":0.7805,"N":34,"M":34,"id":359}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1001,"method":"ours","cap":1500,"id":360,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1958,"pathLen":2171.1324,"msgsPerDroneTick":20.4339,"tableEntries":34,"conflicts":400,"swaps":72,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0098,"chamferEx":0.301,"N":34,"M":34,"id":360}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1002,"method":"ours","cap":1500,"id":361,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1862,"pathLen":2155.5201,"msgsPerDroneTick":19.9043,"tableEntries":34,"conflicts":366,"swaps":65,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":1,"ratio":1.0092,"chamferEx":0.2041,"N":34,"M":34,"id":361}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1003,"method":"ours","cap":1500,"id":362,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2106,"pathLen":2112.1835,"msgsPerDroneTick":20.669,"tableEntries":34,"conflicts":191,"swaps":27,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.9706,"ratio":1.0041,"chamferEx":0.3178,"N":34,"M":34,"id":362}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1004,"method":"ours","cap":1500,"id":363,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1713,"pathLen":2216.9779,"msgsPerDroneTick":20.3171,"tableEntries":34,"conflicts":453,"swaps":78,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":114,"fill":0.9706,"ratio":1.0082,"chamferEx":0.2828,"N":34,"M":34,"id":363}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1005,"method":"ours","cap":1500,"id":364,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1281,"pathLen":2184.4046,"msgsPerDroneTick":19.7636,"tableEntries":34,"conflicts":402,"swaps":72,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":111,"fill":0.9706,"ratio":1.0081,"chamferEx":0.2955,"N":34,"M":34,"id":364}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1006,"method":"ours","cap":1500,"id":365,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1363,"pathLen":2151.4702,"msgsPerDroneTick":20.2168,"tableEntries":34,"conflicts":289,"swaps":49,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.0079,"chamferEx":0.3072,"N":34,"M":34,"id":365}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1007,"method":"ours","cap":1500,"id":366,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2475,"pathLen":2172.8899,"msgsPerDroneTick":20.1953,"tableEntries":34,"conflicts":363,"swaps":67,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.008,"chamferEx":0.2093,"N":34,"M":34,"id":366}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1008,"method":"ours","cap":1500,"id":367,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.134,"pathLen":2209.5337,"msgsPerDroneTick":19.7371,"tableEntries":34,"conflicts":459,"swaps":82,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0144,"chamferEx":0.2339,"N":34,"M":34,"id":367}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1009,"method":"ours","cap":1500,"id":368,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1447,"pathLen":2148.2925,"msgsPerDroneTick":20.2314,"tableEntries":34,"conflicts":284,"swaps":47,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0051,"chamferEx":0.2941,"N":34,"M":34,"id":368}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1010,"method":"ours","cap":1500,"id":369,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2181,"pathLen":2247.4363,"msgsPerDroneTick":20.088,"tableEntries":34,"conflicts":429,"swaps":83,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":127,"fill":0.9706,"ratio":1.0042,"chamferEx":0.2821,"N":34,"M":34,"id":369}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1011,"method":"ours","cap":1500,"id":370,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1557,"pathLen":2130.1365,"msgsPerDroneTick":20.1271,"tableEntries":34,"conflicts":195,"swaps":25,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.9706,"ratio":1.0084,"chamferEx":0.284,"N":34,"M":34,"id":370}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1012,"method":"ours","cap":1500,"id":371,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1295,"pathLen":2155.4087,"msgsPerDroneTick":20.2997,"tableEntries":34,"conflicts":190,"swaps":25,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":111,"fill":0.9706,"ratio":1.0054,"chamferEx":0.1743,"N":34,"M":34,"id":371}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1013,"method":"ours","cap":1500,"id":372,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1634,"pathLen":2150.3801,"msgsPerDroneTick":19.723,"tableEntries":34,"conflicts":175,"swaps":20,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0076,"chamferEx":0.2235,"N":34,"M":34,"id":372}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1014,"method":"ours","cap":1500,"id":373,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1706,"pathLen":2118.6381,"msgsPerDroneTick":20.5414,"tableEntries":34,"conflicts":280,"swaps":48,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":93,"fill":0.9706,"ratio":1.0098,"chamferEx":0.2967,"N":34,"M":34,"id":373}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1015,"method":"ours","cap":1500,"id":374,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2174,"pathLen":2229.8929,"msgsPerDroneTick":20.3674,"tableEntries":34,"conflicts":436,"swaps":79,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":120,"fill":0.9706,"ratio":1.0089,"chamferEx":0.1729,"N":34,"M":34,"id":374}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1016,"method":"ours","cap":1500,"id":375,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1271,"pathLen":2141.6328,"msgsPerDroneTick":20.3166,"tableEntries":34,"conflicts":322,"swaps":53,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.9706,"ratio":1.0064,"chamferEx":0.2691,"N":34,"M":34,"id":375}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1017,"method":"ours","cap":1500,"id":376,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1544,"pathLen":2236.5721,"msgsPerDroneTick":19.7462,"tableEntries":34,"conflicts":385,"swaps":82,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":124,"fill":0.9706,"ratio":1.0128,"chamferEx":0.3006,"N":34,"M":34,"id":376}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1018,"method":"ours","cap":1500,"id":377,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1348,"pathLen":2140.9862,"msgsPerDroneTick":20.6171,"tableEntries":34,"conflicts":384,"swaps":67,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":101,"fill":0.9706,"ratio":1.0061,"chamferEx":0.2974,"N":34,"M":34,"id":377}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1019,"method":"ours","cap":1500,"id":378,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2447,"pathLen":2140.1515,"msgsPerDroneTick":20.4603,"tableEntries":34,"conflicts":206,"swaps":33,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":106,"fill":1,"ratio":1.0047,"chamferEx":0.1732,"N":34,"M":34,"id":378}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1020,"method":"ours","cap":1500,"id":379,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1571,"pathLen":2141.6907,"msgsPerDroneTick":20.5353,"tableEntries":34,"conflicts":175,"swaps":27,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":105,"fill":0.9706,"ratio":1.0059,"chamferEx":0.2782,"N":34,"M":34,"id":379}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1021,"method":"ours","cap":1500,"id":380,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1525,"pathLen":2128.6255,"msgsPerDroneTick":20.3642,"tableEntries":34,"conflicts":231,"swaps":38,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0051,"chamferEx":0.3223,"N":34,"M":34,"id":380}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1022,"method":"ours","cap":1500,"id":381,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1235,"pathLen":2122.0782,"msgsPerDroneTick":20.4982,"tableEntries":34,"conflicts":160,"swaps":18,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.9706,"ratio":1.0085,"chamferEx":0.3173,"N":34,"M":34,"id":381}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1023,"method":"ours","cap":1500,"id":382,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1541,"pathLen":2147.6038,"msgsPerDroneTick":20.6296,"tableEntries":34,"conflicts":138,"swaps":17,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":106,"fill":0.9706,"ratio":1.0075,"chamferEx":0.2427,"N":34,"M":34,"id":382}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1024,"method":"ours","cap":1500,"id":383,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2184,"pathLen":2134.8857,"msgsPerDroneTick":20.1157,"tableEntries":34,"conflicts":170,"swaps":24,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":105,"fill":0.9706,"ratio":1.0061,"chamferEx":0.2777,"N":34,"M":34,"id":383}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1025,"method":"ours","cap":1500,"id":384,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1884,"pathLen":2170.4467,"msgsPerDroneTick":20.2621,"tableEntries":34,"conflicts":391,"swaps":67,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0038,"chamferEx":0.2756,"N":34,"M":34,"id":384}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1026,"method":"ours","cap":1500,"id":385,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1858,"pathLen":2131.2544,"msgsPerDroneTick":20.7259,"tableEntries":34,"conflicts":168,"swaps":20,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":100,"fill":0.9706,"ratio":1.0087,"chamferEx":0.3192,"N":34,"M":34,"id":385}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1027,"method":"ours","cap":1500,"id":386,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1253,"pathLen":2125.1906,"msgsPerDroneTick":20.4163,"tableEntries":34,"conflicts":150,"swaps":18,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.0049,"chamferEx":0.3062,"N":34,"M":34,"id":386}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1028,"method":"ours","cap":1500,"id":387,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2338,"pathLen":2186.1552,"msgsPerDroneTick":20.6668,"tableEntries":34,"conflicts":452,"swaps":84,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":113,"fill":0.9706,"ratio":1.0059,"chamferEx":0.298,"N":34,"M":34,"id":387}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1029,"method":"ours","cap":1500,"id":388,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2299,"pathLen":2116.4881,"msgsPerDroneTick":20.7511,"tableEntries":34,"conflicts":282,"swaps":47,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":0.9706,"ratio":1.0062,"chamferEx":0.4135,"N":34,"M":34,"id":388}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"normal","seed":1030,"method":"ours","cap":1500,"id":389,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1097,"pathLen":2185.0447,"msgsPerDroneTick":19.8597,"tableEntries":34,"conflicts":408,"swaps":77,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":113,"fill":0.9706,"ratio":1.0059,"chamferEx":0.3012,"N":34,"M":34,"id":389}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1001,"method":"ours","cap":1500,"id":390,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.245,"pathLen":2408.0336,"msgsPerDroneTick":8.9824,"tableEntries":34,"conflicts":1163,"swaps":114,"upgrades":2,"stuck":0,"bvcCompromise":4,"T":124,"fill":0.9706,"ratio":1.0375,"chamferEx":0.3688,"N":34,"M":34,"id":390}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1002,"method":"ours","cap":1500,"id":391,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1901,"pathLen":2314.402,"msgsPerDroneTick":9.4029,"tableEntries":34,"conflicts":1064,"swaps":113,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":113,"fill":0.9706,"ratio":1.0212,"chamferEx":0.3928,"N":34,"M":34,"id":391}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1003,"method":"ours","cap":1500,"id":392,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2828,"pathLen":2419.3241,"msgsPerDroneTick":8.9023,"tableEntries":34,"conflicts":1068,"swaps":104,"upgrades":1,"stuck":0,"bvcCompromise":3,"T":131,"fill":0.9706,"ratio":1.0172,"chamferEx":0.4061,"N":34,"M":34,"id":392}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1004,"method":"ours","cap":1500,"id":393,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2958,"pathLen":2309.3912,"msgsPerDroneTick":9.5276,"tableEntries":34,"conflicts":967,"swaps":89,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":114,"fill":0.9706,"ratio":1.0141,"chamferEx":0.4461,"N":34,"M":34,"id":393}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1005,"method":"ours","cap":1500,"id":394,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2285,"pathLen":2388.8984,"msgsPerDroneTick":8.8214,"tableEntries":34,"conflicts":1088,"swaps":107,"upgrades":4,"stuck":0,"bvcCompromise":3,"T":125,"fill":0.9706,"ratio":1.0211,"chamferEx":0.3722,"N":34,"M":34,"id":394}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1006,"method":"ours","cap":1500,"id":395,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3195,"pathLen":2411.3858,"msgsPerDroneTick":8.5216,"tableEntries":34,"conflicts":1080,"swaps":115,"upgrades":6,"stuck":0,"bvcCompromise":1,"T":128,"fill":0.9706,"ratio":1.031,"chamferEx":0.3719,"N":34,"M":34,"id":395}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1007,"method":"ours","cap":1500,"id":396,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3372,"pathLen":2381.6041,"msgsPerDroneTick":8.9762,"tableEntries":34,"conflicts":1016,"swaps":99,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":132,"fill":0.9706,"ratio":1.0169,"chamferEx":0.375,"N":34,"M":34,"id":396}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1008,"method":"ours","cap":1500,"id":397,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2197,"pathLen":2311.9172,"msgsPerDroneTick":8.8481,"tableEntries":33,"conflicts":1038,"swaps":92,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":115,"fill":0.9706,"ratio":1.0254,"chamferEx":0.3786,"N":34,"M":34,"id":397}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1009,"method":"ours","cap":1500,"id":398,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3036,"pathLen":2347.5543,"msgsPerDroneTick":8.9932,"tableEntries":34,"conflicts":1068,"swaps":106,"upgrades":3,"stuck":0,"bvcCompromise":1,"T":121,"fill":0.9706,"ratio":1.0322,"chamferEx":0.3585,"N":34,"M":34,"id":398}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1010,"method":"ours","cap":1500,"id":399,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2929,"pathLen":2313.0603,"msgsPerDroneTick":9.4136,"tableEntries":34,"conflicts":1016,"swaps":100,"upgrades":3,"stuck":0,"bvcCompromise":4,"T":110,"fill":0.9706,"ratio":1.023,"chamferEx":0.3638,"N":34,"M":34,"id":399}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1011,"method":"ours","cap":1500,"id":400,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1658,"pathLen":2535.4127,"msgsPerDroneTick":8.6405,"tableEntries":34,"conflicts":1214,"swaps":129,"upgrades":3,"stuck":0,"bvcCompromise":1,"T":143,"fill":0.9706,"ratio":1.0486,"chamferEx":0.4011,"N":34,"M":34,"id":400}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1012,"method":"ours","cap":1500,"id":401,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3007,"pathLen":2391.4301,"msgsPerDroneTick":8.8513,"tableEntries":34,"conflicts":1047,"swaps":105,"upgrades":6,"stuck":0,"bvcCompromise":0,"T":127,"fill":0.9706,"ratio":1.021,"chamferEx":0.3601,"N":34,"M":34,"id":401}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1013,"method":"ours","cap":1500,"id":402,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2907,"pathLen":2357.4633,"msgsPerDroneTick":8.8066,"tableEntries":34,"conflicts":970,"swaps":81,"upgrades":3,"stuck":0,"bvcCompromise":3,"T":123,"fill":0.9706,"ratio":1.0213,"chamferEx":0.3269,"N":34,"M":34,"id":402}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1014,"method":"ours","cap":1500,"id":403,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3315,"pathLen":2398.005,"msgsPerDroneTick":8.8321,"tableEntries":34,"conflicts":1062,"swaps":108,"upgrades":3,"stuck":0,"bvcCompromise":6,"T":127,"fill":0.9706,"ratio":1.0236,"chamferEx":0.4123,"N":34,"M":34,"id":403}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1015,"method":"ours","cap":1500,"id":404,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2364,"pathLen":2292.7119,"msgsPerDroneTick":9.2329,"tableEntries":34,"conflicts":1024,"swaps":93,"upgrades":1,"stuck":0,"bvcCompromise":2,"T":110,"fill":0.9706,"ratio":1.0168,"chamferEx":0.3582,"N":34,"M":34,"id":404}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1016,"method":"ours","cap":1500,"id":405,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3317,"pathLen":2402.5404,"msgsPerDroneTick":8.8379,"tableEntries":34,"conflicts":1039,"swaps":97,"upgrades":3,"stuck":0,"bvcCompromise":4,"T":127,"fill":0.9706,"ratio":1.025,"chamferEx":0.3598,"N":34,"M":34,"id":405}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1017,"method":"ours","cap":1500,"id":406,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3301,"pathLen":2326.3912,"msgsPerDroneTick":9.2847,"tableEntries":34,"conflicts":958,"swaps":88,"upgrades":4,"stuck":0,"bvcCompromise":3,"T":115,"fill":0.9706,"ratio":1.0219,"chamferEx":0.3299,"N":34,"M":34,"id":406}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1018,"method":"ours","cap":1500,"id":407,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2087,"pathLen":2395.7153,"msgsPerDroneTick":8.6297,"tableEntries":34,"conflicts":1026,"swaps":101,"upgrades":3,"stuck":0,"bvcCompromise":8,"T":124,"fill":0.9706,"ratio":1.0304,"chamferEx":0.4055,"N":34,"M":34,"id":407}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1019,"method":"ours","cap":1500,"id":408,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.277,"pathLen":2377.9816,"msgsPerDroneTick":8.8142,"tableEntries":34,"conflicts":1085,"swaps":112,"upgrades":4,"stuck":0,"bvcCompromise":0,"T":120,"fill":0.9706,"ratio":1.0341,"chamferEx":0.4253,"N":34,"M":34,"id":408}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1020,"method":"ours","cap":1500,"id":409,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2306,"pathLen":2435.4561,"msgsPerDroneTick":8.3977,"tableEntries":34,"conflicts":1057,"swaps":98,"upgrades":6,"stuck":0,"bvcCompromise":4,"T":134,"fill":0.9706,"ratio":1.0338,"chamferEx":0.3588,"N":34,"M":34,"id":409}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1021,"method":"ours","cap":1500,"id":410,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2431,"pathLen":2289.3653,"msgsPerDroneTick":9.6231,"tableEntries":33,"conflicts":1053,"swaps":109,"upgrades":8,"stuck":0,"bvcCompromise":2,"T":103,"fill":0.9706,"ratio":1.0586,"chamferEx":0.3836,"N":34,"M":34,"id":410}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1022,"method":"ours","cap":1500,"id":411,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2583,"pathLen":2340.7409,"msgsPerDroneTick":9.3375,"tableEntries":34,"conflicts":1008,"swaps":92,"upgrades":6,"stuck":0,"bvcCompromise":1,"T":114,"fill":0.9706,"ratio":1.0425,"chamferEx":0.3656,"N":34,"M":34,"id":411}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1023,"method":"ours","cap":1500,"id":412,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2591,"pathLen":2396.5253,"msgsPerDroneTick":8.7145,"tableEntries":34,"conflicts":1079,"swaps":106,"upgrades":2,"stuck":0,"bvcCompromise":2,"T":126,"fill":0.9706,"ratio":1.028,"chamferEx":0.3687,"N":34,"M":34,"id":412}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1024,"method":"ours","cap":1500,"id":413,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2916,"pathLen":2351.5477,"msgsPerDroneTick":8.8391,"tableEntries":34,"conflicts":1079,"swaps":104,"upgrades":4,"stuck":0,"bvcCompromise":0,"T":117,"fill":0.9706,"ratio":1.0199,"chamferEx":0.3639,"N":34,"M":34,"id":413}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1025,"method":"ours","cap":1500,"id":414,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2912,"pathLen":2389.2459,"msgsPerDroneTick":8.8159,"tableEntries":34,"conflicts":1074,"swaps":88,"upgrades":3,"stuck":0,"bvcCompromise":2,"T":127,"fill":0.9706,"ratio":1.0293,"chamferEx":0.3637,"N":34,"M":34,"id":414}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1026,"method":"ours","cap":1500,"id":415,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2654,"pathLen":2366.7639,"msgsPerDroneTick":9.11,"tableEntries":34,"conflicts":1072,"swaps":96,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":123,"fill":0.9706,"ratio":1.0291,"chamferEx":0.3702,"N":34,"M":34,"id":415}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1027,"method":"ours","cap":1500,"id":416,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2394,"pathLen":2464.3337,"msgsPerDroneTick":8.4952,"tableEntries":34,"conflicts":1130,"swaps":125,"upgrades":3,"stuck":0,"bvcCompromise":1,"T":136,"fill":0.9706,"ratio":1.024,"chamferEx":0.3728,"N":34,"M":34,"id":416}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1028,"method":"ours","cap":1500,"id":417,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3758,"pathLen":2507.3056,"msgsPerDroneTick":8.7231,"tableEntries":34,"conflicts":1204,"swaps":131,"upgrades":11,"stuck":0,"bvcCompromise":4,"T":128,"fill":0.9706,"ratio":1.0517,"chamferEx":0.3758,"N":34,"M":34,"id":417}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1029,"method":"ours","cap":1500,"id":418,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2287,"pathLen":2351.5161,"msgsPerDroneTick":9.4402,"tableEntries":34,"conflicts":1097,"swaps":108,"upgrades":1,"stuck":0,"bvcCompromise":4,"T":120,"fill":0.9706,"ratio":1.0253,"chamferEx":0.4234,"N":34,"M":34,"id":418}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"hard","seed":1030,"method":"ours","cap":1500,"id":419,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2559,"pathLen":2386.9927,"msgsPerDroneTick":8.9493,"tableEntries":34,"conflicts":1105,"swaps":106,"upgrades":3,"stuck":0,"bvcCompromise":3,"T":126,"fill":0.9706,"ratio":1.0306,"chamferEx":0.3423,"N":34,"M":34,"id":419}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1001,"method":"ours","cap":1500,"id":420,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.311,"pathLen":2882.7089,"msgsPerDroneTick":3.7643,"tableEntries":31.0882,"conflicts":1634,"swaps":54,"upgrades":18,"stuck":0,"bvcCompromise":12,"T":161,"fill":0.9706,"ratio":1.1181,"chamferEx":0.4629,"N":34,"M":34,"id":420}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1002,"method":"ours","cap":1500,"id":421,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3137,"pathLen":3065.1977,"msgsPerDroneTick":3.4981,"tableEntries":34,"conflicts":1756,"swaps":42,"upgrades":26,"stuck":0,"bvcCompromise":37,"T":183,"fill":0.9706,"ratio":1.1311,"chamferEx":0.5091,"N":34,"M":34,"id":421}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1003,"method":"ours","cap":1500,"id":422,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.355,"pathLen":2835.7052,"msgsPerDroneTick":3.7574,"tableEntries":32.9412,"conflicts":1654,"swaps":63,"upgrades":12,"stuck":0,"bvcCompromise":11,"T":156,"fill":0.9706,"ratio":1.0837,"chamferEx":0.542,"N":34,"M":34,"id":422}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1004,"method":"ours","cap":1500,"id":423,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3589,"pathLen":2739.9196,"msgsPerDroneTick":3.9953,"tableEntries":32.9706,"conflicts":1611,"swaps":53,"upgrades":14,"stuck":0,"bvcCompromise":16,"T":139,"fill":0.9706,"ratio":1.15,"chamferEx":0.4663,"N":34,"M":34,"id":423}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1005,"method":"ours","cap":1500,"id":424,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.32,"pathLen":3376.6897,"msgsPerDroneTick":3.3739,"tableEntries":33,"conflicts":1930,"swaps":68,"upgrades":25,"stuck":0,"bvcCompromise":26,"T":220,"fill":0.9706,"ratio":1.1166,"chamferEx":0.487,"N":34,"M":34,"id":424}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1006,"method":"ours","cap":1500,"id":425,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2635,"pathLen":3436.7211,"msgsPerDroneTick":3.3271,"tableEntries":34,"conflicts":1923,"swaps":56,"upgrades":24,"stuck":0,"bvcCompromise":28,"T":222,"fill":0.9706,"ratio":1.2199,"chamferEx":0.5166,"N":34,"M":34,"id":425}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1007,"method":"ours","cap":1500,"id":426,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1842,"pathLen":2996.2222,"msgsPerDroneTick":3.5934,"tableEntries":32.9412,"conflicts":1631,"swaps":64,"upgrades":18,"stuck":0,"bvcCompromise":13,"T":171,"fill":0.9706,"ratio":1.2067,"chamferEx":0.5112,"N":34,"M":34,"id":426}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1008,"method":"ours","cap":1500,"id":427,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1786,"pathLen":2995.4155,"msgsPerDroneTick":3.6505,"tableEntries":33,"conflicts":1744,"swaps":55,"upgrades":18,"stuck":0,"bvcCompromise":27,"T":173,"fill":0.9706,"ratio":1.1701,"chamferEx":0.5001,"N":34,"M":34,"id":427}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1009,"method":"ours","cap":1500,"id":428,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3145,"pathLen":3128.1864,"msgsPerDroneTick":3.6582,"tableEntries":33,"conflicts":1906,"swaps":70,"upgrades":19,"stuck":0,"bvcCompromise":15,"T":180,"fill":0.9706,"ratio":1.1031,"chamferEx":0.5297,"N":34,"M":34,"id":428}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1010,"method":"ours","cap":1500,"id":429,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3577,"pathLen":3024.5032,"msgsPerDroneTick":3.6773,"tableEntries":32.0588,"conflicts":1748,"swaps":70,"upgrades":13,"stuck":0,"bvcCompromise":9,"T":181,"fill":0.9706,"ratio":1.0863,"chamferEx":0.4542,"N":34,"M":34,"id":429}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1011,"method":"ours","cap":1500,"id":430,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3667,"pathLen":2884.2516,"msgsPerDroneTick":3.7928,"tableEntries":34,"conflicts":1701,"swaps":50,"upgrades":19,"stuck":0,"bvcCompromise":18,"T":152,"fill":0.9706,"ratio":1.152,"chamferEx":0.445,"N":34,"M":34,"id":430}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1012,"method":"ours","cap":1500,"id":431,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3382,"pathLen":3500.398,"msgsPerDroneTick":3.201,"tableEntries":34,"conflicts":1831,"swaps":73,"upgrades":28,"stuck":0,"bvcCompromise":9,"T":225,"fill":0.9706,"ratio":1.1557,"chamferEx":0.468,"N":34,"M":34,"id":431}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1013,"method":"ours","cap":1500,"id":432,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.262,"pathLen":2738.6963,"msgsPerDroneTick":3.9542,"tableEntries":33.9706,"conflicts":1620,"swaps":57,"upgrades":15,"stuck":0,"bvcCompromise":21,"T":149,"fill":0.9706,"ratio":1.0664,"chamferEx":0.4921,"N":34,"M":34,"id":432}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1014,"method":"ours","cap":1500,"id":433,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4074,"pathLen":2939.3955,"msgsPerDroneTick":3.6772,"tableEntries":32.8235,"conflicts":1662,"swaps":65,"upgrades":18,"stuck":0,"bvcCompromise":19,"T":165,"fill":0.9706,"ratio":1.1593,"chamferEx":0.4745,"N":34,"M":34,"id":433}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1015,"method":"ours","cap":1500,"id":434,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.289,"pathLen":2673.856,"msgsPerDroneTick":3.8074,"tableEntries":32.9118,"conflicts":1600,"swaps":28,"upgrades":17,"stuck":0,"bvcCompromise":16,"T":140,"fill":0.9706,"ratio":1.1204,"chamferEx":0.484,"N":34,"M":34,"id":434}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1016,"method":"ours","cap":1500,"id":435,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3355,"pathLen":2996.801,"msgsPerDroneTick":3.59,"tableEntries":33,"conflicts":1713,"swaps":69,"upgrades":23,"stuck":0,"bvcCompromise":16,"T":168,"fill":0.9706,"ratio":1.1858,"chamferEx":0.4483,"N":34,"M":34,"id":435}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1017,"method":"ours","cap":1500,"id":436,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2938,"pathLen":3242.8197,"msgsPerDroneTick":3.451,"tableEntries":34,"conflicts":1753,"swaps":65,"upgrades":25,"stuck":0,"bvcCompromise":3,"T":192,"fill":0.9706,"ratio":1.3321,"chamferEx":0.4959,"N":34,"M":34,"id":436}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1018,"method":"ours","cap":1500,"id":437,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3361,"pathLen":2937.868,"msgsPerDroneTick":3.7061,"tableEntries":33,"conflicts":1702,"swaps":43,"upgrades":20,"stuck":0,"bvcCompromise":27,"T":166,"fill":0.9706,"ratio":1.1485,"chamferEx":0.3936,"N":34,"M":34,"id":437}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1019,"method":"ours","cap":1500,"id":438,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2862,"pathLen":2745.1396,"msgsPerDroneTick":3.9022,"tableEntries":32.9412,"conflicts":1645,"swaps":55,"upgrades":14,"stuck":0,"bvcCompromise":14,"T":151,"fill":0.9706,"ratio":1.0952,"chamferEx":0.442,"N":34,"M":34,"id":438}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1020,"method":"ours","cap":1500,"id":439,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3726,"pathLen":3719.6847,"msgsPerDroneTick":3.2155,"tableEntries":33,"conflicts":2030,"swaps":72,"upgrades":28,"stuck":0,"bvcCompromise":10,"T":248,"fill":0.9706,"ratio":1.2508,"chamferEx":0.4818,"N":34,"M":34,"id":439}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1021,"method":"ours","cap":1500,"id":440,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3349,"pathLen":3170.0612,"msgsPerDroneTick":3.4684,"tableEntries":34,"conflicts":1803,"swaps":71,"upgrades":23,"stuck":0,"bvcCompromise":10,"T":186,"fill":0.9706,"ratio":1.1397,"chamferEx":0.4578,"N":34,"M":34,"id":440}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1022,"method":"ours","cap":1500,"id":441,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3785,"pathLen":2864.4644,"msgsPerDroneTick":3.7907,"tableEntries":33,"conflicts":1659,"swaps":58,"upgrades":21,"stuck":0,"bvcCompromise":10,"T":155,"fill":0.9706,"ratio":1.1338,"chamferEx":0.4579,"N":34,"M":34,"id":441}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1023,"method":"ours","cap":1500,"id":442,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3411,"pathLen":2788.013,"msgsPerDroneTick":4.0083,"tableEntries":32.9706,"conflicts":1666,"swaps":57,"upgrades":22,"stuck":0,"bvcCompromise":26,"T":145,"fill":0.9706,"ratio":1.1576,"chamferEx":0.4433,"N":34,"M":34,"id":442}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1024,"method":"ours","cap":1500,"id":443,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2768,"pathLen":3005.6171,"msgsPerDroneTick":3.6763,"tableEntries":34,"conflicts":1698,"swaps":51,"upgrades":23,"stuck":0,"bvcCompromise":29,"T":172,"fill":0.9706,"ratio":1.1402,"chamferEx":0.4428,"N":34,"M":34,"id":443}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1025,"method":"ours","cap":1500,"id":444,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.303,"pathLen":3533.0022,"msgsPerDroneTick":3.2522,"tableEntries":32.1176,"conflicts":1922,"swaps":67,"upgrades":23,"stuck":0,"bvcCompromise":31,"T":233,"fill":0.9706,"ratio":1.1482,"chamferEx":0.5001,"N":34,"M":34,"id":444}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1026,"method":"ours","cap":1500,"id":445,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3316,"pathLen":2936.5025,"msgsPerDroneTick":3.7924,"tableEntries":33.6765,"conflicts":1705,"swaps":55,"upgrades":23,"stuck":0,"bvcCompromise":28,"T":157,"fill":0.9706,"ratio":1.0947,"chamferEx":0.507,"N":34,"M":34,"id":445}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1027,"method":"ours","cap":1500,"id":446,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2849,"pathLen":3081.1068,"msgsPerDroneTick":3.6119,"tableEntries":33.2059,"conflicts":1724,"swaps":62,"upgrades":22,"stuck":0,"bvcCompromise":12,"T":175,"fill":0.9706,"ratio":1.1202,"chamferEx":0.5305,"N":34,"M":34,"id":446}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1028,"method":"ours","cap":1500,"id":447,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3126,"pathLen":2893.9063,"msgsPerDroneTick":3.6446,"tableEntries":33.7647,"conflicts":1676,"swaps":60,"upgrades":19,"stuck":0,"bvcCompromise":44,"T":158,"fill":0.9706,"ratio":1.0828,"chamferEx":0.4939,"N":34,"M":34,"id":447}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1029,"method":"ours","cap":1500,"id":448,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3865,"pathLen":3091.7692,"msgsPerDroneTick":3.5084,"tableEntries":34,"conflicts":1673,"swaps":55,"upgrades":24,"stuck":0,"bvcCompromise":21,"T":182,"fill":0.9706,"ratio":1.0909,"chamferEx":0.5213,"N":34,"M":34,"id":448}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"star","preset":"brutal","seed":1030,"method":"ours","cap":1500,"id":449,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2585,"pathLen":2824.8844,"msgsPerDroneTick":3.8258,"tableEntries":33.2353,"conflicts":1622,"swaps":63,"upgrades":17,"stuck":0,"bvcCompromise":19,"T":153,"fill":0.9706,"ratio":1.0807,"chamferEx":0.4776,"N":34,"M":34,"id":449}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1001,"method":"ours","cap":1500,"id":450,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1581,"pathLen":2260.8195,"msgsPerDroneTick":18.2774,"tableEntries":34,"conflicts":392,"swaps":73,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.006,"chamferEx":0.2889,"N":34,"M":34,"id":450}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1002,"method":"ours","cap":1500,"id":451,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1382,"pathLen":2239.6294,"msgsPerDroneTick":18.7979,"tableEntries":34,"conflicts":320,"swaps":59,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":101,"fill":0.9706,"ratio":1.0087,"chamferEx":0.3533,"N":34,"M":34,"id":451}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1003,"method":"ours","cap":1500,"id":452,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.122,"pathLen":2265.9871,"msgsPerDroneTick":17.8233,"tableEntries":34,"conflicts":298,"swaps":49,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":111,"fill":0.9706,"ratio":1.0099,"chamferEx":0.166,"N":34,"M":34,"id":452}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1004,"method":"ours","cap":1500,"id":453,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.116,"pathLen":2228.5111,"msgsPerDroneTick":18.2595,"tableEntries":34,"conflicts":309,"swaps":51,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0032,"chamferEx":0.2353,"N":34,"M":34,"id":453}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1005,"method":"ours","cap":1500,"id":454,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1694,"pathLen":2244.7517,"msgsPerDroneTick":18.2585,"tableEntries":34,"conflicts":235,"swaps":43,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":104,"fill":0.9706,"ratio":1.0086,"chamferEx":0.2163,"N":34,"M":34,"id":454}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1006,"method":"ours","cap":1500,"id":455,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1301,"pathLen":2223.3575,"msgsPerDroneTick":18.5016,"tableEntries":34,"conflicts":231,"swaps":34,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0047,"chamferEx":0.3697,"N":34,"M":34,"id":455}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1007,"method":"ours","cap":1500,"id":456,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1312,"pathLen":2239.2071,"msgsPerDroneTick":18.4175,"tableEntries":34,"conflicts":264,"swaps":34,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.007,"chamferEx":0.2053,"N":34,"M":34,"id":456}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1008,"method":"ours","cap":1500,"id":457,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.157,"pathLen":2239.6858,"msgsPerDroneTick":18.1415,"tableEntries":34,"conflicts":295,"swaps":56,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0056,"chamferEx":0.3562,"N":34,"M":34,"id":457}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1009,"method":"ours","cap":1500,"id":458,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1902,"pathLen":2236.9184,"msgsPerDroneTick":18.3627,"tableEntries":34,"conflicts":275,"swaps":54,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.9706,"ratio":1.0025,"chamferEx":0.2052,"N":34,"M":34,"id":458}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1010,"method":"ours","cap":1500,"id":459,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1591,"pathLen":2245.4535,"msgsPerDroneTick":17.8305,"tableEntries":34,"conflicts":236,"swaps":37,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":105,"fill":0.9706,"ratio":1.0094,"chamferEx":0.2148,"N":34,"M":34,"id":459}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1011,"method":"ours","cap":1500,"id":460,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2175,"pathLen":2240.0612,"msgsPerDroneTick":18.2347,"tableEntries":34,"conflicts":192,"swaps":32,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":106,"fill":0.9706,"ratio":1.0056,"chamferEx":0.2007,"N":34,"M":34,"id":460}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1012,"method":"ours","cap":1500,"id":461,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1572,"pathLen":2216.7903,"msgsPerDroneTick":17.9195,"tableEntries":34,"conflicts":282,"swaps":49,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":106,"fill":0.9706,"ratio":1.0048,"chamferEx":0.3574,"N":34,"M":34,"id":461}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1013,"method":"ours","cap":1500,"id":462,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2166,"pathLen":2219.6113,"msgsPerDroneTick":18.2539,"tableEntries":34,"conflicts":210,"swaps":29,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.9706,"ratio":1.0073,"chamferEx":0.2481,"N":34,"M":34,"id":462}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1014,"method":"ours","cap":1500,"id":463,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1761,"pathLen":2221.1796,"msgsPerDroneTick":18.3494,"tableEntries":34,"conflicts":178,"swaps":28,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":100,"fill":0.9706,"ratio":1.0037,"chamferEx":0.2206,"N":34,"M":34,"id":463}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1015,"method":"ours","cap":1500,"id":464,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1601,"pathLen":2259.8534,"msgsPerDroneTick":18.4364,"tableEntries":34,"conflicts":333,"swaps":61,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":110,"fill":0.9706,"ratio":1.0054,"chamferEx":0.2747,"N":34,"M":34,"id":464}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1016,"method":"ours","cap":1500,"id":465,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0979,"pathLen":2255.6772,"msgsPerDroneTick":17.9813,"tableEntries":34,"conflicts":331,"swaps":64,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":1,"ratio":1.0072,"chamferEx":0.1805,"N":34,"M":34,"id":465}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1017,"method":"ours","cap":1500,"id":466,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1477,"pathLen":2242.714,"msgsPerDroneTick":18.5844,"tableEntries":34,"conflicts":310,"swaps":48,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":107,"fill":0.9706,"ratio":1.0054,"chamferEx":0.3321,"N":34,"M":34,"id":466}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1018,"method":"ours","cap":1500,"id":467,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1707,"pathLen":2220.0589,"msgsPerDroneTick":18.6589,"tableEntries":34,"conflicts":174,"swaps":28,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":97,"fill":0.9706,"ratio":1.0056,"chamferEx":0.2302,"N":34,"M":34,"id":467}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1019,"method":"ours","cap":1500,"id":468,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1894,"pathLen":2221.825,"msgsPerDroneTick":18.7835,"tableEntries":34,"conflicts":276,"swaps":43,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1.004,"chamferEx":0.3508,"N":34,"M":34,"id":468}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1020,"method":"ours","cap":1500,"id":469,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1225,"pathLen":2237.1792,"msgsPerDroneTick":17.7221,"tableEntries":34,"conflicts":251,"swaps":37,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.0075,"chamferEx":0.3241,"N":34,"M":34,"id":469}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1021,"method":"ours","cap":1500,"id":470,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1264,"pathLen":2210.4698,"msgsPerDroneTick":19.1848,"tableEntries":34,"conflicts":347,"swaps":70,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":95,"fill":0.9706,"ratio":1.0065,"chamferEx":0.4257,"N":34,"M":34,"id":470}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1022,"method":"ours","cap":1500,"id":471,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1481,"pathLen":2205.0107,"msgsPerDroneTick":19.2049,"tableEntries":34,"conflicts":193,"swaps":27,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":92,"fill":0.9706,"ratio":1.0057,"chamferEx":0.273,"N":34,"M":34,"id":471}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1023,"method":"ours","cap":1500,"id":472,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1738,"pathLen":2236.4272,"msgsPerDroneTick":18.0941,"tableEntries":34,"conflicts":379,"swaps":65,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":100,"fill":0.9706,"ratio":1.006,"chamferEx":0.1926,"N":34,"M":34,"id":472}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1024,"method":"ours","cap":1500,"id":473,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1674,"pathLen":2245.7903,"msgsPerDroneTick":18.1861,"tableEntries":34,"conflicts":299,"swaps":54,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.9706,"ratio":1.0073,"chamferEx":0.315,"N":34,"M":34,"id":473}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1025,"method":"ours","cap":1500,"id":474,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1348,"pathLen":2224.7194,"msgsPerDroneTick":18.2918,"tableEntries":34,"conflicts":228,"swaps":31,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.9706,"ratio":1.0044,"chamferEx":0.3606,"N":34,"M":34,"id":474}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1026,"method":"ours","cap":1500,"id":475,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2122,"pathLen":2245.6259,"msgsPerDroneTick":17.7446,"tableEntries":34,"conflicts":278,"swaps":52,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":108,"fill":0.9706,"ratio":1.009,"chamferEx":0.2913,"N":34,"M":34,"id":475}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1027,"method":"ours","cap":1500,"id":476,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2042,"pathLen":2284.3487,"msgsPerDroneTick":17.7171,"tableEntries":34,"conflicts":310,"swaps":66,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":113,"fill":0.9706,"ratio":1.0091,"chamferEx":0.1998,"N":34,"M":34,"id":476}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1028,"method":"ours","cap":1500,"id":477,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2063,"pathLen":2242.234,"msgsPerDroneTick":17.8312,"tableEntries":34,"conflicts":268,"swaps":39,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0064,"chamferEx":0.1719,"N":34,"M":34,"id":477}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1029,"method":"ours","cap":1500,"id":478,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1542,"pathLen":2248.8417,"msgsPerDroneTick":18.3848,"tableEntries":34,"conflicts":252,"swaps":42,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.0062,"chamferEx":0.2215,"N":34,"M":34,"id":478}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"normal","seed":1030,"method":"ours","cap":1500,"id":479,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1507,"pathLen":2233.5932,"msgsPerDroneTick":18.6208,"tableEntries":34,"conflicts":164,"swaps":27,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":104,"fill":0.9706,"ratio":1.0062,"chamferEx":0.1987,"N":34,"M":34,"id":479}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1001,"method":"ours","cap":1500,"id":480,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1885,"pathLen":2458.32,"msgsPerDroneTick":8.5097,"tableEntries":34,"conflicts":1111,"swaps":131,"upgrades":1,"stuck":0,"bvcCompromise":2,"T":121,"fill":0.9706,"ratio":1.0116,"chamferEx":0.3697,"N":34,"M":34,"id":480}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1002,"method":"ours","cap":1500,"id":481,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2902,"pathLen":2506.6537,"msgsPerDroneTick":8.6748,"tableEntries":34,"conflicts":1180,"swaps":151,"upgrades":1,"stuck":0,"bvcCompromise":1,"T":125,"fill":0.9706,"ratio":1.0317,"chamferEx":0.2571,"N":34,"M":34,"id":481}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1003,"method":"ours","cap":1500,"id":482,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.278,"pathLen":2545.9456,"msgsPerDroneTick":8.2127,"tableEntries":34,"conflicts":1159,"swaps":127,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":129,"fill":0.9706,"ratio":1.022,"chamferEx":0.4548,"N":34,"M":34,"id":482}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1004,"method":"ours","cap":1500,"id":483,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2341,"pathLen":2464.8093,"msgsPerDroneTick":8.2877,"tableEntries":34,"conflicts":1146,"swaps":98,"upgrades":3,"stuck":0,"bvcCompromise":2,"T":124,"fill":0.9706,"ratio":1.0173,"chamferEx":0.4308,"N":34,"M":34,"id":483}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1005,"method":"ours","cap":1500,"id":484,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2499,"pathLen":2472.8868,"msgsPerDroneTick":8.6259,"tableEntries":34,"conflicts":1125,"swaps":121,"upgrades":4,"stuck":0,"bvcCompromise":4,"T":118,"fill":0.9706,"ratio":1.0217,"chamferEx":0.4305,"N":34,"M":34,"id":484}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1006,"method":"ours","cap":1500,"id":485,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3359,"pathLen":2434.101,"msgsPerDroneTick":8.6447,"tableEntries":34,"conflicts":1117,"swaps":127,"upgrades":3,"stuck":0,"bvcCompromise":1,"T":114,"fill":0.9706,"ratio":1.0315,"chamferEx":0.2865,"N":34,"M":34,"id":485}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1007,"method":"ours","cap":1500,"id":486,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2696,"pathLen":2552.9667,"msgsPerDroneTick":7.9685,"tableEntries":34,"conflicts":1211,"swaps":153,"upgrades":8,"stuck":0,"bvcCompromise":0,"T":124,"fill":0.9706,"ratio":1.0513,"chamferEx":0.305,"N":34,"M":34,"id":486}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1008,"method":"ours","cap":1500,"id":487,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3156,"pathLen":2485.9798,"msgsPerDroneTick":8.2913,"tableEntries":34,"conflicts":1104,"swaps":128,"upgrades":1,"stuck":0,"bvcCompromise":0,"T":125,"fill":0.9706,"ratio":1.0193,"chamferEx":0.4482,"N":34,"M":34,"id":487}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1009,"method":"ours","cap":1500,"id":488,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2937,"pathLen":2459.8332,"msgsPerDroneTick":8.4182,"tableEntries":34,"conflicts":1109,"swaps":121,"upgrades":3,"stuck":0,"bvcCompromise":1,"T":118,"fill":0.9706,"ratio":1.0258,"chamferEx":0.417,"N":34,"M":34,"id":488}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1010,"method":"ours","cap":1500,"id":489,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2776,"pathLen":2475.7762,"msgsPerDroneTick":7.8189,"tableEntries":34,"conflicts":1147,"swaps":128,"upgrades":4,"stuck":0,"bvcCompromise":2,"T":121,"fill":0.9706,"ratio":1.0353,"chamferEx":0.4129,"N":34,"M":34,"id":489}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1011,"method":"ours","cap":1500,"id":490,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3097,"pathLen":2479.0976,"msgsPerDroneTick":8.3367,"tableEntries":34,"conflicts":1127,"swaps":106,"upgrades":7,"stuck":0,"bvcCompromise":0,"T":118,"fill":0.9706,"ratio":1.0466,"chamferEx":0.3588,"N":34,"M":34,"id":490}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1012,"method":"ours","cap":1500,"id":491,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2977,"pathLen":2549.155,"msgsPerDroneTick":8.3777,"tableEntries":34,"conflicts":1173,"swaps":125,"upgrades":3,"stuck":0,"bvcCompromise":3,"T":127,"fill":0.9706,"ratio":1.0185,"chamferEx":0.431,"N":34,"M":34,"id":491}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1013,"method":"ours","cap":1500,"id":492,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2385,"pathLen":2471.8744,"msgsPerDroneTick":8.7193,"tableEntries":34,"conflicts":1134,"swaps":137,"upgrades":7,"stuck":0,"bvcCompromise":4,"T":112,"fill":1,"ratio":1.0525,"chamferEx":0.3139,"N":34,"M":34,"id":492}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1014,"method":"ours","cap":1500,"id":493,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2815,"pathLen":2568.1409,"msgsPerDroneTick":8.3562,"tableEntries":34,"conflicts":1225,"swaps":137,"upgrades":9,"stuck":0,"bvcCompromise":4,"T":125,"fill":0.9706,"ratio":1.0604,"chamferEx":0.4222,"N":34,"M":34,"id":493}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1015,"method":"ours","cap":1500,"id":494,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4014,"pathLen":2517.0599,"msgsPerDroneTick":8.1529,"tableEntries":34,"conflicts":1136,"swaps":121,"upgrades":8,"stuck":0,"bvcCompromise":1,"T":120,"fill":0.9706,"ratio":1.0437,"chamferEx":0.4328,"N":34,"M":34,"id":494}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1016,"method":"ours","cap":1500,"id":495,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2974,"pathLen":2522.7759,"msgsPerDroneTick":8.2557,"tableEntries":34,"conflicts":1178,"swaps":130,"upgrades":5,"stuck":0,"bvcCompromise":2,"T":127,"fill":0.9706,"ratio":1.0606,"chamferEx":0.4256,"N":34,"M":34,"id":495}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1017,"method":"ours","cap":1500,"id":496,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3019,"pathLen":2864.009,"msgsPerDroneTick":7.4111,"tableEntries":34,"conflicts":1347,"swaps":154,"upgrades":9,"stuck":0,"bvcCompromise":1,"T":165,"fill":0.9706,"ratio":1.0907,"chamferEx":0.4012,"N":34,"M":34,"id":496}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1018,"method":"ours","cap":1500,"id":497,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3747,"pathLen":2475.4684,"msgsPerDroneTick":8.4315,"tableEntries":34,"conflicts":1174,"swaps":152,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":119,"fill":0.9706,"ratio":1.0334,"chamferEx":0.4543,"N":34,"M":34,"id":497}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1019,"method":"ours","cap":1500,"id":498,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2759,"pathLen":2403.013,"msgsPerDroneTick":8.9147,"tableEntries":34,"conflicts":1118,"swaps":107,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0328,"chamferEx":0.5271,"N":34,"M":34,"id":498}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1020,"method":"ours","cap":1500,"id":499,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2957,"pathLen":2486.7014,"msgsPerDroneTick":8.0428,"tableEntries":34,"conflicts":1101,"swaps":137,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":125,"fill":0.9706,"ratio":1.028,"chamferEx":0.4298,"N":34,"M":34,"id":499}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1021,"method":"ours","cap":1500,"id":500,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.307,"pathLen":2456.7708,"msgsPerDroneTick":8.4483,"tableEntries":34,"conflicts":1157,"swaps":121,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":119,"fill":0.9706,"ratio":1.0239,"chamferEx":0.4099,"N":34,"M":34,"id":500}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1022,"method":"ours","cap":1500,"id":501,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3131,"pathLen":2441.0468,"msgsPerDroneTick":8.3683,"tableEntries":34,"conflicts":1088,"swaps":127,"upgrades":3,"stuck":0,"bvcCompromise":1,"T":115,"fill":0.9706,"ratio":1.0265,"chamferEx":0.4037,"N":34,"M":34,"id":501}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1023,"method":"ours","cap":1500,"id":502,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2977,"pathLen":2794.5039,"msgsPerDroneTick":7.1328,"tableEntries":34,"conflicts":1202,"swaps":126,"upgrades":12,"stuck":0,"bvcCompromise":1,"T":161,"fill":0.9706,"ratio":1.0835,"chamferEx":0.4117,"N":34,"M":34,"id":502}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1024,"method":"ours","cap":1500,"id":503,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2723,"pathLen":2532.5747,"msgsPerDroneTick":8.1054,"tableEntries":34,"conflicts":1138,"swaps":123,"upgrades":4,"stuck":0,"bvcCompromise":6,"T":132,"fill":0.9706,"ratio":1.0396,"chamferEx":0.384,"N":34,"M":34,"id":503}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1025,"method":"ours","cap":1500,"id":504,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3115,"pathLen":2484.0949,"msgsPerDroneTick":8.4562,"tableEntries":34,"conflicts":1066,"swaps":127,"upgrades":2,"stuck":0,"bvcCompromise":1,"T":123,"fill":0.9706,"ratio":1.0314,"chamferEx":0.4156,"N":34,"M":34,"id":504}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1026,"method":"ours","cap":1500,"id":505,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.25,"pathLen":2515.5359,"msgsPerDroneTick":7.8928,"tableEntries":34,"conflicts":1130,"swaps":124,"upgrades":7,"stuck":0,"bvcCompromise":1,"T":127,"fill":0.9706,"ratio":1.0436,"chamferEx":0.4194,"N":34,"M":34,"id":505}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1027,"method":"ours","cap":1500,"id":506,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2696,"pathLen":2460.9271,"msgsPerDroneTick":8.5271,"tableEntries":34,"conflicts":1183,"swaps":136,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":116,"fill":0.9706,"ratio":1.0236,"chamferEx":0.4085,"N":34,"M":34,"id":506}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1028,"method":"ours","cap":1500,"id":507,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3493,"pathLen":2463.3019,"msgsPerDroneTick":8.5705,"tableEntries":34,"conflicts":1116,"swaps":125,"upgrades":4,"stuck":0,"bvcCompromise":2,"T":118,"fill":0.9706,"ratio":1.0327,"chamferEx":0.3059,"N":34,"M":34,"id":507}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1029,"method":"ours","cap":1500,"id":508,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2437,"pathLen":2548.156,"msgsPerDroneTick":8.1638,"tableEntries":34,"conflicts":1203,"swaps":141,"upgrades":4,"stuck":0,"bvcCompromise":3,"T":132,"fill":0.9706,"ratio":1.0277,"chamferEx":0.4638,"N":34,"M":34,"id":508}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"hard","seed":1030,"method":"ours","cap":1500,"id":509,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.135,"pathLen":2511.6092,"msgsPerDroneTick":8.0967,"tableEntries":34,"conflicts":1196,"swaps":120,"upgrades":4,"stuck":0,"bvcCompromise":2,"T":128,"fill":0.9706,"ratio":1.0301,"chamferEx":0.3979,"N":34,"M":34,"id":509}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1001,"method":"ours","cap":1500,"id":510,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2938,"pathLen":18757.1978,"msgsPerDroneTick":0.8746,"tableEntries":27.8824,"conflicts":2863,"swaps":169,"upgrades":102,"stuck":0,"bvcCompromise":11,"T":null,"fill":0.8235,"ratio":1.4675,"chamferEx":1.4898,"N":34,"M":34,"id":510}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1002,"method":"ours","cap":1500,"id":511,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2474,"pathLen":18552.0152,"msgsPerDroneTick":0.8643,"tableEntries":28,"conflicts":2663,"swaps":152,"upgrades":101,"stuck":0,"bvcCompromise":6,"T":null,"fill":0.7941,"ratio":1.4726,"chamferEx":1.5433,"N":34,"M":34,"id":511}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1003,"method":"ours","cap":1500,"id":512,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3323,"pathLen":18787.6996,"msgsPerDroneTick":0.8699,"tableEntries":28.8235,"conflicts":2780,"swaps":175,"upgrades":107,"stuck":0,"bvcCompromise":3,"T":null,"fill":0.8529,"ratio":1.2943,"chamferEx":1.1642,"N":34,"M":34,"id":512}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1004,"method":"ours","cap":1500,"id":513,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3103,"pathLen":18833.7181,"msgsPerDroneTick":0.8635,"tableEntries":25.9118,"conflicts":2790,"swaps":177,"upgrades":105,"stuck":0,"bvcCompromise":2,"T":null,"fill":0.8529,"ratio":1.6588,"chamferEx":1.2165,"N":34,"M":34,"id":513}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1005,"method":"ours","cap":1500,"id":514,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3546,"pathLen":18546.797,"msgsPerDroneTick":0.8537,"tableEntries":28.1471,"conflicts":2702,"swaps":129,"upgrades":103,"stuck":0,"bvcCompromise":8,"T":null,"fill":0.7647,"ratio":1.4501,"chamferEx":1.7353,"N":34,"M":34,"id":514}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1006,"method":"ours","cap":1500,"id":515,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3366,"pathLen":18531.5325,"msgsPerDroneTick":0.8592,"tableEntries":28.2941,"conflicts":2725,"swaps":157,"upgrades":98,"stuck":0,"bvcCompromise":6,"T":null,"fill":0.8235,"ratio":1.4164,"chamferEx":1.4289,"N":34,"M":34,"id":515}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1007,"method":"ours","cap":1500,"id":516,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3887,"pathLen":18336.7162,"msgsPerDroneTick":0.8398,"tableEntries":28.8529,"conflicts":2678,"swaps":146,"upgrades":98,"stuck":0,"bvcCompromise":5,"T":null,"fill":0.7941,"ratio":1.3516,"chamferEx":1.5162,"N":34,"M":34,"id":516}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1008,"method":"ours","cap":1500,"id":517,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2809,"pathLen":19108.5432,"msgsPerDroneTick":0.901,"tableEntries":26.1176,"conflicts":3013,"swaps":179,"upgrades":98,"stuck":0,"bvcCompromise":6,"T":null,"fill":0.7647,"ratio":1.5159,"chamferEx":1.7121,"N":34,"M":34,"id":517}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1009,"method":"ours","cap":1500,"id":518,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3012,"pathLen":19007.1982,"msgsPerDroneTick":0.865,"tableEntries":28.4412,"conflicts":2822,"swaps":183,"upgrades":122,"stuck":0,"bvcCompromise":6,"T":null,"fill":0.8529,"ratio":1.8302,"chamferEx":1.313,"N":34,"M":34,"id":518}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1010,"method":"ours","cap":1500,"id":519,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3687,"pathLen":18644.423,"msgsPerDroneTick":0.8493,"tableEntries":28.8235,"conflicts":2791,"swaps":188,"upgrades":110,"stuck":0,"bvcCompromise":6,"T":null,"fill":0.7647,"ratio":1.6857,"chamferEx":1.6846,"N":34,"M":34,"id":519}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1011,"method":"ours","cap":1500,"id":520,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3511,"pathLen":18622.0826,"msgsPerDroneTick":0.8401,"tableEntries":29,"conflicts":2798,"swaps":180,"upgrades":105,"stuck":0,"bvcCompromise":9,"T":null,"fill":0.8235,"ratio":1.555,"chamferEx":1.2365,"N":34,"M":34,"id":520}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1012,"method":"ours","cap":1500,"id":521,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3768,"pathLen":18741.3732,"msgsPerDroneTick":0.8703,"tableEntries":28.9412,"conflicts":2819,"swaps":149,"upgrades":88,"stuck":0,"bvcCompromise":7,"T":null,"fill":0.7647,"ratio":1.3187,"chamferEx":1.7528,"N":34,"M":34,"id":521}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1013,"method":"ours","cap":1500,"id":522,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1949,"pathLen":18676.8061,"msgsPerDroneTick":0.8698,"tableEntries":28.5294,"conflicts":2738,"swaps":175,"upgrades":100,"stuck":0,"bvcCompromise":8,"T":null,"fill":0.7941,"ratio":1.4241,"chamferEx":1.5816,"N":34,"M":34,"id":522}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1014,"method":"ours","cap":1500,"id":523,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2885,"pathLen":19115.6149,"msgsPerDroneTick":0.8766,"tableEntries":28.2647,"conflicts":2965,"swaps":188,"upgrades":100,"stuck":0,"bvcCompromise":8,"T":null,"fill":0.8235,"ratio":1.7336,"chamferEx":1.3597,"N":34,"M":34,"id":523}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1015,"method":"ours","cap":1500,"id":524,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3058,"pathLen":18651.0535,"msgsPerDroneTick":0.8406,"tableEntries":30.0882,"conflicts":2703,"swaps":174,"upgrades":120,"stuck":0,"bvcCompromise":8,"T":null,"fill":0.8529,"ratio":1.4316,"chamferEx":1.3905,"N":34,"M":34,"id":524}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1016,"method":"ours","cap":1500,"id":525,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3345,"pathLen":18800.083,"msgsPerDroneTick":0.8831,"tableEntries":28.5588,"conflicts":2923,"swaps":166,"upgrades":102,"stuck":0,"bvcCompromise":12,"T":null,"fill":0.8235,"ratio":1.4087,"chamferEx":1.4158,"N":34,"M":34,"id":525}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1017,"method":"ours","cap":1500,"id":526,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3501,"pathLen":18719.8174,"msgsPerDroneTick":0.8249,"tableEntries":27.4706,"conflicts":2579,"swaps":165,"upgrades":117,"stuck":0,"bvcCompromise":2,"T":null,"fill":0.8529,"ratio":1.6391,"chamferEx":1.1866,"N":34,"M":34,"id":526}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1018,"method":"ours","cap":1500,"id":527,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2644,"pathLen":18918.0014,"msgsPerDroneTick":0.8648,"tableEntries":28.6176,"conflicts":2781,"swaps":158,"upgrades":112,"stuck":0,"bvcCompromise":19,"T":null,"fill":0.7647,"ratio":1.3898,"chamferEx":1.5673,"N":34,"M":34,"id":527}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1019,"method":"ours","cap":1500,"id":528,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.195,"pathLen":18552.4758,"msgsPerDroneTick":0.848,"tableEntries":28.9706,"conflicts":2701,"swaps":161,"upgrades":97,"stuck":0,"bvcCompromise":8,"T":null,"fill":0.8235,"ratio":1.7543,"chamferEx":1.4348,"N":34,"M":34,"id":528}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1020,"method":"ours","cap":1500,"id":529,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3252,"pathLen":18398.1419,"msgsPerDroneTick":0.8296,"tableEntries":27.5588,"conflicts":2577,"swaps":144,"upgrades":114,"stuck":0,"bvcCompromise":8,"T":null,"fill":0.8235,"ratio":1.4376,"chamferEx":1.1722,"N":34,"M":34,"id":529}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1021,"method":"ours","cap":1500,"id":530,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2653,"pathLen":18402.7803,"msgsPerDroneTick":0.8481,"tableEntries":26.9412,"conflicts":2591,"swaps":147,"upgrades":95,"stuck":0,"bvcCompromise":6,"T":null,"fill":0.7941,"ratio":1.5616,"chamferEx":1.6584,"N":34,"M":34,"id":530}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1022,"method":"ours","cap":1500,"id":531,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3219,"pathLen":18754.37,"msgsPerDroneTick":0.859,"tableEntries":28.5294,"conflicts":2815,"swaps":171,"upgrades":94,"stuck":0,"bvcCompromise":4,"T":null,"fill":0.8235,"ratio":1.4401,"chamferEx":1.563,"N":34,"M":34,"id":531}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1023,"method":"ours","cap":1500,"id":532,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2634,"pathLen":18857.3126,"msgsPerDroneTick":0.8676,"tableEntries":26.2941,"conflicts":2839,"swaps":183,"upgrades":114,"stuck":0,"bvcCompromise":10,"T":null,"fill":0.8235,"ratio":1.1751,"chamferEx":1.4725,"N":34,"M":34,"id":532}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1024,"method":"ours","cap":1500,"id":533,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2156,"pathLen":18363.623,"msgsPerDroneTick":0.8363,"tableEntries":27.7059,"conflicts":2715,"swaps":173,"upgrades":98,"stuck":0,"bvcCompromise":8,"T":null,"fill":0.7647,"ratio":1.4978,"chamferEx":1.6295,"N":34,"M":34,"id":533}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1025,"method":"ours","cap":1500,"id":534,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3631,"pathLen":18414.9511,"msgsPerDroneTick":0.8332,"tableEntries":27.2353,"conflicts":2608,"swaps":139,"upgrades":96,"stuck":0,"bvcCompromise":7,"T":null,"fill":0.8235,"ratio":1.4103,"chamferEx":1.4277,"N":34,"M":34,"id":534}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1026,"method":"ours","cap":1500,"id":535,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.38,"pathLen":18754.0371,"msgsPerDroneTick":0.8393,"tableEntries":28.1765,"conflicts":2604,"swaps":159,"upgrades":105,"stuck":0,"bvcCompromise":8,"T":null,"fill":0.7941,"ratio":1.4324,"chamferEx":1.6324,"N":34,"M":34,"id":535}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1027,"method":"ours","cap":1500,"id":536,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2405,"pathLen":18993.848,"msgsPerDroneTick":0.8679,"tableEntries":28.3235,"conflicts":2800,"swaps":173,"upgrades":111,"stuck":0,"bvcCompromise":2,"T":null,"fill":0.8235,"ratio":1.3342,"chamferEx":1.5477,"N":34,"M":34,"id":536}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1028,"method":"ours","cap":1500,"id":537,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2747,"pathLen":18740.7243,"msgsPerDroneTick":0.8694,"tableEntries":25.9412,"conflicts":2905,"swaps":155,"upgrades":90,"stuck":0,"bvcCompromise":4,"T":null,"fill":0.7941,"ratio":1.2508,"chamferEx":1.6706,"N":34,"M":34,"id":537}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1029,"method":"ours","cap":1500,"id":538,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2653,"pathLen":18814.8719,"msgsPerDroneTick":0.8586,"tableEntries":29.2647,"conflicts":2802,"swaps":156,"upgrades":102,"stuck":0,"bvcCompromise":5,"T":null,"fill":0.7941,"ratio":1.4956,"chamferEx":1.4797,"N":34,"M":34,"id":538}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"heart","preset":"brutal","seed":1030,"method":"ours","cap":1500,"id":539,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2228,"pathLen":18593.1719,"msgsPerDroneTick":0.8498,"tableEntries":28.8824,"conflicts":2762,"swaps":152,"upgrades":80,"stuck":0,"bvcCompromise":8,"T":null,"fill":0.7353,"ratio":1.2964,"chamferEx":1.8904,"N":34,"M":34,"id":539}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1001,"method":"ours","cap":1500,"id":540,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1477,"pathLen":2053.5306,"msgsPerDroneTick":16.3124,"tableEntries":34,"conflicts":235,"swaps":53,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":100,"fill":0.9706,"ratio":1.0061,"chamferEx":0.3341,"N":34,"M":34,"id":540}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1002,"method":"ours","cap":1500,"id":541,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1686,"pathLen":2197.0632,"msgsPerDroneTick":14.4868,"tableEntries":34,"conflicts":391,"swaps":84,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":136,"fill":0.9706,"ratio":1.0069,"chamferEx":0.562,"N":34,"M":34,"id":541}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1003,"method":"ours","cap":1500,"id":542,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1759,"pathLen":2116.2506,"msgsPerDroneTick":15.6929,"tableEntries":34,"conflicts":361,"swaps":82,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":113,"fill":0.9706,"ratio":1.0098,"chamferEx":0.2228,"N":34,"M":34,"id":542}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1004,"method":"ours","cap":1500,"id":543,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2079,"pathLen":2067.7686,"msgsPerDroneTick":15.8269,"tableEntries":34,"conflicts":180,"swaps":26,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":104,"fill":0.9706,"ratio":1.0103,"chamferEx":0.3178,"N":34,"M":34,"id":543}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1005,"method":"ours","cap":1500,"id":544,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1543,"pathLen":2092.4217,"msgsPerDroneTick":14.9441,"tableEntries":34,"conflicts":289,"swaps":59,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0077,"chamferEx":0.3233,"N":34,"M":34,"id":544}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1006,"method":"ours","cap":1500,"id":545,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1477,"pathLen":2188.4906,"msgsPerDroneTick":14.4107,"tableEntries":34,"conflicts":295,"swaps":75,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":137,"fill":0.9706,"ratio":1.0062,"chamferEx":0.3579,"N":34,"M":34,"id":545}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1007,"method":"ours","cap":1500,"id":546,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.124,"pathLen":2046.3956,"msgsPerDroneTick":16.1535,"tableEntries":34,"conflicts":229,"swaps":46,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":96,"fill":0.9706,"ratio":1.0083,"chamferEx":0.4062,"N":34,"M":34,"id":546}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1008,"method":"ours","cap":1500,"id":547,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1782,"pathLen":2081.0598,"msgsPerDroneTick":15.2488,"tableEntries":34,"conflicts":226,"swaps":43,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":113,"fill":0.9706,"ratio":1.0084,"chamferEx":0.2765,"N":34,"M":34,"id":547}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1009,"method":"ours","cap":1500,"id":548,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1486,"pathLen":2177.6468,"msgsPerDroneTick":14.8281,"tableEntries":34,"conflicts":435,"swaps":100,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":129,"fill":0.9706,"ratio":1.0136,"chamferEx":0.4499,"N":34,"M":34,"id":548}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1010,"method":"ours","cap":1500,"id":549,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1484,"pathLen":2164.1752,"msgsPerDroneTick":14.9158,"tableEntries":34,"conflicts":388,"swaps":105,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":118,"fill":0.9706,"ratio":1.0118,"chamferEx":0.5014,"N":34,"M":34,"id":549}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1011,"method":"ours","cap":1500,"id":550,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1594,"pathLen":2122.4754,"msgsPerDroneTick":15.2256,"tableEntries":34,"conflicts":358,"swaps":67,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":115,"fill":0.9706,"ratio":1.0118,"chamferEx":0.2003,"N":34,"M":34,"id":550}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1012,"method":"ours","cap":1500,"id":551,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.164,"pathLen":2243.7105,"msgsPerDroneTick":13.7886,"tableEntries":34,"conflicts":416,"swaps":96,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":144,"fill":0.9706,"ratio":1.011,"chamferEx":0.3818,"N":34,"M":34,"id":551}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1013,"method":"ours","cap":1500,"id":552,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1565,"pathLen":2090.9844,"msgsPerDroneTick":15.8877,"tableEntries":34,"conflicts":342,"swaps":57,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.9706,"ratio":1.014,"chamferEx":0.1877,"N":34,"M":34,"id":552}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1014,"method":"ours","cap":1500,"id":553,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.185,"pathLen":2055.7678,"msgsPerDroneTick":15.8013,"tableEntries":34,"conflicts":282,"swaps":51,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0073,"chamferEx":0.3127,"N":34,"M":34,"id":553}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1015,"method":"ours","cap":1500,"id":554,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1574,"pathLen":2221.0391,"msgsPerDroneTick":13.9806,"tableEntries":34,"conflicts":455,"swaps":113,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":138,"fill":0.9706,"ratio":1.0082,"chamferEx":0.2674,"N":34,"M":34,"id":554}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1016,"method":"ours","cap":1500,"id":555,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1736,"pathLen":2164.2517,"msgsPerDroneTick":14.4553,"tableEntries":34,"conflicts":344,"swaps":74,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":125,"fill":0.9706,"ratio":1.0081,"chamferEx":0.5712,"N":34,"M":34,"id":555}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1017,"method":"ours","cap":1500,"id":556,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1261,"pathLen":2129.6449,"msgsPerDroneTick":15.2856,"tableEntries":34,"conflicts":451,"swaps":100,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":114,"fill":0.9706,"ratio":1.008,"chamferEx":0.5058,"N":34,"M":34,"id":556}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1018,"method":"ours","cap":1500,"id":557,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1958,"pathLen":2157.1911,"msgsPerDroneTick":14.7929,"tableEntries":34,"conflicts":403,"swaps":94,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":120,"fill":0.9706,"ratio":1.0123,"chamferEx":0.5063,"N":34,"M":34,"id":557}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1019,"method":"ours","cap":1500,"id":558,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2063,"pathLen":2059.0482,"msgsPerDroneTick":15.8919,"tableEntries":34,"conflicts":277,"swaps":53,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0053,"chamferEx":0.4489,"N":34,"M":34,"id":558}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1020,"method":"ours","cap":1500,"id":559,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.131,"pathLen":2128.732,"msgsPerDroneTick":15.19,"tableEntries":34,"conflicts":373,"swaps":85,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":115,"fill":0.9706,"ratio":1.0096,"chamferEx":0.4971,"N":34,"M":34,"id":559}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1021,"method":"ours","cap":1500,"id":560,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1602,"pathLen":2139.8812,"msgsPerDroneTick":15.0282,"tableEntries":34,"conflicts":379,"swaps":80,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":119,"fill":0.9706,"ratio":1.0071,"chamferEx":0.3668,"N":34,"M":34,"id":560}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1022,"method":"ours","cap":1500,"id":561,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1267,"pathLen":2096.4235,"msgsPerDroneTick":15.9526,"tableEntries":34,"conflicts":467,"swaps":94,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":0.9706,"ratio":1.0061,"chamferEx":0.3443,"N":34,"M":34,"id":561}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1023,"method":"ours","cap":1500,"id":562,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1613,"pathLen":2113.229,"msgsPerDroneTick":14.9252,"tableEntries":34,"conflicts":316,"swaps":62,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":118,"fill":0.9706,"ratio":1.0101,"chamferEx":0.3156,"N":34,"M":34,"id":562}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1024,"method":"ours","cap":1500,"id":563,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1135,"pathLen":2207.2481,"msgsPerDroneTick":14.8603,"tableEntries":34,"conflicts":386,"swaps":79,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":128,"fill":0.9706,"ratio":1.0082,"chamferEx":0.4229,"N":34,"M":34,"id":563}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1025,"method":"ours","cap":1500,"id":564,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1284,"pathLen":2657.878,"msgsPerDroneTick":12.22,"tableEntries":34,"conflicts":682,"swaps":158,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":245,"fill":0.9706,"ratio":1.0145,"chamferEx":0.281,"N":34,"M":34,"id":564}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1026,"method":"ours","cap":1500,"id":565,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1371,"pathLen":2163.7578,"msgsPerDroneTick":14.5386,"tableEntries":34,"conflicts":409,"swaps":90,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":122,"fill":0.9706,"ratio":1.0092,"chamferEx":0.4297,"N":34,"M":34,"id":565}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1027,"method":"ours","cap":1500,"id":566,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1316,"pathLen":2241.3828,"msgsPerDroneTick":13.8711,"tableEntries":34,"conflicts":441,"swaps":100,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":144,"fill":0.9706,"ratio":1.0091,"chamferEx":0.4893,"N":34,"M":34,"id":566}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1028,"method":"ours","cap":1500,"id":567,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1831,"pathLen":2068.0547,"msgsPerDroneTick":16.0591,"tableEntries":34,"conflicts":228,"swaps":38,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.9706,"ratio":1.0084,"chamferEx":0.2756,"N":34,"M":34,"id":567}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1029,"method":"ours","cap":1500,"id":568,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.147,"pathLen":2061.3463,"msgsPerDroneTick":16.1303,"tableEntries":34,"conflicts":336,"swaps":54,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":102,"fill":0.9706,"ratio":1.0092,"chamferEx":0.4116,"N":34,"M":34,"id":568}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"normal","seed":1030,"method":"ours","cap":1500,"id":569,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1898,"pathLen":2124.447,"msgsPerDroneTick":14.9946,"tableEntries":34,"conflicts":307,"swaps":65,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":120,"fill":0.9706,"ratio":1.0094,"chamferEx":0.2965,"N":34,"M":34,"id":569}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1001,"method":"ours","cap":1500,"id":570,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3072,"pathLen":2920.266,"msgsPerDroneTick":5.3947,"tableEntries":33.4118,"conflicts":1416,"swaps":170,"upgrades":12,"stuck":0,"bvcCompromise":4,"T":200,"fill":0.9706,"ratio":1.0613,"chamferEx":0.5406,"N":34,"M":34,"id":570}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1002,"method":"ours","cap":1500,"id":571,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2346,"pathLen":2818.5232,"msgsPerDroneTick":5.9797,"tableEntries":34,"conflicts":1392,"swaps":171,"upgrades":14,"stuck":0,"bvcCompromise":7,"T":174,"fill":0.9706,"ratio":1.1029,"chamferEx":0.6111,"N":34,"M":34,"id":571}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1003,"method":"ours","cap":1500,"id":572,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.269,"pathLen":2904.2077,"msgsPerDroneTick":5.9552,"tableEntries":34,"conflicts":1437,"swaps":170,"upgrades":12,"stuck":0,"bvcCompromise":2,"T":180,"fill":0.9706,"ratio":1.1574,"chamferEx":0.5257,"N":34,"M":34,"id":572}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1004,"method":"ours","cap":1500,"id":573,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.268,"pathLen":2593.8644,"msgsPerDroneTick":6.4802,"tableEntries":34,"conflicts":1285,"swaps":156,"upgrades":6,"stuck":0,"bvcCompromise":4,"T":156,"fill":0.9706,"ratio":1.0361,"chamferEx":0.295,"N":34,"M":34,"id":573}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1005,"method":"ours","cap":1500,"id":574,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2109,"pathLen":3124.947,"msgsPerDroneTick":4.9235,"tableEntries":32.7941,"conflicts":1416,"swaps":180,"upgrades":7,"stuck":0,"bvcCompromise":4,"T":239,"fill":0.9706,"ratio":1.0508,"chamferEx":0.5638,"N":34,"M":34,"id":574}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1006,"method":"ours","cap":1500,"id":575,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3013,"pathLen":3237.9612,"msgsPerDroneTick":4.7542,"tableEntries":34,"conflicts":1437,"swaps":183,"upgrades":4,"stuck":0,"bvcCompromise":2,"T":252,"fill":0.9706,"ratio":1.0265,"chamferEx":0.6474,"N":34,"M":34,"id":575}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1007,"method":"ours","cap":1500,"id":576,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3324,"pathLen":5225.5376,"msgsPerDroneTick":3.4009,"tableEntries":33,"conflicts":1671,"swaps":184,"upgrades":6,"stuck":0,"bvcCompromise":3,"T":577,"fill":0.9706,"ratio":1.0338,"chamferEx":0.574,"N":34,"M":34,"id":576}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1008,"method":"ours","cap":1500,"id":577,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2485,"pathLen":2504.4608,"msgsPerDroneTick":6.9967,"tableEntries":34,"conflicts":1273,"swaps":169,"upgrades":3,"stuck":0,"bvcCompromise":0,"T":143,"fill":0.9706,"ratio":1.028,"chamferEx":0.5886,"N":34,"M":34,"id":577}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1009,"method":"ours","cap":1500,"id":578,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3222,"pathLen":3093.393,"msgsPerDroneTick":5.3809,"tableEntries":34,"conflicts":1594,"swaps":179,"upgrades":8,"stuck":0,"bvcCompromise":2,"T":209,"fill":0.9706,"ratio":1.0897,"chamferEx":0.6003,"N":34,"M":34,"id":578}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1010,"method":"ours","cap":1500,"id":579,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2724,"pathLen":2513.2344,"msgsPerDroneTick":6.7941,"tableEntries":33,"conflicts":1307,"swaps":146,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":141,"fill":0.9706,"ratio":1.051,"chamferEx":0.5398,"N":34,"M":34,"id":579}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1011,"method":"ours","cap":1500,"id":580,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1909,"pathLen":3074.0066,"msgsPerDroneTick":4.9405,"tableEntries":34,"conflicts":1458,"swaps":200,"upgrades":9,"stuck":0,"bvcCompromise":11,"T":229,"fill":0.9706,"ratio":1.0447,"chamferEx":0.5635,"N":34,"M":34,"id":580}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1012,"method":"ours","cap":1500,"id":581,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2275,"pathLen":2816.5346,"msgsPerDroneTick":5.976,"tableEntries":34,"conflicts":1438,"swaps":175,"upgrades":8,"stuck":0,"bvcCompromise":4,"T":178,"fill":0.9706,"ratio":1.0742,"chamferEx":0.6026,"N":34,"M":34,"id":581}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1013,"method":"ours","cap":1500,"id":582,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2532,"pathLen":3421.6843,"msgsPerDroneTick":4.4624,"tableEntries":32.4412,"conflicts":1383,"swaps":156,"upgrades":8,"stuck":0,"bvcCompromise":1,"T":284,"fill":0.9706,"ratio":1.0715,"chamferEx":0.6225,"N":34,"M":34,"id":582}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1014,"method":"ours","cap":1500,"id":583,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2489,"pathLen":3180.8338,"msgsPerDroneTick":5.015,"tableEntries":33,"conflicts":1485,"swaps":146,"upgrades":4,"stuck":0,"bvcCompromise":1,"T":243,"fill":0.9706,"ratio":1.0311,"chamferEx":0.5987,"N":34,"M":34,"id":583}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1015,"method":"ours","cap":1500,"id":584,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2302,"pathLen":2515.8178,"msgsPerDroneTick":6.7849,"tableEntries":34,"conflicts":1263,"swaps":146,"upgrades":7,"stuck":0,"bvcCompromise":4,"T":141,"fill":0.9706,"ratio":1.0657,"chamferEx":0.5051,"N":34,"M":34,"id":584}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1016,"method":"ours","cap":1500,"id":585,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2158,"pathLen":2788.8761,"msgsPerDroneTick":5.9221,"tableEntries":33,"conflicts":1402,"swaps":177,"upgrades":10,"stuck":0,"bvcCompromise":2,"T":179,"fill":0.9706,"ratio":1.0388,"chamferEx":0.5332,"N":34,"M":34,"id":585}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1017,"method":"ours","cap":1500,"id":586,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2307,"pathLen":2674.715,"msgsPerDroneTick":6.1545,"tableEntries":34,"conflicts":1411,"swaps":176,"upgrades":10,"stuck":0,"bvcCompromise":2,"T":166,"fill":0.9706,"ratio":1.0426,"chamferEx":0.5993,"N":34,"M":34,"id":586}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1018,"method":"ours","cap":1500,"id":587,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2295,"pathLen":2722.4672,"msgsPerDroneTick":5.9499,"tableEntries":33,"conflicts":1348,"swaps":174,"upgrades":10,"stuck":0,"bvcCompromise":4,"T":171,"fill":0.9706,"ratio":1.0922,"chamferEx":0.6027,"N":34,"M":34,"id":587}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1019,"method":"ours","cap":1500,"id":588,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.264,"pathLen":3576.8369,"msgsPerDroneTick":4.2506,"tableEntries":32.9706,"conflicts":1396,"swaps":177,"upgrades":12,"stuck":0,"bvcCompromise":6,"T":304,"fill":0.9706,"ratio":1.034,"chamferEx":0.559,"N":34,"M":34,"id":588}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1020,"method":"ours","cap":1500,"id":589,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1289,"pathLen":4331.7088,"msgsPerDroneTick":3.7281,"tableEntries":33,"conflicts":1583,"swaps":186,"upgrades":4,"stuck":0,"bvcCompromise":5,"T":429,"fill":0.9706,"ratio":1.0537,"chamferEx":0.5966,"N":34,"M":34,"id":589}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1021,"method":"ours","cap":1500,"id":590,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2609,"pathLen":2799.0968,"msgsPerDroneTick":5.879,"tableEntries":33,"conflicts":1362,"swaps":148,"upgrades":9,"stuck":0,"bvcCompromise":3,"T":175,"fill":0.9706,"ratio":1.1142,"chamferEx":0.5924,"N":34,"M":34,"id":590}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1022,"method":"ours","cap":1500,"id":591,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2945,"pathLen":2888.6551,"msgsPerDroneTick":5.7486,"tableEntries":33.8529,"conflicts":1478,"swaps":155,"upgrades":12,"stuck":0,"bvcCompromise":7,"T":197,"fill":0.9706,"ratio":1.0741,"chamferEx":0.5325,"N":34,"M":34,"id":591}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1023,"method":"ours","cap":1500,"id":592,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3281,"pathLen":2661.1978,"msgsPerDroneTick":6.3546,"tableEntries":34,"conflicts":1354,"swaps":177,"upgrades":5,"stuck":0,"bvcCompromise":6,"T":162,"fill":0.9706,"ratio":1.0707,"chamferEx":0.6174,"N":34,"M":34,"id":592}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1024,"method":"ours","cap":1500,"id":593,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2343,"pathLen":2722.9622,"msgsPerDroneTick":6.0022,"tableEntries":34,"conflicts":1290,"swaps":166,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":173,"fill":0.9706,"ratio":1.0506,"chamferEx":0.6073,"N":34,"M":34,"id":593}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1025,"method":"ours","cap":1500,"id":594,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.177,"pathLen":4021.9713,"msgsPerDroneTick":3.8748,"tableEntries":33,"conflicts":1381,"swaps":173,"upgrades":8,"stuck":0,"bvcCompromise":3,"T":382,"fill":0.9706,"ratio":1.0509,"chamferEx":0.6112,"N":34,"M":34,"id":594}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1026,"method":"ours","cap":1500,"id":595,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3392,"pathLen":2709.3185,"msgsPerDroneTick":6.3382,"tableEntries":34,"conflicts":1454,"swaps":181,"upgrades":13,"stuck":0,"bvcCompromise":2,"T":160,"fill":0.9706,"ratio":1.0664,"chamferEx":0.5966,"N":34,"M":34,"id":595}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1027,"method":"ours","cap":1500,"id":596,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2596,"pathLen":2548.2756,"msgsPerDroneTick":7.0868,"tableEntries":34,"conflicts":1293,"swaps":153,"upgrades":8,"stuck":0,"bvcCompromise":1,"T":144,"fill":0.9706,"ratio":1.0572,"chamferEx":0.6376,"N":34,"M":34,"id":596}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1028,"method":"ours","cap":1500,"id":597,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2316,"pathLen":2915.7034,"msgsPerDroneTick":5.3691,"tableEntries":34,"conflicts":1389,"swaps":172,"upgrades":10,"stuck":0,"bvcCompromise":4,"T":206,"fill":0.9706,"ratio":1.0694,"chamferEx":0.6031,"N":34,"M":34,"id":597}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1029,"method":"ours","cap":1500,"id":598,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2753,"pathLen":2453.5815,"msgsPerDroneTick":6.9778,"tableEntries":34,"conflicts":1183,"swaps":155,"upgrades":6,"stuck":0,"bvcCompromise":2,"T":131,"fill":0.9706,"ratio":1.0431,"chamferEx":0.5882,"N":34,"M":34,"id":598}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"hard","seed":1030,"method":"ours","cap":1500,"id":599,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3277,"pathLen":2848.2949,"msgsPerDroneTick":5.5994,"tableEntries":34,"conflicts":1384,"swaps":164,"upgrades":7,"stuck":0,"bvcCompromise":2,"T":193,"fill":0.9706,"ratio":1.0369,"chamferEx":0.6252,"N":34,"M":34,"id":599}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1001,"method":"ours","cap":1500,"id":600,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3236,"pathLen":14583.435,"msgsPerDroneTick":1.954,"tableEntries":32,"conflicts":5563,"swaps":318,"upgrades":40,"stuck":0,"bvcCompromise":26,"T":null,"fill":0.9412,"ratio":1.265,"chamferEx":0.6248,"N":34,"M":34,"id":600}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1002,"method":"ours","cap":1500,"id":601,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2384,"pathLen":14729.7728,"msgsPerDroneTick":1.9747,"tableEntries":32,"conflicts":5783,"swaps":294,"upgrades":44,"stuck":0,"bvcCompromise":33,"T":null,"fill":0.9412,"ratio":1.1927,"chamferEx":0.6772,"N":34,"M":34,"id":601}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1003,"method":"ours","cap":1500,"id":602,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3317,"pathLen":15339.9152,"msgsPerDroneTick":2.0085,"tableEntries":31,"conflicts":6706,"swaps":362,"upgrades":36,"stuck":0,"bvcCompromise":24,"T":null,"fill":0.9118,"ratio":1.2058,"chamferEx":0.8464,"N":34,"M":34,"id":602}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1004,"method":"ours","cap":1500,"id":603,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2797,"pathLen":15279.0994,"msgsPerDroneTick":1.9711,"tableEntries":32,"conflicts":6432,"swaps":358,"upgrades":46,"stuck":0,"bvcCompromise":16,"T":null,"fill":0.9412,"ratio":1.2551,"chamferEx":0.6738,"N":34,"M":34,"id":603}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1005,"method":"ours","cap":1500,"id":604,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2717,"pathLen":4696.63,"msgsPerDroneTick":2.7603,"tableEntries":33,"conflicts":2918,"swaps":210,"upgrades":30,"stuck":0,"bvcCompromise":16,"T":305,"fill":0.9706,"ratio":1.1937,"chamferEx":0.5122,"N":34,"M":34,"id":604}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1006,"method":"ours","cap":1500,"id":605,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3631,"pathLen":14547.1482,"msgsPerDroneTick":1.9643,"tableEntries":32,"conflicts":5557,"swaps":298,"upgrades":34,"stuck":0,"bvcCompromise":12,"T":null,"fill":0.9412,"ratio":1.3814,"chamferEx":0.6272,"N":34,"M":34,"id":605}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1007,"method":"ours","cap":1500,"id":606,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0877,"pathLen":15612.2648,"msgsPerDroneTick":1.9803,"tableEntries":31,"conflicts":6890,"swaps":388,"upgrades":46,"stuck":0,"bvcCompromise":22,"T":null,"fill":0.9118,"ratio":1.2652,"chamferEx":0.8956,"N":34,"M":34,"id":606}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1008,"method":"ours","cap":1500,"id":607,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2679,"pathLen":14662.1759,"msgsPerDroneTick":1.9771,"tableEntries":32,"conflicts":5778,"swaps":302,"upgrades":46,"stuck":0,"bvcCompromise":27,"T":null,"fill":0.9412,"ratio":1.3144,"chamferEx":0.6571,"N":34,"M":34,"id":607}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1009,"method":"ours","cap":1500,"id":608,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3086,"pathLen":14389.1833,"msgsPerDroneTick":1.9698,"tableEntries":32,"conflicts":5427,"swaps":298,"upgrades":28,"stuck":0,"bvcCompromise":17,"T":null,"fill":0.9412,"ratio":1.2282,"chamferEx":0.6858,"N":34,"M":34,"id":608}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1010,"method":"ours","cap":1500,"id":609,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2272,"pathLen":14785.1935,"msgsPerDroneTick":1.9407,"tableEntries":32,"conflicts":5836,"swaps":318,"upgrades":34,"stuck":0,"bvcCompromise":19,"T":null,"fill":0.9412,"ratio":1.2461,"chamferEx":0.6892,"N":34,"M":34,"id":609}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1011,"method":"ours","cap":1500,"id":610,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2751,"pathLen":8247.7912,"msgsPerDroneTick":2.1799,"tableEntries":33,"conflicts":3804,"swaps":241,"upgrades":37,"stuck":0,"bvcCompromise":10,"T":737,"fill":0.9706,"ratio":1.1972,"chamferEx":0.5392,"N":34,"M":34,"id":610}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1012,"method":"ours","cap":1500,"id":611,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3803,"pathLen":14760.6822,"msgsPerDroneTick":1.9616,"tableEntries":32,"conflicts":5845,"swaps":328,"upgrades":47,"stuck":0,"bvcCompromise":25,"T":null,"fill":0.9412,"ratio":1.2265,"chamferEx":0.6653,"N":34,"M":34,"id":611}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1013,"method":"ours","cap":1500,"id":612,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3084,"pathLen":14628.8916,"msgsPerDroneTick":1.9223,"tableEntries":32,"conflicts":5492,"swaps":288,"upgrades":29,"stuck":0,"bvcCompromise":33,"T":null,"fill":0.9412,"ratio":1.3421,"chamferEx":0.6782,"N":34,"M":34,"id":612}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1014,"method":"ours","cap":1500,"id":613,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.332,"pathLen":14968.0127,"msgsPerDroneTick":1.9791,"tableEntries":32,"conflicts":6041,"swaps":294,"upgrades":27,"stuck":0,"bvcCompromise":21,"T":null,"fill":0.9412,"ratio":1.1467,"chamferEx":0.7135,"N":34,"M":34,"id":613}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1015,"method":"ours","cap":1500,"id":614,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2765,"pathLen":14876.2228,"msgsPerDroneTick":1.9794,"tableEntries":32,"conflicts":6029,"swaps":332,"upgrades":46,"stuck":0,"bvcCompromise":24,"T":null,"fill":0.9412,"ratio":1.4236,"chamferEx":0.6842,"N":34,"M":34,"id":614}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1016,"method":"ours","cap":1500,"id":615,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2105,"pathLen":14919.4693,"msgsPerDroneTick":1.9203,"tableEntries":32,"conflicts":5743,"swaps":305,"upgrades":55,"stuck":0,"bvcCompromise":10,"T":null,"fill":0.9412,"ratio":1.6028,"chamferEx":0.6464,"N":34,"M":34,"id":615}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1017,"method":"ours","cap":1500,"id":616,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3047,"pathLen":14509.138,"msgsPerDroneTick":1.9325,"tableEntries":32,"conflicts":5411,"swaps":286,"upgrades":30,"stuck":0,"bvcCompromise":15,"T":null,"fill":0.9412,"ratio":1.1694,"chamferEx":0.6228,"N":34,"M":34,"id":616}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1018,"method":"ours","cap":1500,"id":617,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2091,"pathLen":15203.4444,"msgsPerDroneTick":1.9695,"tableEntries":31,"conflicts":6341,"swaps":334,"upgrades":32,"stuck":0,"bvcCompromise":15,"T":null,"fill":0.9118,"ratio":1.2242,"chamferEx":0.8114,"N":34,"M":34,"id":617}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1019,"method":"ours","cap":1500,"id":618,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3526,"pathLen":5219.8777,"msgsPerDroneTick":2.8917,"tableEntries":33.2941,"conflicts":3437,"swaps":278,"upgrades":28,"stuck":0,"bvcCompromise":24,"T":344,"fill":0.9706,"ratio":1.204,"chamferEx":0.493,"N":34,"M":34,"id":618}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1020,"method":"ours","cap":1500,"id":619,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.36,"pathLen":14865.2565,"msgsPerDroneTick":1.9769,"tableEntries":32,"conflicts":6049,"swaps":312,"upgrades":37,"stuck":0,"bvcCompromise":30,"T":null,"fill":0.9412,"ratio":1.2722,"chamferEx":0.6615,"N":34,"M":34,"id":619}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1021,"method":"ours","cap":1500,"id":620,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2513,"pathLen":15225.7231,"msgsPerDroneTick":2.0062,"tableEntries":32,"conflicts":6353,"swaps":381,"upgrades":54,"stuck":0,"bvcCompromise":26,"T":null,"fill":0.9412,"ratio":1.3136,"chamferEx":0.6917,"N":34,"M":34,"id":620}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1022,"method":"ours","cap":1500,"id":621,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2163,"pathLen":15062.029,"msgsPerDroneTick":1.9599,"tableEntries":32,"conflicts":6212,"swaps":352,"upgrades":41,"stuck":0,"bvcCompromise":17,"T":null,"fill":0.9412,"ratio":1.1017,"chamferEx":0.6788,"N":34,"M":34,"id":621}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1023,"method":"ours","cap":1500,"id":622,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2934,"pathLen":5420.6496,"msgsPerDroneTick":2.7365,"tableEntries":33.9412,"conflicts":3403,"swaps":264,"upgrades":39,"stuck":0,"bvcCompromise":26,"T":375,"fill":0.9706,"ratio":1.1573,"chamferEx":0.5622,"N":34,"M":34,"id":622}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1024,"method":"ours","cap":1500,"id":623,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3421,"pathLen":14664.8797,"msgsPerDroneTick":1.9412,"tableEntries":32,"conflicts":5604,"swaps":291,"upgrades":31,"stuck":0,"bvcCompromise":21,"T":null,"fill":0.9412,"ratio":1.1972,"chamferEx":0.6231,"N":34,"M":34,"id":623}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1025,"method":"ours","cap":1500,"id":624,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3598,"pathLen":15531.5762,"msgsPerDroneTick":1.9787,"tableEntries":32,"conflicts":6858,"swaps":406,"upgrades":36,"stuck":0,"bvcCompromise":20,"T":null,"fill":0.9118,"ratio":1.1848,"chamferEx":0.7587,"N":34,"M":34,"id":624}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1026,"method":"ours","cap":1500,"id":625,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.318,"pathLen":15099.5326,"msgsPerDroneTick":1.9839,"tableEntries":31,"conflicts":6448,"swaps":365,"upgrades":30,"stuck":0,"bvcCompromise":41,"T":null,"fill":0.9118,"ratio":1.3063,"chamferEx":0.824,"N":34,"M":34,"id":625}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1027,"method":"ours","cap":1500,"id":626,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2242,"pathLen":15370.5358,"msgsPerDroneTick":1.9928,"tableEntries":31,"conflicts":6683,"swaps":370,"upgrades":37,"stuck":0,"bvcCompromise":18,"T":null,"fill":0.9118,"ratio":1.2602,"chamferEx":0.849,"N":34,"M":34,"id":626}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1028,"method":"ours","cap":1500,"id":627,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3206,"pathLen":15454.0117,"msgsPerDroneTick":1.9647,"tableEntries":32,"conflicts":6542,"swaps":345,"upgrades":44,"stuck":0,"bvcCompromise":13,"T":null,"fill":0.9412,"ratio":1.2438,"chamferEx":0.692,"N":34,"M":34,"id":627}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1029,"method":"ours","cap":1500,"id":628,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2674,"pathLen":15304.9758,"msgsPerDroneTick":1.9935,"tableEntries":32,"conflicts":6372,"swaps":355,"upgrades":51,"stuck":0,"bvcCompromise":31,"T":null,"fill":0.9412,"ratio":1.2673,"chamferEx":0.658,"N":34,"M":34,"id":628}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"letterD","preset":"brutal","seed":1030,"method":"ours","cap":1500,"id":629,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3656,"pathLen":15138.9263,"msgsPerDroneTick":1.9912,"tableEntries":31,"conflicts":6535,"swaps":320,"upgrades":30,"stuck":0,"bvcCompromise":32,"T":null,"fill":0.9118,"ratio":1.2345,"chamferEx":0.8642,"N":34,"M":34,"id":629}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1001,"method":"ours","cap":1500,"id":630,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1725,"pathLen":2221.0818,"msgsPerDroneTick":12.4879,"tableEntries":34,"conflicts":379,"swaps":82,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":129,"fill":0.9706,"ratio":1.0075,"chamferEx":0.3293,"N":34,"M":34,"id":630}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1002,"method":"ours","cap":1500,"id":631,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1833,"pathLen":2245.3926,"msgsPerDroneTick":12.5323,"tableEntries":34,"conflicts":429,"swaps":90,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":133,"fill":0.9706,"ratio":1.0086,"chamferEx":0.3629,"N":34,"M":34,"id":631}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1003,"method":"ours","cap":1500,"id":632,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1528,"pathLen":2155.2258,"msgsPerDroneTick":12.913,"tableEntries":34,"conflicts":269,"swaps":51,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":119,"fill":0.9706,"ratio":1.0038,"chamferEx":0.28,"N":34,"M":34,"id":632}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1004,"method":"ours","cap":1500,"id":633,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1453,"pathLen":2187.1996,"msgsPerDroneTick":13.0535,"tableEntries":34,"conflicts":417,"swaps":83,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":116,"fill":0.9706,"ratio":1.0069,"chamferEx":0.3903,"N":34,"M":34,"id":633}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1005,"method":"ours","cap":1500,"id":634,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1843,"pathLen":2141.0013,"msgsPerDroneTick":13.8316,"tableEntries":34,"conflicts":263,"swaps":46,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":1,"ratio":1.0113,"chamferEx":0.2032,"N":34,"M":34,"id":634}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1006,"method":"ours","cap":1500,"id":635,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1672,"pathLen":2265.5333,"msgsPerDroneTick":12.4891,"tableEntries":34,"conflicts":428,"swaps":104,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":132,"fill":0.9706,"ratio":1.0178,"chamferEx":0.3584,"N":34,"M":34,"id":635}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1007,"method":"ours","cap":1500,"id":636,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1489,"pathLen":2268.949,"msgsPerDroneTick":11.7801,"tableEntries":34,"conflicts":409,"swaps":86,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":138,"fill":0.9706,"ratio":1.0122,"chamferEx":0.3477,"N":34,"M":34,"id":636}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1008,"method":"ours","cap":1500,"id":637,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1317,"pathLen":2179.9254,"msgsPerDroneTick":13.8559,"tableEntries":34,"conflicts":411,"swaps":80,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":111,"fill":0.9706,"ratio":1.0088,"chamferEx":0.4771,"N":34,"M":34,"id":637}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1009,"method":"ours","cap":1500,"id":638,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1424,"pathLen":2133.1401,"msgsPerDroneTick":13.7658,"tableEntries":34,"conflicts":235,"swaps":43,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":109,"fill":0.9706,"ratio":1.0098,"chamferEx":0.1985,"N":34,"M":34,"id":638}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1010,"method":"ours","cap":1500,"id":639,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1174,"pathLen":2141.5342,"msgsPerDroneTick":13.1604,"tableEntries":34,"conflicts":168,"swaps":27,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":115,"fill":0.9706,"ratio":1.0094,"chamferEx":0.2208,"N":34,"M":34,"id":639}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1011,"method":"ours","cap":1500,"id":640,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1285,"pathLen":2222.6224,"msgsPerDroneTick":12.8058,"tableEntries":34,"conflicts":461,"swaps":101,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":123,"fill":0.9706,"ratio":1.0077,"chamferEx":0.3898,"N":34,"M":34,"id":640}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1012,"method":"ours","cap":1500,"id":641,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.208,"pathLen":2159.9933,"msgsPerDroneTick":13.519,"tableEntries":34,"conflicts":318,"swaps":67,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":113,"fill":0.9706,"ratio":1.0096,"chamferEx":0.4097,"N":34,"M":34,"id":641}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1013,"method":"ours","cap":1500,"id":642,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1485,"pathLen":2135.857,"msgsPerDroneTick":13.7806,"tableEntries":34,"conflicts":232,"swaps":42,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":113,"fill":0.9706,"ratio":1.0096,"chamferEx":0.4413,"N":34,"M":34,"id":642}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1014,"method":"ours","cap":1500,"id":643,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1843,"pathLen":2228.0095,"msgsPerDroneTick":12.8601,"tableEntries":34,"conflicts":410,"swaps":94,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":124,"fill":0.9706,"ratio":1.0051,"chamferEx":0.5246,"N":34,"M":34,"id":643}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1015,"method":"ours","cap":1500,"id":644,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1952,"pathLen":2133.1037,"msgsPerDroneTick":13.4744,"tableEntries":34,"conflicts":317,"swaps":56,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.0099,"chamferEx":0.4422,"N":34,"M":34,"id":644}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1016,"method":"ours","cap":1500,"id":645,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2037,"pathLen":2132.5942,"msgsPerDroneTick":13.5237,"tableEntries":34,"conflicts":265,"swaps":61,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":108,"fill":0.9706,"ratio":1.0076,"chamferEx":0.4118,"N":34,"M":34,"id":645}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1017,"method":"ours","cap":1500,"id":646,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1217,"pathLen":2190.5058,"msgsPerDroneTick":12.893,"tableEntries":34,"conflicts":348,"swaps":75,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":121,"fill":0.9706,"ratio":1.0102,"chamferEx":0.3047,"N":34,"M":34,"id":646}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1018,"method":"ours","cap":1500,"id":647,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1546,"pathLen":2157.4804,"msgsPerDroneTick":12.8191,"tableEntries":34,"conflicts":286,"swaps":51,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":120,"fill":0.9706,"ratio":1.0109,"chamferEx":0.3736,"N":34,"M":34,"id":647}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1019,"method":"ours","cap":1500,"id":648,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1655,"pathLen":2174.6623,"msgsPerDroneTick":12.8816,"tableEntries":34,"conflicts":345,"swaps":64,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":124,"fill":0.9706,"ratio":1.006,"chamferEx":0.4193,"N":34,"M":34,"id":648}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1020,"method":"ours","cap":1500,"id":649,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.125,"pathLen":2213.6155,"msgsPerDroneTick":12.9158,"tableEntries":34,"conflicts":493,"swaps":87,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":124,"fill":0.9706,"ratio":1.0102,"chamferEx":0.4079,"N":34,"M":34,"id":649}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1021,"method":"ours","cap":1500,"id":650,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1948,"pathLen":2280.5986,"msgsPerDroneTick":12.2463,"tableEntries":34,"conflicts":468,"swaps":101,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":134,"fill":0.9706,"ratio":1.0133,"chamferEx":0.4255,"N":34,"M":34,"id":650}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1022,"method":"ours","cap":1500,"id":651,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2089,"pathLen":2209.0491,"msgsPerDroneTick":12.496,"tableEntries":34,"conflicts":378,"swaps":90,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":126,"fill":0.9706,"ratio":1.0034,"chamferEx":0.4597,"N":34,"M":34,"id":651}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1023,"method":"ours","cap":1500,"id":652,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.203,"pathLen":2215.0867,"msgsPerDroneTick":12.6204,"tableEntries":34,"conflicts":414,"swaps":86,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":127,"fill":0.9706,"ratio":1.0062,"chamferEx":0.3205,"N":34,"M":34,"id":652}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1024,"method":"ours","cap":1500,"id":653,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2063,"pathLen":2263.9438,"msgsPerDroneTick":12.5009,"tableEntries":34,"conflicts":406,"swaps":89,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":129,"fill":0.9706,"ratio":1.0059,"chamferEx":0.4867,"N":34,"M":34,"id":653}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1025,"method":"ours","cap":1500,"id":654,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1415,"pathLen":2131.8687,"msgsPerDroneTick":14.8834,"tableEntries":34,"conflicts":141,"swaps":26,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":0.9706,"ratio":1.0102,"chamferEx":0.2403,"N":34,"M":34,"id":654}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1026,"method":"ours","cap":1500,"id":655,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2197,"pathLen":2341.6676,"msgsPerDroneTick":12.1289,"tableEntries":34,"conflicts":499,"swaps":122,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":141,"fill":0.9706,"ratio":1.0201,"chamferEx":0.2941,"N":34,"M":34,"id":655}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1027,"method":"ours","cap":1500,"id":656,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1448,"pathLen":2128.852,"msgsPerDroneTick":13.281,"tableEntries":34,"conflicts":239,"swaps":49,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0076,"chamferEx":0.3534,"N":34,"M":34,"id":656}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1028,"method":"ours","cap":1500,"id":657,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1758,"pathLen":2596.29,"msgsPerDroneTick":9.7055,"tableEntries":34,"conflicts":488,"swaps":115,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":206,"fill":0.9706,"ratio":1.0106,"chamferEx":0.228,"N":34,"M":34,"id":657}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1029,"method":"ours","cap":1500,"id":658,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1308,"pathLen":2316.2154,"msgsPerDroneTick":11.987,"tableEntries":34,"conflicts":494,"swaps":126,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":140,"fill":0.9706,"ratio":1.0105,"chamferEx":0.3403,"N":34,"M":34,"id":658}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"normal","seed":1030,"method":"ours","cap":1500,"id":659,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1709,"pathLen":2344.2836,"msgsPerDroneTick":12.1229,"tableEntries":34,"conflicts":542,"swaps":129,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":139,"fill":0.9706,"ratio":1.0173,"chamferEx":0.4476,"N":34,"M":34,"id":659}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1001,"method":"ours","cap":1500,"id":660,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3027,"pathLen":3475.296,"msgsPerDroneTick":3.8822,"tableEntries":32.8824,"conflicts":1638,"swaps":230,"upgrades":7,"stuck":0,"bvcCompromise":1,"T":251,"fill":0.9706,"ratio":1.0463,"chamferEx":0.5338,"N":34,"M":34,"id":660}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1002,"method":"ours","cap":1500,"id":661,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3222,"pathLen":6967.5346,"msgsPerDroneTick":2.1832,"tableEntries":32.1176,"conflicts":1707,"swaps":199,"upgrades":8,"stuck":0,"bvcCompromise":3,"T":794,"fill":0.9706,"ratio":1.0882,"chamferEx":0.4689,"N":34,"M":34,"id":661}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1003,"method":"ours","cap":1500,"id":662,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.215,"pathLen":5368.1889,"msgsPerDroneTick":2.6048,"tableEntries":32.3824,"conflicts":1678,"swaps":206,"upgrades":9,"stuck":0,"bvcCompromise":2,"T":551,"fill":0.9706,"ratio":1.084,"chamferEx":0.3425,"N":34,"M":34,"id":662}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1004,"method":"ours","cap":1500,"id":663,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2361,"pathLen":5973.8463,"msgsPerDroneTick":2.417,"tableEntries":32.2353,"conflicts":1735,"swaps":235,"upgrades":9,"stuck":0,"bvcCompromise":4,"T":619,"fill":0.9706,"ratio":1.1233,"chamferEx":0.5028,"N":34,"M":34,"id":663}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1005,"method":"ours","cap":1500,"id":664,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2278,"pathLen":4803.8868,"msgsPerDroneTick":2.8299,"tableEntries":32.3235,"conflicts":1658,"swaps":222,"upgrades":11,"stuck":0,"bvcCompromise":3,"T":436,"fill":0.9706,"ratio":1.1968,"chamferEx":0.4788,"N":34,"M":34,"id":664}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1006,"method":"ours","cap":1500,"id":665,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.254,"pathLen":3308.2677,"msgsPerDroneTick":4.0577,"tableEntries":32.2059,"conflicts":1549,"swaps":197,"upgrades":7,"stuck":0,"bvcCompromise":5,"T":229,"fill":0.9706,"ratio":1.0615,"chamferEx":0.4256,"N":34,"M":34,"id":665}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1007,"method":"ours","cap":1500,"id":666,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.267,"pathLen":4554.9491,"msgsPerDroneTick":2.8849,"tableEntries":32.6471,"conflicts":1542,"swaps":187,"upgrades":6,"stuck":0,"bvcCompromise":0,"T":431,"fill":0.9706,"ratio":1.0568,"chamferEx":0.3936,"N":34,"M":34,"id":666}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1008,"method":"ours","cap":1500,"id":667,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2689,"pathLen":4346.3744,"msgsPerDroneTick":3.0359,"tableEntries":32.6176,"conflicts":1619,"swaps":197,"upgrades":7,"stuck":0,"bvcCompromise":1,"T":368,"fill":0.9706,"ratio":1.0795,"chamferEx":0.4234,"N":34,"M":34,"id":667}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1009,"method":"ours","cap":1500,"id":668,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2424,"pathLen":5550.454,"msgsPerDroneTick":2.5225,"tableEntries":33,"conflicts":1678,"swaps":231,"upgrades":8,"stuck":0,"bvcCompromise":6,"T":557,"fill":0.9706,"ratio":1.0966,"chamferEx":0.5036,"N":34,"M":34,"id":668}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1010,"method":"ours","cap":1500,"id":669,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2446,"pathLen":5558.5148,"msgsPerDroneTick":2.6156,"tableEntries":32.1176,"conflicts":1849,"swaps":250,"upgrades":9,"stuck":0,"bvcCompromise":1,"T":534,"fill":0.9706,"ratio":1.0908,"chamferEx":0.4066,"N":34,"M":34,"id":669}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1011,"method":"ours","cap":1500,"id":670,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2503,"pathLen":5952.3028,"msgsPerDroneTick":2.5591,"tableEntries":32.1176,"conflicts":1939,"swaps":253,"upgrades":5,"stuck":0,"bvcCompromise":0,"T":569,"fill":0.9706,"ratio":1.0569,"chamferEx":0.3562,"N":34,"M":34,"id":670}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1012,"method":"ours","cap":1500,"id":671,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2945,"pathLen":4170.5812,"msgsPerDroneTick":3.3634,"tableEntries":32.1176,"conflicts":1686,"swaps":234,"upgrades":8,"stuck":0,"bvcCompromise":0,"T":334,"fill":0.9706,"ratio":1.1488,"chamferEx":0.4435,"N":34,"M":34,"id":671}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1013,"method":"ours","cap":1500,"id":672,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3277,"pathLen":3999.1576,"msgsPerDroneTick":3.3355,"tableEntries":32.8529,"conflicts":1588,"swaps":220,"upgrades":9,"stuck":0,"bvcCompromise":2,"T":341,"fill":0.9706,"ratio":1.0786,"chamferEx":0.3897,"N":34,"M":34,"id":672}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1014,"method":"ours","cap":1500,"id":673,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.288,"pathLen":6531.0176,"msgsPerDroneTick":2.3099,"tableEntries":32.5882,"conflicts":1766,"swaps":234,"upgrades":10,"stuck":0,"bvcCompromise":1,"T":735,"fill":0.9706,"ratio":1.0975,"chamferEx":0.4071,"N":34,"M":34,"id":673}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1015,"method":"ours","cap":1500,"id":674,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2811,"pathLen":4428.1367,"msgsPerDroneTick":3.1681,"tableEntries":33,"conflicts":1716,"swaps":237,"upgrades":14,"stuck":0,"bvcCompromise":3,"T":364,"fill":0.9706,"ratio":1.1465,"chamferEx":0.4622,"N":34,"M":34,"id":674}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1016,"method":"ours","cap":1500,"id":675,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2356,"pathLen":4042.988,"msgsPerDroneTick":3.48,"tableEntries":32.3235,"conflicts":1685,"swaps":217,"upgrades":12,"stuck":0,"bvcCompromise":0,"T":314,"fill":0.9706,"ratio":1.1209,"chamferEx":0.5165,"N":34,"M":34,"id":675}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1017,"method":"ours","cap":1500,"id":676,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3192,"pathLen":11229.6167,"msgsPerDroneTick":1.7891,"tableEntries":32,"conflicts":1833,"swaps":226,"upgrades":7,"stuck":0,"bvcCompromise":3,"T":null,"fill":0.9412,"ratio":1.0688,"chamferEx":0.5711,"N":34,"M":34,"id":676}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1018,"method":"ours","cap":1500,"id":677,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3326,"pathLen":3039.1733,"msgsPerDroneTick":4.5895,"tableEntries":33.9412,"conflicts":1424,"swaps":195,"upgrades":7,"stuck":0,"bvcCompromise":3,"T":187,"fill":0.9706,"ratio":1.1009,"chamferEx":0.4357,"N":34,"M":34,"id":677}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1019,"method":"ours","cap":1500,"id":678,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2538,"pathLen":3662.5992,"msgsPerDroneTick":3.7202,"tableEntries":32.9118,"conflicts":1590,"swaps":235,"upgrades":6,"stuck":0,"bvcCompromise":1,"T":278,"fill":0.9706,"ratio":1.0482,"chamferEx":0.4607,"N":34,"M":34,"id":678}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1020,"method":"ours","cap":1500,"id":679,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2169,"pathLen":4473.9837,"msgsPerDroneTick":3.0565,"tableEntries":31.5882,"conflicts":1652,"swaps":224,"upgrades":10,"stuck":0,"bvcCompromise":4,"T":373,"fill":0.9706,"ratio":1.1226,"chamferEx":0.4609,"N":34,"M":34,"id":679}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1021,"method":"ours","cap":1500,"id":680,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2942,"pathLen":6005.0617,"msgsPerDroneTick":2.3501,"tableEntries":32.5588,"conflicts":1735,"swaps":236,"upgrades":14,"stuck":0,"bvcCompromise":2,"T":634,"fill":0.9706,"ratio":1.1926,"chamferEx":0.4058,"N":34,"M":34,"id":680}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1022,"method":"ours","cap":1500,"id":681,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2779,"pathLen":5380.6849,"msgsPerDroneTick":2.5776,"tableEntries":32.0882,"conflicts":1786,"swaps":253,"upgrades":8,"stuck":0,"bvcCompromise":0,"T":555,"fill":0.9706,"ratio":1.0688,"chamferEx":0.4977,"N":34,"M":34,"id":681}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1023,"method":"ours","cap":1500,"id":682,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2108,"pathLen":11147.8954,"msgsPerDroneTick":1.7976,"tableEntries":32,"conflicts":1822,"swaps":228,"upgrades":14,"stuck":0,"bvcCompromise":0,"T":null,"fill":0.9412,"ratio":1.1357,"chamferEx":0.731,"N":34,"M":34,"id":682}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1024,"method":"ours","cap":1500,"id":683,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2369,"pathLen":5392.2705,"msgsPerDroneTick":2.7321,"tableEntries":32.8824,"conflicts":1786,"swaps":254,"upgrades":15,"stuck":0,"bvcCompromise":1,"T":461,"fill":0.9706,"ratio":1.25,"chamferEx":0.371,"N":34,"M":34,"id":683}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1025,"method":"ours","cap":1500,"id":684,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3371,"pathLen":11559.744,"msgsPerDroneTick":1.7972,"tableEntries":33,"conflicts":2013,"swaps":265,"upgrades":28,"stuck":0,"bvcCompromise":1,"T":1378,"fill":0.9706,"ratio":1.4075,"chamferEx":0.5357,"N":34,"M":34,"id":684}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1026,"method":"ours","cap":1500,"id":685,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2474,"pathLen":3403.1029,"msgsPerDroneTick":4.1078,"tableEntries":34,"conflicts":1514,"swaps":232,"upgrades":8,"stuck":0,"bvcCompromise":2,"T":236,"fill":0.9706,"ratio":1.0855,"chamferEx":0.3833,"N":34,"M":34,"id":685}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1027,"method":"ours","cap":1500,"id":686,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2012,"pathLen":4732.9983,"msgsPerDroneTick":2.6894,"tableEntries":32.1765,"conflicts":1582,"swaps":217,"upgrades":12,"stuck":0,"bvcCompromise":2,"T":444,"fill":0.9706,"ratio":1.0763,"chamferEx":0.5389,"N":34,"M":34,"id":686}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1028,"method":"ours","cap":1500,"id":687,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1765,"pathLen":11423.8041,"msgsPerDroneTick":1.7732,"tableEntries":32,"conflicts":1960,"swaps":241,"upgrades":11,"stuck":0,"bvcCompromise":4,"T":null,"fill":0.9412,"ratio":1.1765,"chamferEx":0.6088,"N":34,"M":34,"id":687}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1029,"method":"ours","cap":1500,"id":688,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2575,"pathLen":6766.2685,"msgsPerDroneTick":2.2785,"tableEntries":32.9412,"conflicts":1780,"swaps":238,"upgrades":20,"stuck":0,"bvcCompromise":4,"T":716,"fill":0.9706,"ratio":1.1933,"chamferEx":0.5578,"N":34,"M":34,"id":688}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"hard","seed":1030,"method":"ours","cap":1500,"id":689,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3158,"pathLen":9115.4895,"msgsPerDroneTick":1.9299,"tableEntries":32.6176,"conflicts":1936,"swaps":249,"upgrades":10,"stuck":0,"bvcCompromise":3,"T":1096,"fill":0.9706,"ratio":1.0869,"chamferEx":0.4205,"N":34,"M":34,"id":689}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1001,"method":"ours","cap":1500,"id":690,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1707,"pathLen":18272.496,"msgsPerDroneTick":1.5231,"tableEntries":27.3824,"conflicts":9134,"swaps":723,"upgrades":86,"stuck":0,"bvcCompromise":46,"T":null,"fill":0.8824,"ratio":1.5264,"chamferEx":0.9653,"N":34,"M":34,"id":690}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1002,"method":"ours","cap":1500,"id":691,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2991,"pathLen":18290.5518,"msgsPerDroneTick":1.4604,"tableEntries":28.2941,"conflicts":8646,"swaps":626,"upgrades":77,"stuck":0,"bvcCompromise":37,"T":null,"fill":0.9412,"ratio":1.4499,"chamferEx":0.7457,"N":34,"M":34,"id":691}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1003,"method":"ours","cap":1500,"id":692,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3371,"pathLen":18946.5076,"msgsPerDroneTick":1.6564,"tableEntries":25.5294,"conflicts":10921,"swaps":810,"upgrades":53,"stuck":0,"bvcCompromise":28,"T":null,"fill":0.8529,"ratio":1.471,"chamferEx":1.4192,"N":34,"M":34,"id":692}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1004,"method":"ours","cap":1500,"id":693,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2546,"pathLen":18815.7944,"msgsPerDroneTick":1.7445,"tableEntries":26.1765,"conflicts":11294,"swaps":862,"upgrades":54,"stuck":0,"bvcCompromise":36,"T":null,"fill":0.8529,"ratio":1.2808,"chamferEx":1.604,"N":34,"M":34,"id":693}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1005,"method":"ours","cap":1500,"id":694,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2986,"pathLen":19019.0443,"msgsPerDroneTick":1.7256,"tableEntries":25.5,"conflicts":11364,"swaps":927,"upgrades":57,"stuck":0,"bvcCompromise":28,"T":null,"fill":0.8529,"ratio":1.2393,"chamferEx":1.4462,"N":34,"M":34,"id":694}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1006,"method":"ours","cap":1500,"id":695,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3401,"pathLen":17467.6262,"msgsPerDroneTick":1.4959,"tableEntries":27.4118,"conflicts":8593,"swaps":650,"upgrades":65,"stuck":0,"bvcCompromise":16,"T":null,"fill":0.9118,"ratio":1.4656,"chamferEx":0.9302,"N":34,"M":34,"id":695}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1007,"method":"ours","cap":1500,"id":696,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3039,"pathLen":18630.4614,"msgsPerDroneTick":1.5767,"tableEntries":28.0882,"conflicts":9908,"swaps":806,"upgrades":86,"stuck":0,"bvcCompromise":36,"T":null,"fill":0.9118,"ratio":1.3231,"chamferEx":0.8437,"N":34,"M":34,"id":696}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1008,"method":"ours","cap":1500,"id":697,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2672,"pathLen":19431.0276,"msgsPerDroneTick":1.6824,"tableEntries":17.6765,"conflicts":11260,"swaps":865,"upgrades":72,"stuck":0,"bvcCompromise":37,"T":null,"fill":0.7941,"ratio":1.2376,"chamferEx":1.4828,"N":34,"M":34,"id":697}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1009,"method":"ours","cap":1500,"id":698,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2699,"pathLen":17648.6615,"msgsPerDroneTick":1.4854,"tableEntries":27.3824,"conflicts":8499,"swaps":598,"upgrades":82,"stuck":0,"bvcCompromise":23,"T":null,"fill":0.8529,"ratio":1.4229,"chamferEx":1.2761,"N":34,"M":34,"id":698}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1010,"method":"ours","cap":1500,"id":699,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3813,"pathLen":18478.8674,"msgsPerDroneTick":1.6374,"tableEntries":26.5294,"conflicts":9974,"swaps":787,"upgrades":83,"stuck":0,"bvcCompromise":48,"T":null,"fill":0.8824,"ratio":1.384,"chamferEx":1.0271,"N":34,"M":34,"id":699}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1011,"method":"ours","cap":1500,"id":700,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.141,"pathLen":19829.1433,"msgsPerDroneTick":1.6321,"tableEntries":22.6176,"conflicts":11263,"swaps":801,"upgrades":91,"stuck":0,"bvcCompromise":37,"T":null,"fill":0.7647,"ratio":1.2047,"chamferEx":1.6927,"N":34,"M":34,"id":700}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1012,"method":"ours","cap":1500,"id":701,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2658,"pathLen":18048.1462,"msgsPerDroneTick":1.4179,"tableEntries":29.4706,"conflicts":8339,"swaps":587,"upgrades":84,"stuck":0,"bvcCompromise":31,"T":null,"fill":0.9412,"ratio":1.6234,"chamferEx":0.6782,"N":34,"M":34,"id":701}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1013,"method":"ours","cap":1500,"id":702,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3435,"pathLen":17656.7273,"msgsPerDroneTick":1.4325,"tableEntries":30.1765,"conflicts":7961,"swaps":567,"upgrades":73,"stuck":0,"bvcCompromise":36,"T":null,"fill":0.9118,"ratio":1.4871,"chamferEx":0.7624,"N":34,"M":34,"id":702}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1014,"method":"ours","cap":1500,"id":703,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2805,"pathLen":18611.3104,"msgsPerDroneTick":1.5511,"tableEntries":25.5588,"conflicts":9862,"swaps":677,"upgrades":80,"stuck":0,"bvcCompromise":33,"T":null,"fill":0.8824,"ratio":1.5207,"chamferEx":1.1024,"N":34,"M":34,"id":703}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1015,"method":"ours","cap":1500,"id":704,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2324,"pathLen":16682.7527,"msgsPerDroneTick":1.4316,"tableEntries":26.1176,"conflicts":7824,"swaps":576,"upgrades":50,"stuck":0,"bvcCompromise":18,"T":null,"fill":0.9118,"ratio":1.3171,"chamferEx":0.9282,"N":34,"M":34,"id":704}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1016,"method":"ours","cap":1500,"id":705,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2963,"pathLen":17750.7557,"msgsPerDroneTick":1.4589,"tableEntries":26.3235,"conflicts":8703,"swaps":629,"upgrades":66,"stuck":0,"bvcCompromise":26,"T":null,"fill":0.8529,"ratio":1.3741,"chamferEx":1.571,"N":34,"M":34,"id":705}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1017,"method":"ours","cap":1500,"id":706,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3032,"pathLen":19891.7733,"msgsPerDroneTick":1.6374,"tableEntries":23.4706,"conflicts":11155,"swaps":835,"upgrades":87,"stuck":0,"bvcCompromise":40,"T":null,"fill":0.8235,"ratio":1.3706,"chamferEx":1.5046,"N":34,"M":34,"id":706}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1018,"method":"ours","cap":1500,"id":707,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3308,"pathLen":16477.9517,"msgsPerDroneTick":1.5823,"tableEntries":29.5882,"conflicts":8457,"swaps":723,"upgrades":68,"stuck":0,"bvcCompromise":28,"T":1383,"fill":0.9706,"ratio":1.3145,"chamferEx":0.5145,"N":34,"M":34,"id":707}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1019,"method":"ours","cap":1500,"id":708,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2269,"pathLen":19586.7446,"msgsPerDroneTick":1.6418,"tableEntries":25.5294,"conflicts":11277,"swaps":828,"upgrades":59,"stuck":0,"bvcCompromise":17,"T":null,"fill":0.8529,"ratio":1.4461,"chamferEx":1.4105,"N":34,"M":34,"id":708}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1020,"method":"ours","cap":1500,"id":709,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2958,"pathLen":18415.0006,"msgsPerDroneTick":1.5268,"tableEntries":25.3824,"conflicts":9495,"swaps":725,"upgrades":79,"stuck":0,"bvcCompromise":17,"T":null,"fill":0.8824,"ratio":1.4889,"chamferEx":1.1034,"N":34,"M":34,"id":709}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1021,"method":"ours","cap":1500,"id":710,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2712,"pathLen":18690.9797,"msgsPerDroneTick":1.6676,"tableEntries":25.9118,"conflicts":10413,"swaps":824,"upgrades":71,"stuck":0,"bvcCompromise":49,"T":null,"fill":0.8824,"ratio":1.4156,"chamferEx":1.1479,"N":34,"M":34,"id":710}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1022,"method":"ours","cap":1500,"id":711,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2607,"pathLen":18653.8363,"msgsPerDroneTick":1.7249,"tableEntries":26.4412,"conflicts":11000,"swaps":872,"upgrades":69,"stuck":0,"bvcCompromise":42,"T":null,"fill":0.8824,"ratio":1.4952,"chamferEx":1.1029,"N":34,"M":34,"id":711}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1023,"method":"ours","cap":1500,"id":712,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3287,"pathLen":18591.4052,"msgsPerDroneTick":1.5337,"tableEntries":25.0588,"conflicts":9560,"swaps":722,"upgrades":82,"stuck":0,"bvcCompromise":29,"T":null,"fill":0.8529,"ratio":1.5325,"chamferEx":1.1979,"N":34,"M":34,"id":712}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1024,"method":"ours","cap":1500,"id":713,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2091,"pathLen":19961.7571,"msgsPerDroneTick":1.6758,"tableEntries":21.3824,"conflicts":11587,"swaps":917,"upgrades":81,"stuck":0,"bvcCompromise":23,"T":null,"fill":0.8235,"ratio":1.4082,"chamferEx":1.4562,"N":34,"M":34,"id":713}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1025,"method":"ours","cap":1500,"id":714,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2596,"pathLen":19034.5383,"msgsPerDroneTick":1.7126,"tableEntries":26.9706,"conflicts":11109,"swaps":910,"upgrades":67,"stuck":0,"bvcCompromise":60,"T":null,"fill":0.8529,"ratio":1.3613,"chamferEx":1.7017,"N":34,"M":34,"id":714}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1026,"method":"ours","cap":1500,"id":715,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2998,"pathLen":19178.323,"msgsPerDroneTick":1.6325,"tableEntries":24.8529,"conflicts":10477,"swaps":734,"upgrades":88,"stuck":0,"bvcCompromise":36,"T":null,"fill":0.8529,"ratio":1.3607,"chamferEx":1.1793,"N":34,"M":34,"id":715}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1027,"method":"ours","cap":1500,"id":716,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2582,"pathLen":18933.2096,"msgsPerDroneTick":1.5191,"tableEntries":28.9118,"conflicts":9749,"swaps":704,"upgrades":67,"stuck":0,"bvcCompromise":44,"T":null,"fill":0.8824,"ratio":1.3602,"chamferEx":1.0527,"N":34,"M":34,"id":716}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1028,"method":"ours","cap":1500,"id":717,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2745,"pathLen":19237.4558,"msgsPerDroneTick":1.7666,"tableEntries":27.8235,"conflicts":11599,"swaps":893,"upgrades":58,"stuck":0,"bvcCompromise":40,"T":null,"fill":0.8824,"ratio":1.3793,"chamferEx":1.4692,"N":34,"M":34,"id":717}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1029,"method":"ours","cap":1500,"id":718,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.305,"pathLen":18552.1666,"msgsPerDroneTick":1.5429,"tableEntries":25.1765,"conflicts":9911,"swaps":736,"upgrades":69,"stuck":0,"bvcCompromise":18,"T":null,"fill":0.8824,"ratio":1.3298,"chamferEx":1.1407,"N":34,"M":34,"id":718}}
{"x":"X8","variant":"tuned-narrow","kind":"form","shape":"smiley","preset":"brutal","seed":1030,"method":"ours","cap":1500,"id":719,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3458,"pathLen":17769.7696,"msgsPerDroneTick":1.5012,"tableEntries":26.6471,"conflicts":8488,"swaps":650,"upgrades":79,"stuck":0,"bvcCompromise":34,"T":null,"fill":0.9118,"ratio":1.4886,"chamferEx":0.8982,"N":34,"M":34,"id":719}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1001,"method":"ours","cap":1500,"id":720,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1492,"pathLen":2384.0744,"msgsPerDroneTick":21.1171,"tableEntries":34,"conflicts":122,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":100,"fill":0.9706,"ratio":1.0114,"chamferEx":0.4666,"N":34,"M":34,"id":720}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1002,"method":"ours","cap":1500,"id":721,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1709,"pathLen":2531.142,"msgsPerDroneTick":19.7605,"tableEntries":34,"conflicts":121,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":120,"fill":0.9706,"ratio":1.0105,"chamferEx":0.3621,"N":34,"M":34,"id":721}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1003,"method":"ours","cap":1500,"id":722,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1926,"pathLen":2401.8435,"msgsPerDroneTick":20.5236,"tableEntries":34,"conflicts":129,"swaps":13,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":101,"fill":0.9706,"ratio":1.0076,"chamferEx":0.3923,"N":34,"M":34,"id":722}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1004,"method":"ours","cap":1500,"id":723,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1847,"pathLen":2324.4725,"msgsPerDroneTick":21.5934,"tableEntries":34,"conflicts":113,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":92,"fill":0.9706,"ratio":1.011,"chamferEx":0.5224,"N":34,"M":34,"id":723}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1005,"method":"ours","cap":1500,"id":724,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.104,"pathLen":2447.4663,"msgsPerDroneTick":20.7903,"tableEntries":34,"conflicts":56,"swaps":7,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":108,"fill":0.9706,"ratio":1.0128,"chamferEx":0.4443,"N":34,"M":34,"id":724}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1006,"method":"ours","cap":1500,"id":725,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1826,"pathLen":2366.0326,"msgsPerDroneTick":20.2274,"tableEntries":34,"conflicts":101,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":97,"fill":0.9706,"ratio":1.0051,"chamferEx":0.447,"N":34,"M":34,"id":725}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1007,"method":"ours","cap":1500,"id":726,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1246,"pathLen":2383.0937,"msgsPerDroneTick":21.0915,"tableEntries":34,"conflicts":125,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":99,"fill":0.9706,"ratio":1.0144,"chamferEx":0.4451,"N":34,"M":34,"id":726}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1008,"method":"ours","cap":1500,"id":727,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.137,"pathLen":2424.0966,"msgsPerDroneTick":20.5626,"tableEntries":34,"conflicts":124,"swaps":11,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.9706,"ratio":1.0093,"chamferEx":0.3195,"N":34,"M":34,"id":727}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1009,"method":"ours","cap":1500,"id":728,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1539,"pathLen":2366.8057,"msgsPerDroneTick":20.864,"tableEntries":34,"conflicts":130,"swaps":11,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":98,"fill":0.9706,"ratio":1.0105,"chamferEx":0.4668,"N":34,"M":34,"id":728}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1010,"method":"ours","cap":1500,"id":729,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1341,"pathLen":2402.0758,"msgsPerDroneTick":20.5631,"tableEntries":34,"conflicts":156,"swaps":13,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":104,"fill":0.9706,"ratio":1.0088,"chamferEx":0.459,"N":34,"M":34,"id":729}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1011,"method":"ours","cap":1500,"id":730,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1764,"pathLen":2414.7989,"msgsPerDroneTick":19.8553,"tableEntries":34,"conflicts":118,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":100,"fill":0.9706,"ratio":1.0082,"chamferEx":0.4236,"N":34,"M":34,"id":730}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1012,"method":"ours","cap":1500,"id":731,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1334,"pathLen":2413.9716,"msgsPerDroneTick":21.5018,"tableEntries":34,"conflicts":120,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":100,"fill":0.9706,"ratio":1.0105,"chamferEx":0.427,"N":34,"M":34,"id":731}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1013,"method":"ours","cap":1500,"id":732,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.147,"pathLen":2388.4922,"msgsPerDroneTick":20.3562,"tableEntries":34,"conflicts":89,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":99,"fill":0.9706,"ratio":1.007,"chamferEx":0.463,"N":34,"M":34,"id":732}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1014,"method":"ours","cap":1500,"id":733,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1252,"pathLen":2418.5796,"msgsPerDroneTick":20.7452,"tableEntries":34,"conflicts":152,"swaps":13,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":101,"fill":1,"ratio":1.0099,"chamferEx":0.3491,"N":34,"M":34,"id":733}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1015,"method":"ours","cap":1500,"id":734,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1266,"pathLen":2459.549,"msgsPerDroneTick":20.887,"tableEntries":34,"conflicts":130,"swaps":16,"upgrades":0,"stuck":0,"bvcCompromise":5,"T":107,"fill":0.9706,"ratio":1.0106,"chamferEx":0.4333,"N":34,"M":34,"id":734}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1016,"method":"ours","cap":1500,"id":735,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1459,"pathLen":2304.0403,"msgsPerDroneTick":21.9226,"tableEntries":34,"conflicts":105,"swaps":11,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":92,"fill":0.9706,"ratio":1.0094,"chamferEx":0.5372,"N":34,"M":34,"id":735}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1017,"method":"ours","cap":1500,"id":736,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1442,"pathLen":2479.4358,"msgsPerDroneTick":20.3952,"tableEntries":34,"conflicts":118,"swaps":10,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0132,"chamferEx":0.4762,"N":34,"M":34,"id":736}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1018,"method":"ours","cap":1500,"id":737,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1267,"pathLen":2397.2538,"msgsPerDroneTick":20.7062,"tableEntries":34,"conflicts":110,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":102,"fill":0.9706,"ratio":1.0094,"chamferEx":0.4398,"N":34,"M":34,"id":737}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1019,"method":"ours","cap":1500,"id":738,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1468,"pathLen":2423.5338,"msgsPerDroneTick":20.5964,"tableEntries":34,"conflicts":98,"swaps":8,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.9706,"ratio":1.0108,"chamferEx":0.5113,"N":34,"M":34,"id":738}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1020,"method":"ours","cap":1500,"id":739,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1376,"pathLen":2340.8015,"msgsPerDroneTick":20.8893,"tableEntries":34,"conflicts":116,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":98,"fill":0.9706,"ratio":1.01,"chamferEx":0.4823,"N":34,"M":34,"id":739}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1021,"method":"ours","cap":1500,"id":740,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1678,"pathLen":2408.572,"msgsPerDroneTick":20.9376,"tableEntries":34,"conflicts":132,"swaps":18,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0114,"chamferEx":0.4371,"N":34,"M":34,"id":740}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1022,"method":"ours","cap":1500,"id":741,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1456,"pathLen":2441.3292,"msgsPerDroneTick":20.5116,"tableEntries":34,"conflicts":149,"swaps":13,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":104,"fill":1,"ratio":1.0087,"chamferEx":0.2559,"N":34,"M":34,"id":741}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1023,"method":"ours","cap":1500,"id":742,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1208,"pathLen":2367.8873,"msgsPerDroneTick":21.041,"tableEntries":34,"conflicts":155,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":94,"fill":0.9706,"ratio":1.0087,"chamferEx":0.5845,"N":34,"M":34,"id":742}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1024,"method":"ours","cap":1500,"id":743,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1503,"pathLen":2449.7966,"msgsPerDroneTick":20.5946,"tableEntries":34,"conflicts":110,"swaps":13,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0075,"chamferEx":0.3889,"N":34,"M":34,"id":743}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1025,"method":"ours","cap":1500,"id":744,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1085,"pathLen":2436.5094,"msgsPerDroneTick":20.677,"tableEntries":34,"conflicts":124,"swaps":11,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.9706,"ratio":1.0115,"chamferEx":0.518,"N":34,"M":34,"id":744}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1026,"method":"ours","cap":1500,"id":745,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0839,"pathLen":2444.0537,"msgsPerDroneTick":20.6057,"tableEntries":34,"conflicts":113,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":103,"fill":0.9706,"ratio":1.0084,"chamferEx":0.3486,"N":34,"M":34,"id":745}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1027,"method":"ours","cap":1500,"id":746,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1475,"pathLen":2327.4731,"msgsPerDroneTick":20.821,"tableEntries":34,"conflicts":134,"swaps":13,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":93,"fill":0.9706,"ratio":1.0108,"chamferEx":0.5461,"N":34,"M":34,"id":746}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1028,"method":"ours","cap":1500,"id":747,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1389,"pathLen":2390.1159,"msgsPerDroneTick":20.2081,"tableEntries":34,"conflicts":154,"swaps":16,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":104,"fill":0.9706,"ratio":1.0062,"chamferEx":0.4254,"N":34,"M":34,"id":747}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1029,"method":"ours","cap":1500,"id":748,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1396,"pathLen":2377.5705,"msgsPerDroneTick":20.515,"tableEntries":34,"conflicts":149,"swaps":13,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.9706,"ratio":1.0082,"chamferEx":0.3492,"N":34,"M":34,"id":748}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"normal","seed":1030,"method":"ours","cap":1500,"id":749,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1811,"pathLen":2468.2741,"msgsPerDroneTick":20.8513,"tableEntries":34,"conflicts":104,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.01,"chamferEx":0.353,"N":34,"M":34,"id":749}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1001,"method":"ours","cap":1500,"id":750,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2645,"pathLen":2602.051,"msgsPerDroneTick":8.6726,"tableEntries":34,"conflicts":966,"swaps":39,"upgrades":10,"stuck":0,"bvcCompromise":6,"T":107,"fill":0.9706,"ratio":1.0601,"chamferEx":0.6162,"N":34,"M":34,"id":750}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1002,"method":"ours","cap":1500,"id":751,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2243,"pathLen":2613.5884,"msgsPerDroneTick":9.1715,"tableEntries":34,"conflicts":977,"swaps":40,"upgrades":17,"stuck":0,"bvcCompromise":3,"T":107,"fill":0.9706,"ratio":1.0568,"chamferEx":0.5867,"N":34,"M":34,"id":751}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1003,"method":"ours","cap":1500,"id":752,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2744,"pathLen":2961.853,"msgsPerDroneTick":8.7594,"tableEntries":34,"conflicts":1092,"swaps":76,"upgrades":41,"stuck":0,"bvcCompromise":5,"T":122,"fill":0.9706,"ratio":1.1478,"chamferEx":0.5297,"N":34,"M":34,"id":752}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1004,"method":"ours","cap":1500,"id":753,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3034,"pathLen":2716.769,"msgsPerDroneTick":8.5395,"tableEntries":34,"conflicts":979,"swaps":44,"upgrades":9,"stuck":0,"bvcCompromise":2,"T":119,"fill":0.9706,"ratio":1.0352,"chamferEx":0.6294,"N":34,"M":34,"id":753}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1005,"method":"ours","cap":1500,"id":754,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2757,"pathLen":2866.0439,"msgsPerDroneTick":8.7539,"tableEntries":34,"conflicts":1127,"swaps":61,"upgrades":18,"stuck":0,"bvcCompromise":7,"T":125,"fill":0.9706,"ratio":1.085,"chamferEx":0.6093,"N":34,"M":34,"id":754}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1006,"method":"ours","cap":1500,"id":755,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2421,"pathLen":2563.0533,"msgsPerDroneTick":9.0911,"tableEntries":34,"conflicts":967,"swaps":37,"upgrades":13,"stuck":0,"bvcCompromise":3,"T":104,"fill":0.9706,"ratio":1.0709,"chamferEx":0.5822,"N":34,"M":34,"id":755}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1007,"method":"ours","cap":1500,"id":756,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2389,"pathLen":2643.9663,"msgsPerDroneTick":9.0622,"tableEntries":34,"conflicts":922,"swaps":43,"upgrades":10,"stuck":0,"bvcCompromise":3,"T":112,"fill":0.9706,"ratio":1.0345,"chamferEx":0.5596,"N":34,"M":34,"id":756}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1008,"method":"ours","cap":1500,"id":757,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2878,"pathLen":2623.6601,"msgsPerDroneTick":9.0083,"tableEntries":34,"conflicts":925,"swaps":38,"upgrades":16,"stuck":0,"bvcCompromise":2,"T":106,"fill":0.9706,"ratio":1.0383,"chamferEx":0.594,"N":34,"M":34,"id":757}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1009,"method":"ours","cap":1500,"id":758,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1659,"pathLen":2715.8602,"msgsPerDroneTick":9.0955,"tableEntries":34,"conflicts":910,"swaps":38,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":121,"fill":0.9706,"ratio":1.0276,"chamferEx":0.6085,"N":34,"M":34,"id":758}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1010,"method":"ours","cap":1500,"id":759,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2473,"pathLen":2701.3864,"msgsPerDroneTick":8.8204,"tableEntries":34,"conflicts":1011,"swaps":45,"upgrades":27,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0452,"chamferEx":0.6095,"N":34,"M":34,"id":759}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1011,"method":"ours","cap":1500,"id":760,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3046,"pathLen":2745.7506,"msgsPerDroneTick":8.3341,"tableEntries":34,"conflicts":930,"swaps":22,"upgrades":9,"stuck":0,"bvcCompromise":4,"T":120,"fill":0.9706,"ratio":1.0446,"chamferEx":0.568,"N":34,"M":34,"id":760}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1012,"method":"ours","cap":1500,"id":761,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2214,"pathLen":2687.4009,"msgsPerDroneTick":9.0168,"tableEntries":34,"conflicts":944,"swaps":46,"upgrades":17,"stuck":0,"bvcCompromise":4,"T":112,"fill":0.9706,"ratio":1.0602,"chamferEx":0.6076,"N":34,"M":34,"id":761}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1013,"method":"ours","cap":1500,"id":762,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3346,"pathLen":2514.2973,"msgsPerDroneTick":9.1044,"tableEntries":34,"conflicts":922,"swaps":30,"upgrades":11,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.9706,"ratio":1.032,"chamferEx":0.5997,"N":34,"M":34,"id":762}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1014,"method":"ours","cap":1500,"id":763,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3,"pathLen":2626.036,"msgsPerDroneTick":9.2179,"tableEntries":34,"conflicts":956,"swaps":45,"upgrades":12,"stuck":0,"bvcCompromise":2,"T":110,"fill":0.9706,"ratio":1.0473,"chamferEx":0.5324,"N":34,"M":34,"id":763}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1015,"method":"ours","cap":1500,"id":764,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2701,"pathLen":2641.1462,"msgsPerDroneTick":8.9974,"tableEntries":34,"conflicts":917,"swaps":36,"upgrades":6,"stuck":0,"bvcCompromise":1,"T":115,"fill":0.9706,"ratio":1.0248,"chamferEx":0.6141,"N":34,"M":34,"id":764}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1016,"method":"ours","cap":1500,"id":765,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2763,"pathLen":2576.3936,"msgsPerDroneTick":9.3238,"tableEntries":34,"conflicts":949,"swaps":38,"upgrades":8,"stuck":0,"bvcCompromise":5,"T":108,"fill":0.9706,"ratio":1.029,"chamferEx":0.6309,"N":34,"M":34,"id":765}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1017,"method":"ours","cap":1500,"id":766,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2238,"pathLen":2960.6395,"msgsPerDroneTick":8.4412,"tableEntries":34,"conflicts":948,"swaps":30,"upgrades":5,"stuck":0,"bvcCompromise":1,"T":145,"fill":0.9706,"ratio":1.0206,"chamferEx":0.5496,"N":34,"M":34,"id":766}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1018,"method":"ours","cap":1500,"id":767,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2111,"pathLen":2643.6989,"msgsPerDroneTick":9.0767,"tableEntries":34,"conflicts":940,"swaps":31,"upgrades":15,"stuck":0,"bvcCompromise":3,"T":110,"fill":0.9706,"ratio":1.0474,"chamferEx":0.6214,"N":34,"M":34,"id":767}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1019,"method":"ours","cap":1500,"id":768,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2667,"pathLen":2589.1214,"msgsPerDroneTick":9.1041,"tableEntries":34,"conflicts":965,"swaps":42,"upgrades":11,"stuck":0,"bvcCompromise":2,"T":106,"fill":0.9706,"ratio":1.0515,"chamferEx":0.6284,"N":34,"M":34,"id":768}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1020,"method":"ours","cap":1500,"id":769,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2582,"pathLen":2564.3035,"msgsPerDroneTick":9.1091,"tableEntries":34,"conflicts":945,"swaps":39,"upgrades":14,"stuck":0,"bvcCompromise":4,"T":103,"fill":0.9706,"ratio":1.0687,"chamferEx":0.6473,"N":34,"M":34,"id":769}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1021,"method":"ours","cap":1500,"id":770,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2404,"pathLen":2543.3793,"msgsPerDroneTick":8.9273,"tableEntries":34,"conflicts":894,"swaps":34,"upgrades":6,"stuck":0,"bvcCompromise":4,"T":104,"fill":0.9706,"ratio":1.0245,"chamferEx":0.6389,"N":34,"M":34,"id":770}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1022,"method":"ours","cap":1500,"id":771,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2983,"pathLen":2499.9299,"msgsPerDroneTick":9.3238,"tableEntries":34,"conflicts":917,"swaps":22,"upgrades":9,"stuck":0,"bvcCompromise":2,"T":98,"fill":0.9706,"ratio":1.035,"chamferEx":0.6907,"N":34,"M":34,"id":771}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1023,"method":"ours","cap":1500,"id":772,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3257,"pathLen":2681.9128,"msgsPerDroneTick":9.0962,"tableEntries":34,"conflicts":970,"swaps":33,"upgrades":11,"stuck":0,"bvcCompromise":2,"T":114,"fill":0.9706,"ratio":1.0271,"chamferEx":0.5814,"N":34,"M":34,"id":772}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1024,"method":"ours","cap":1500,"id":773,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2344,"pathLen":2660.4831,"msgsPerDroneTick":8.8941,"tableEntries":34,"conflicts":946,"swaps":42,"upgrades":11,"stuck":0,"bvcCompromise":3,"T":113,"fill":0.9706,"ratio":1.0339,"chamferEx":0.5512,"N":34,"M":34,"id":773}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1025,"method":"ours","cap":1500,"id":774,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3179,"pathLen":2651.7886,"msgsPerDroneTick":8.7033,"tableEntries":34,"conflicts":907,"swaps":29,"upgrades":7,"stuck":0,"bvcCompromise":0,"T":113,"fill":1,"ratio":1.0315,"chamferEx":0.4262,"N":34,"M":34,"id":774}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1026,"method":"ours","cap":1500,"id":775,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2562,"pathLen":2728.0519,"msgsPerDroneTick":8.7855,"tableEntries":34,"conflicts":964,"swaps":42,"upgrades":37,"stuck":0,"bvcCompromise":4,"T":112,"fill":0.9706,"ratio":1.1087,"chamferEx":0.5986,"N":34,"M":34,"id":775}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1027,"method":"ours","cap":1500,"id":776,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2823,"pathLen":2614.5543,"msgsPerDroneTick":8.8033,"tableEntries":34,"conflicts":896,"swaps":31,"upgrades":11,"stuck":0,"bvcCompromise":1,"T":109,"fill":1,"ratio":1.0494,"chamferEx":0.4116,"N":34,"M":34,"id":776}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1028,"method":"ours","cap":1500,"id":777,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2302,"pathLen":2503.8401,"msgsPerDroneTick":9.5422,"tableEntries":34,"conflicts":903,"swaps":39,"upgrades":8,"stuck":0,"bvcCompromise":4,"T":101,"fill":0.9706,"ratio":1.0348,"chamferEx":0.5565,"N":34,"M":34,"id":777}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1029,"method":"ours","cap":1500,"id":778,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2841,"pathLen":2557.9553,"msgsPerDroneTick":9.3008,"tableEntries":34,"conflicts":940,"swaps":25,"upgrades":8,"stuck":0,"bvcCompromise":3,"T":105,"fill":0.9706,"ratio":1.0462,"chamferEx":0.5574,"N":34,"M":34,"id":778}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"hard","seed":1030,"method":"ours","cap":1500,"id":779,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1796,"pathLen":2844.0386,"msgsPerDroneTick":8.4756,"tableEntries":34,"conflicts":1061,"swaps":46,"upgrades":34,"stuck":0,"bvcCompromise":5,"T":118,"fill":0.9706,"ratio":1.0914,"chamferEx":0.5449,"N":34,"M":34,"id":779}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1001,"method":"ours","cap":1500,"id":780,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.311,"pathLen":3097.4033,"msgsPerDroneTick":4.1036,"tableEntries":32.8235,"conflicts":1592,"swaps":19,"upgrades":30,"stuck":0,"bvcCompromise":16,"T":136,"fill":0.9706,"ratio":1.141,"chamferEx":0.7767,"N":34,"M":34,"id":780}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1002,"method":"ours","cap":1500,"id":781,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3192,"pathLen":3292.7515,"msgsPerDroneTick":3.7388,"tableEntries":34,"conflicts":1652,"swaps":17,"upgrades":47,"stuck":0,"bvcCompromise":15,"T":143,"fill":0.9706,"ratio":1.293,"chamferEx":0.6903,"N":34,"M":34,"id":781}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1003,"method":"ours","cap":1500,"id":782,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3512,"pathLen":2867.8244,"msgsPerDroneTick":4.0428,"tableEntries":34,"conflicts":1567,"swaps":11,"upgrades":32,"stuck":0,"bvcCompromise":21,"T":119,"fill":0.9706,"ratio":1.1714,"chamferEx":0.7369,"N":34,"M":34,"id":782}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1004,"method":"ours","cap":1500,"id":783,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2408,"pathLen":3130.1815,"msgsPerDroneTick":3.9575,"tableEntries":32.8529,"conflicts":1658,"swaps":15,"upgrades":31,"stuck":0,"bvcCompromise":28,"T":137,"fill":0.9706,"ratio":1.247,"chamferEx":0.7408,"N":34,"M":34,"id":783}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1005,"method":"ours","cap":1500,"id":784,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2937,"pathLen":2983.7287,"msgsPerDroneTick":3.9697,"tableEntries":34,"conflicts":1554,"swaps":11,"upgrades":27,"stuck":0,"bvcCompromise":11,"T":127,"fill":0.9706,"ratio":1.1545,"chamferEx":0.6687,"N":34,"M":34,"id":784}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1006,"method":"ours","cap":1500,"id":785,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2569,"pathLen":3385.9815,"msgsPerDroneTick":3.7816,"tableEntries":34,"conflicts":1681,"swaps":22,"upgrades":54,"stuck":0,"bvcCompromise":25,"T":148,"fill":0.9706,"ratio":1.1665,"chamferEx":0.6828,"N":34,"M":34,"id":785}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1007,"method":"ours","cap":1500,"id":786,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2756,"pathLen":3355.7647,"msgsPerDroneTick":3.699,"tableEntries":34,"conflicts":1630,"swaps":13,"upgrades":38,"stuck":0,"bvcCompromise":32,"T":150,"fill":0.9706,"ratio":1.2178,"chamferEx":0.7978,"N":34,"M":34,"id":786}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1008,"method":"ours","cap":1500,"id":787,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2994,"pathLen":3279.3318,"msgsPerDroneTick":3.73,"tableEntries":34,"conflicts":1548,"swaps":23,"upgrades":30,"stuck":0,"bvcCompromise":33,"T":145,"fill":0.9706,"ratio":1.2415,"chamferEx":0.7334,"N":34,"M":34,"id":787}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1009,"method":"ours","cap":1500,"id":788,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3912,"pathLen":3209.069,"msgsPerDroneTick":3.8676,"tableEntries":33.9118,"conflicts":1578,"swaps":12,"upgrades":35,"stuck":0,"bvcCompromise":11,"T":140,"fill":0.9706,"ratio":1.1879,"chamferEx":0.7394,"N":34,"M":34,"id":788}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1010,"method":"ours","cap":1500,"id":789,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2248,"pathLen":3046.446,"msgsPerDroneTick":4.011,"tableEntries":34,"conflicts":1521,"swaps":15,"upgrades":30,"stuck":0,"bvcCompromise":14,"T":128,"fill":0.9706,"ratio":1.2761,"chamferEx":0.8774,"N":34,"M":34,"id":789}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1011,"method":"ours","cap":1500,"id":790,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3302,"pathLen":3099.5155,"msgsPerDroneTick":3.9652,"tableEntries":33.7647,"conflicts":1590,"swaps":18,"upgrades":31,"stuck":0,"bvcCompromise":22,"T":132,"fill":0.9706,"ratio":1.1982,"chamferEx":0.8314,"N":34,"M":34,"id":790}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1012,"method":"ours","cap":1500,"id":791,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3562,"pathLen":3349.8462,"msgsPerDroneTick":3.8778,"tableEntries":33.8824,"conflicts":1616,"swaps":19,"upgrades":33,"stuck":0,"bvcCompromise":27,"T":147,"fill":0.9706,"ratio":1.1983,"chamferEx":0.6647,"N":34,"M":34,"id":791}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1013,"method":"ours","cap":1500,"id":792,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3028,"pathLen":3271.0902,"msgsPerDroneTick":3.8057,"tableEntries":32.8824,"conflicts":1609,"swaps":15,"upgrades":35,"stuck":0,"bvcCompromise":37,"T":145,"fill":0.9706,"ratio":1.1961,"chamferEx":0.754,"N":34,"M":34,"id":792}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1014,"method":"ours","cap":1500,"id":793,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2347,"pathLen":3194.7737,"msgsPerDroneTick":3.9149,"tableEntries":33.3529,"conflicts":1671,"swaps":11,"upgrades":28,"stuck":0,"bvcCompromise":23,"T":141,"fill":0.9706,"ratio":1.2482,"chamferEx":0.7756,"N":34,"M":34,"id":793}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1015,"method":"ours","cap":1500,"id":794,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4342,"pathLen":3085.8716,"msgsPerDroneTick":3.8006,"tableEntries":32.7941,"conflicts":1613,"swaps":14,"upgrades":31,"stuck":0,"bvcCompromise":8,"T":136,"fill":0.9706,"ratio":1.1535,"chamferEx":0.7495,"N":34,"M":34,"id":794}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1016,"method":"ours","cap":1500,"id":795,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3894,"pathLen":3260.6049,"msgsPerDroneTick":3.8051,"tableEntries":34,"conflicts":1654,"swaps":19,"upgrades":44,"stuck":0,"bvcCompromise":12,"T":145,"fill":0.9706,"ratio":1.2937,"chamferEx":0.7581,"N":34,"M":34,"id":795}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1017,"method":"ours","cap":1500,"id":796,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3251,"pathLen":3621.8987,"msgsPerDroneTick":3.5161,"tableEntries":32.9706,"conflicts":1576,"swaps":12,"upgrades":37,"stuck":0,"bvcCompromise":5,"T":166,"fill":0.9706,"ratio":1.3057,"chamferEx":0.8088,"N":34,"M":34,"id":796}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1018,"method":"ours","cap":1500,"id":797,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.347,"pathLen":3351.1049,"msgsPerDroneTick":3.8366,"tableEntries":33.8529,"conflicts":1691,"swaps":24,"upgrades":53,"stuck":0,"bvcCompromise":10,"T":146,"fill":0.9706,"ratio":1.2544,"chamferEx":0.7673,"N":34,"M":34,"id":797}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1019,"method":"ours","cap":1500,"id":798,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2862,"pathLen":3393.4323,"msgsPerDroneTick":3.8673,"tableEntries":34,"conflicts":1720,"swaps":21,"upgrades":47,"stuck":0,"bvcCompromise":37,"T":150,"fill":0.9706,"ratio":1.247,"chamferEx":0.6971,"N":34,"M":34,"id":798}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1020,"method":"ours","cap":1500,"id":799,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2115,"pathLen":3211.7074,"msgsPerDroneTick":3.9183,"tableEntries":33.8235,"conflicts":1595,"swaps":17,"upgrades":36,"stuck":0,"bvcCompromise":13,"T":140,"fill":0.9706,"ratio":1.2526,"chamferEx":0.7651,"N":34,"M":34,"id":799}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1021,"method":"ours","cap":1500,"id":800,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2531,"pathLen":3460.1426,"msgsPerDroneTick":3.7797,"tableEntries":34,"conflicts":1705,"swaps":15,"upgrades":48,"stuck":0,"bvcCompromise":19,"T":153,"fill":0.9706,"ratio":1.2249,"chamferEx":0.7568,"N":34,"M":34,"id":800}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1022,"method":"ours","cap":1500,"id":801,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2981,"pathLen":3097.869,"msgsPerDroneTick":3.8097,"tableEntries":34,"conflicts":1576,"swaps":16,"upgrades":29,"stuck":0,"bvcCompromise":11,"T":136,"fill":0.9706,"ratio":1.1902,"chamferEx":0.7893,"N":34,"M":34,"id":801}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1023,"method":"ours","cap":1500,"id":802,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3521,"pathLen":3172.1443,"msgsPerDroneTick":4.1071,"tableEntries":34,"conflicts":1612,"swaps":20,"upgrades":41,"stuck":0,"bvcCompromise":21,"T":137,"fill":0.9706,"ratio":1.2056,"chamferEx":0.7998,"N":34,"M":34,"id":802}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1024,"method":"ours","cap":1500,"id":803,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3827,"pathLen":3424.77,"msgsPerDroneTick":3.7846,"tableEntries":33.8529,"conflicts":1632,"swaps":15,"upgrades":37,"stuck":0,"bvcCompromise":19,"T":155,"fill":0.9706,"ratio":1.2081,"chamferEx":0.7431,"N":34,"M":34,"id":803}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1025,"method":"ours","cap":1500,"id":804,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3853,"pathLen":3340.3385,"msgsPerDroneTick":3.8947,"tableEntries":34,"conflicts":1677,"swaps":25,"upgrades":55,"stuck":0,"bvcCompromise":21,"T":145,"fill":0.9706,"ratio":1.3398,"chamferEx":0.7545,"N":34,"M":34,"id":804}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1026,"method":"ours","cap":1500,"id":805,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.418,"pathLen":3069.1973,"msgsPerDroneTick":3.883,"tableEntries":34,"conflicts":1542,"swaps":11,"upgrades":30,"stuck":0,"bvcCompromise":18,"T":131,"fill":0.9706,"ratio":1.1881,"chamferEx":0.8083,"N":34,"M":34,"id":805}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1027,"method":"ours","cap":1500,"id":806,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3957,"pathLen":3312.9482,"msgsPerDroneTick":3.7594,"tableEntries":34,"conflicts":1683,"swaps":26,"upgrades":52,"stuck":0,"bvcCompromise":11,"T":144,"fill":0.9706,"ratio":1.1925,"chamferEx":0.7496,"N":34,"M":34,"id":806}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1028,"method":"ours","cap":1500,"id":807,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3941,"pathLen":3312.7073,"msgsPerDroneTick":3.7175,"tableEntries":33.8235,"conflicts":1533,"swaps":13,"upgrades":42,"stuck":0,"bvcCompromise":20,"T":144,"fill":0.9706,"ratio":1.2221,"chamferEx":0.6605,"N":34,"M":34,"id":807}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1029,"method":"ours","cap":1500,"id":808,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4239,"pathLen":3269.5287,"msgsPerDroneTick":3.7027,"tableEntries":34,"conflicts":1605,"swaps":20,"upgrades":29,"stuck":0,"bvcCompromise":17,"T":148,"fill":0.9706,"ratio":1.1238,"chamferEx":0.5642,"N":34,"M":34,"id":808}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"star","preset":"brutal","seed":1030,"method":"ours","cap":1500,"id":809,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2459,"pathLen":3239.6866,"msgsPerDroneTick":3.8935,"tableEntries":33.9118,"conflicts":1596,"swaps":17,"upgrades":32,"stuck":0,"bvcCompromise":17,"T":142,"fill":0.9706,"ratio":1.2007,"chamferEx":0.8338,"N":34,"M":34,"id":809}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1001,"method":"ours","cap":1500,"id":810,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1266,"pathLen":2495.2881,"msgsPerDroneTick":18.2545,"tableEntries":34,"conflicts":151,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":101,"fill":0.9706,"ratio":1.0094,"chamferEx":0.4235,"N":34,"M":34,"id":810}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1002,"method":"ours","cap":1500,"id":811,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1161,"pathLen":2509.7457,"msgsPerDroneTick":18.7005,"tableEntries":34,"conflicts":169,"swaps":18,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":103,"fill":0.9706,"ratio":1.012,"chamferEx":0.6147,"N":34,"M":34,"id":811}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1003,"method":"ours","cap":1500,"id":812,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1866,"pathLen":2462.6393,"msgsPerDroneTick":18.7806,"tableEntries":34,"conflicts":105,"swaps":16,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.9706,"ratio":1.0073,"chamferEx":0.4742,"N":34,"M":34,"id":812}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1004,"method":"ours","cap":1500,"id":813,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1939,"pathLen":2471.1739,"msgsPerDroneTick":18.7918,"tableEntries":34,"conflicts":85,"swaps":13,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":100,"fill":0.9706,"ratio":1.0124,"chamferEx":0.5153,"N":34,"M":34,"id":813}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1005,"method":"ours","cap":1500,"id":814,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.144,"pathLen":2502.018,"msgsPerDroneTick":18.874,"tableEntries":34,"conflicts":137,"swaps":17,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":106,"fill":0.9706,"ratio":1.0109,"chamferEx":0.4573,"N":34,"M":34,"id":814}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1006,"method":"ours","cap":1500,"id":815,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1892,"pathLen":2556.1306,"msgsPerDroneTick":18.1722,"tableEntries":34,"conflicts":93,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":111,"fill":0.9706,"ratio":1.0097,"chamferEx":0.3293,"N":34,"M":34,"id":815}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1007,"method":"ours","cap":1500,"id":816,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.119,"pathLen":2493.0967,"msgsPerDroneTick":18.1888,"tableEntries":34,"conflicts":158,"swaps":24,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":105,"fill":0.9706,"ratio":1.0074,"chamferEx":0.4814,"N":34,"M":34,"id":816}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1008,"method":"ours","cap":1500,"id":817,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1275,"pathLen":2476.9364,"msgsPerDroneTick":18.694,"tableEntries":34,"conflicts":174,"swaps":29,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":99,"fill":0.9706,"ratio":1.0084,"chamferEx":0.497,"N":34,"M":34,"id":817}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1009,"method":"ours","cap":1500,"id":818,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1148,"pathLen":2462.8047,"msgsPerDroneTick":18.157,"tableEntries":34,"conflicts":92,"swaps":10,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":1,"ratio":1.0105,"chamferEx":0.3498,"N":34,"M":34,"id":818}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1010,"method":"ours","cap":1500,"id":819,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.161,"pathLen":2554.8821,"msgsPerDroneTick":17.5318,"tableEntries":34,"conflicts":126,"swaps":15,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":111,"fill":0.9706,"ratio":1.0085,"chamferEx":0.5237,"N":34,"M":34,"id":819}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1011,"method":"ours","cap":1500,"id":820,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1094,"pathLen":2496.3838,"msgsPerDroneTick":18.4436,"tableEntries":34,"conflicts":87,"swaps":13,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":99,"fill":0.9706,"ratio":1.0119,"chamferEx":0.5768,"N":34,"M":34,"id":820}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1012,"method":"ours","cap":1500,"id":821,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1774,"pathLen":2490.3756,"msgsPerDroneTick":18.6818,"tableEntries":34,"conflicts":100,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":99,"fill":0.9706,"ratio":1.0126,"chamferEx":0.4829,"N":34,"M":34,"id":821}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1013,"method":"ours","cap":1500,"id":822,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1571,"pathLen":2534.1952,"msgsPerDroneTick":18.6007,"tableEntries":34,"conflicts":134,"swaps":15,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":106,"fill":0.9706,"ratio":1.0156,"chamferEx":0.4843,"N":34,"M":34,"id":822}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1014,"method":"ours","cap":1500,"id":823,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2347,"pathLen":2458.7057,"msgsPerDroneTick":18.6261,"tableEntries":34,"conflicts":126,"swaps":19,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":98,"fill":0.9706,"ratio":1.0042,"chamferEx":0.3564,"N":34,"M":34,"id":823}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1015,"method":"ours","cap":1500,"id":824,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1442,"pathLen":2525.6854,"msgsPerDroneTick":19.0165,"tableEntries":34,"conflicts":101,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":105,"fill":0.9706,"ratio":1.0119,"chamferEx":0.3859,"N":34,"M":34,"id":824}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1016,"method":"ours","cap":1500,"id":825,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.198,"pathLen":2553.1784,"msgsPerDroneTick":18.2833,"tableEntries":34,"conflicts":104,"swaps":10,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":111,"fill":0.9706,"ratio":1.0092,"chamferEx":0.3172,"N":34,"M":34,"id":825}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1017,"method":"ours","cap":1500,"id":826,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1612,"pathLen":2451.2138,"msgsPerDroneTick":19.2209,"tableEntries":34,"conflicts":76,"swaps":9,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":96,"fill":1,"ratio":1.01,"chamferEx":0.3603,"N":34,"M":34,"id":826}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1018,"method":"ours","cap":1500,"id":827,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1121,"pathLen":2493.7384,"msgsPerDroneTick":18.6266,"tableEntries":34,"conflicts":104,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.0093,"chamferEx":0.5473,"N":34,"M":34,"id":827}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1019,"method":"ours","cap":1500,"id":828,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.17,"pathLen":2516.2992,"msgsPerDroneTick":18.4941,"tableEntries":34,"conflicts":85,"swaps":10,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":104,"fill":0.9706,"ratio":1.0103,"chamferEx":0.4037,"N":34,"M":34,"id":828}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1020,"method":"ours","cap":1500,"id":829,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2304,"pathLen":2462.6323,"msgsPerDroneTick":18.5192,"tableEntries":34,"conflicts":125,"swaps":17,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.9706,"ratio":1.0123,"chamferEx":0.4938,"N":34,"M":34,"id":829}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1021,"method":"ours","cap":1500,"id":830,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1349,"pathLen":2435.159,"msgsPerDroneTick":18.8099,"tableEntries":34,"conflicts":130,"swaps":16,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":95,"fill":0.9706,"ratio":1.0105,"chamferEx":0.5266,"N":34,"M":34,"id":830}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1022,"method":"ours","cap":1500,"id":831,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1971,"pathLen":2480.1006,"msgsPerDroneTick":18.8217,"tableEntries":34,"conflicts":115,"swaps":16,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":98,"fill":0.9706,"ratio":1.0103,"chamferEx":0.4707,"N":34,"M":34,"id":831}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1023,"method":"ours","cap":1500,"id":832,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1395,"pathLen":2507.7457,"msgsPerDroneTick":18.1018,"tableEntries":34,"conflicts":132,"swaps":19,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.9706,"ratio":1.0086,"chamferEx":0.4825,"N":34,"M":34,"id":832}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1024,"method":"ours","cap":1500,"id":833,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1671,"pathLen":2434.3045,"msgsPerDroneTick":18.6552,"tableEntries":34,"conflicts":110,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":97,"fill":0.9706,"ratio":1.0066,"chamferEx":0.5545,"N":34,"M":34,"id":833}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1025,"method":"ours","cap":1500,"id":834,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1428,"pathLen":2522.0877,"msgsPerDroneTick":18.066,"tableEntries":34,"conflicts":162,"swaps":20,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":106,"fill":0.9706,"ratio":1.0106,"chamferEx":0.5623,"N":34,"M":34,"id":834}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1026,"method":"ours","cap":1500,"id":835,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1342,"pathLen":2464.2956,"msgsPerDroneTick":18.2583,"tableEntries":34,"conflicts":112,"swaps":13,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":97,"fill":0.9706,"ratio":1.0109,"chamferEx":0.479,"N":34,"M":34,"id":835}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1027,"method":"ours","cap":1500,"id":836,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.158,"pathLen":2457.6065,"msgsPerDroneTick":18.7595,"tableEntries":34,"conflicts":169,"swaps":18,"upgrades":0,"stuck":0,"bvcCompromise":6,"T":101,"fill":0.9706,"ratio":1.0118,"chamferEx":0.4263,"N":34,"M":34,"id":836}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1028,"method":"ours","cap":1500,"id":837,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1764,"pathLen":2492.6978,"msgsPerDroneTick":18.8757,"tableEntries":34,"conflicts":129,"swaps":19,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":102,"fill":0.9706,"ratio":1.0093,"chamferEx":0.4788,"N":34,"M":34,"id":837}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1029,"method":"ours","cap":1500,"id":838,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1363,"pathLen":2450.694,"msgsPerDroneTick":18.5706,"tableEntries":34,"conflicts":148,"swaps":19,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":97,"fill":0.9706,"ratio":1.0089,"chamferEx":0.5514,"N":34,"M":34,"id":838}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"normal","seed":1030,"method":"ours","cap":1500,"id":839,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.149,"pathLen":2520.7595,"msgsPerDroneTick":18.3608,"tableEntries":34,"conflicts":90,"swaps":13,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":108,"fill":0.9706,"ratio":1.0131,"chamferEx":0.4068,"N":34,"M":34,"id":839}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1001,"method":"ours","cap":1500,"id":840,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2535,"pathLen":2921.9075,"msgsPerDroneTick":7.827,"tableEntries":34,"conflicts":1124,"swaps":69,"upgrades":17,"stuck":0,"bvcCompromise":3,"T":117,"fill":0.9706,"ratio":1.0777,"chamferEx":0.6851,"N":34,"M":34,"id":840}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1002,"method":"ours","cap":1500,"id":841,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.308,"pathLen":2845.7113,"msgsPerDroneTick":8.1342,"tableEntries":34,"conflicts":1182,"swaps":99,"upgrades":16,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.0917,"chamferEx":0.6442,"N":34,"M":34,"id":841}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1003,"method":"ours","cap":1500,"id":842,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2145,"pathLen":3034.4476,"msgsPerDroneTick":7.4885,"tableEntries":34,"conflicts":1248,"swaps":84,"upgrades":26,"stuck":0,"bvcCompromise":1,"T":125,"fill":1,"ratio":1.1195,"chamferEx":0.4496,"N":34,"M":34,"id":842}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1004,"method":"ours","cap":1500,"id":843,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3068,"pathLen":2798.0131,"msgsPerDroneTick":8.4974,"tableEntries":34,"conflicts":1096,"swaps":71,"upgrades":18,"stuck":0,"bvcCompromise":1,"T":111,"fill":0.9706,"ratio":1.039,"chamferEx":0.7408,"N":34,"M":34,"id":843}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1005,"method":"ours","cap":1500,"id":844,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2394,"pathLen":2787.0499,"msgsPerDroneTick":8.5586,"tableEntries":34,"conflicts":1132,"swaps":79,"upgrades":24,"stuck":0,"bvcCompromise":3,"T":110,"fill":0.9706,"ratio":1.0376,"chamferEx":0.6478,"N":34,"M":34,"id":844}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1006,"method":"ours","cap":1500,"id":845,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2944,"pathLen":2797.0614,"msgsPerDroneTick":8.4642,"tableEntries":34,"conflicts":1127,"swaps":72,"upgrades":19,"stuck":0,"bvcCompromise":3,"T":110,"fill":0.9706,"ratio":1.046,"chamferEx":0.5986,"N":34,"M":34,"id":845}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1007,"method":"ours","cap":1500,"id":846,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3007,"pathLen":2800.424,"msgsPerDroneTick":8.3883,"tableEntries":34,"conflicts":1090,"swaps":82,"upgrades":20,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0451,"chamferEx":0.6625,"N":34,"M":34,"id":846}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1008,"method":"ours","cap":1500,"id":847,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2509,"pathLen":2929.4399,"msgsPerDroneTick":8.2493,"tableEntries":34,"conflicts":1120,"swaps":79,"upgrades":27,"stuck":0,"bvcCompromise":3,"T":120,"fill":0.9706,"ratio":1.087,"chamferEx":0.5235,"N":34,"M":34,"id":847}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1009,"method":"ours","cap":1500,"id":848,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2357,"pathLen":2715.5295,"msgsPerDroneTick":8.7764,"tableEntries":34,"conflicts":1178,"swaps":70,"upgrades":13,"stuck":0,"bvcCompromise":11,"T":108,"fill":0.9706,"ratio":1.0388,"chamferEx":0.773,"N":34,"M":34,"id":848}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1010,"method":"ours","cap":1500,"id":849,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3373,"pathLen":2730.6451,"msgsPerDroneTick":8.4168,"tableEntries":34,"conflicts":1140,"swaps":81,"upgrades":23,"stuck":0,"bvcCompromise":1,"T":105,"fill":0.9706,"ratio":1.0508,"chamferEx":0.7804,"N":34,"M":34,"id":849}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1011,"method":"ours","cap":1500,"id":850,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2658,"pathLen":3093.6778,"msgsPerDroneTick":7.41,"tableEntries":34,"conflicts":1230,"swaps":96,"upgrades":25,"stuck":0,"bvcCompromise":0,"T":132,"fill":0.9706,"ratio":1.0845,"chamferEx":0.6148,"N":34,"M":34,"id":850}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1012,"method":"ours","cap":1500,"id":851,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3033,"pathLen":2706.9891,"msgsPerDroneTick":8.4774,"tableEntries":34,"conflicts":1153,"swaps":85,"upgrades":26,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.0686,"chamferEx":0.7052,"N":34,"M":34,"id":851}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1013,"method":"ours","cap":1500,"id":852,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2902,"pathLen":3156.9998,"msgsPerDroneTick":7.5152,"tableEntries":34,"conflicts":1331,"swaps":105,"upgrades":51,"stuck":0,"bvcCompromise":2,"T":124,"fill":0.9706,"ratio":1.1335,"chamferEx":0.6961,"N":34,"M":34,"id":852}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1014,"method":"ours","cap":1500,"id":853,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2284,"pathLen":3296.3928,"msgsPerDroneTick":7.5487,"tableEntries":34,"conflicts":1306,"swaps":114,"upgrades":35,"stuck":0,"bvcCompromise":3,"T":140,"fill":0.9706,"ratio":1.2009,"chamferEx":0.4951,"N":34,"M":34,"id":853}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1015,"method":"ours","cap":1500,"id":854,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2223,"pathLen":2878.9463,"msgsPerDroneTick":8.1033,"tableEntries":34,"conflicts":1149,"swaps":77,"upgrades":24,"stuck":0,"bvcCompromise":0,"T":113,"fill":0.9706,"ratio":1.0628,"chamferEx":0.5056,"N":34,"M":34,"id":854}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1016,"method":"ours","cap":1500,"id":855,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2934,"pathLen":2903.0796,"msgsPerDroneTick":7.8483,"tableEntries":34,"conflicts":1159,"swaps":80,"upgrades":16,"stuck":0,"bvcCompromise":0,"T":120,"fill":0.9706,"ratio":1.0696,"chamferEx":0.5253,"N":34,"M":34,"id":855}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1017,"method":"ours","cap":1500,"id":856,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2371,"pathLen":2821.9064,"msgsPerDroneTick":8.3222,"tableEntries":34,"conflicts":1168,"swaps":84,"upgrades":26,"stuck":0,"bvcCompromise":3,"T":111,"fill":0.9706,"ratio":1.0581,"chamferEx":0.6298,"N":34,"M":34,"id":856}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1018,"method":"ours","cap":1500,"id":857,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2783,"pathLen":2850.3763,"msgsPerDroneTick":7.9115,"tableEntries":34,"conflicts":1154,"swaps":80,"upgrades":42,"stuck":0,"bvcCompromise":1,"T":110,"fill":0.9706,"ratio":1.0584,"chamferEx":0.7225,"N":34,"M":34,"id":857}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1019,"method":"ours","cap":1500,"id":858,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2039,"pathLen":2800.2256,"msgsPerDroneTick":8.3055,"tableEntries":34,"conflicts":1119,"swaps":96,"upgrades":15,"stuck":0,"bvcCompromise":1,"T":111,"fill":0.9706,"ratio":1.0614,"chamferEx":0.5237,"N":34,"M":34,"id":858}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1020,"method":"ours","cap":1500,"id":859,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2457,"pathLen":2900.8392,"msgsPerDroneTick":8.3416,"tableEntries":34,"conflicts":1294,"swaps":112,"upgrades":33,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.1032,"chamferEx":0.7158,"N":34,"M":34,"id":859}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1021,"method":"ours","cap":1500,"id":860,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2742,"pathLen":2915.7762,"msgsPerDroneTick":7.9723,"tableEntries":34,"conflicts":1172,"swaps":75,"upgrades":17,"stuck":0,"bvcCompromise":1,"T":119,"fill":0.9706,"ratio":1.0936,"chamferEx":0.5127,"N":34,"M":34,"id":860}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1022,"method":"ours","cap":1500,"id":861,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2407,"pathLen":3163.8794,"msgsPerDroneTick":7.5121,"tableEntries":34,"conflicts":1086,"swaps":82,"upgrades":21,"stuck":0,"bvcCompromise":2,"T":141,"fill":0.9706,"ratio":1.0395,"chamferEx":0.5065,"N":34,"M":34,"id":861}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1023,"method":"ours","cap":1500,"id":862,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3199,"pathLen":2883.2528,"msgsPerDroneTick":8.3847,"tableEntries":34,"conflicts":1169,"swaps":100,"upgrades":23,"stuck":0,"bvcCompromise":3,"T":113,"fill":1,"ratio":1.0847,"chamferEx":0.4971,"N":34,"M":34,"id":862}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1024,"method":"ours","cap":1500,"id":863,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2369,"pathLen":2851.8009,"msgsPerDroneTick":7.9479,"tableEntries":34,"conflicts":1139,"swaps":94,"upgrades":17,"stuck":0,"bvcCompromise":2,"T":114,"fill":0.9706,"ratio":1.0653,"chamferEx":0.5241,"N":34,"M":34,"id":863}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1025,"method":"ours","cap":1500,"id":864,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3469,"pathLen":2861.734,"msgsPerDroneTick":8.097,"tableEntries":34,"conflicts":1096,"swaps":76,"upgrades":15,"stuck":0,"bvcCompromise":4,"T":117,"fill":0.9706,"ratio":1.0677,"chamferEx":0.5016,"N":34,"M":34,"id":864}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1026,"method":"ours","cap":1500,"id":865,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2957,"pathLen":2860.0343,"msgsPerDroneTick":7.8735,"tableEntries":34,"conflicts":1096,"swaps":66,"upgrades":12,"stuck":0,"bvcCompromise":1,"T":120,"fill":1,"ratio":1.0324,"chamferEx":0.4656,"N":34,"M":34,"id":865}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1027,"method":"ours","cap":1500,"id":866,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3127,"pathLen":2694.2029,"msgsPerDroneTick":8.5752,"tableEntries":34,"conflicts":1063,"swaps":70,"upgrades":20,"stuck":0,"bvcCompromise":2,"T":106,"fill":0.9706,"ratio":1.0594,"chamferEx":0.6723,"N":34,"M":34,"id":866}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1028,"method":"ours","cap":1500,"id":867,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3329,"pathLen":2657.6067,"msgsPerDroneTick":8.4862,"tableEntries":34,"conflicts":1138,"swaps":82,"upgrades":17,"stuck":0,"bvcCompromise":2,"T":100,"fill":0.9706,"ratio":1.0508,"chamferEx":0.6192,"N":34,"M":34,"id":867}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1029,"method":"ours","cap":1500,"id":868,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.322,"pathLen":2947.0994,"msgsPerDroneTick":8.088,"tableEntries":34,"conflicts":1272,"swaps":97,"upgrades":40,"stuck":0,"bvcCompromise":2,"T":113,"fill":0.9706,"ratio":1.1784,"chamferEx":0.7323,"N":34,"M":34,"id":868}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"hard","seed":1030,"method":"ours","cap":1500,"id":869,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2639,"pathLen":2756.2703,"msgsPerDroneTick":8.5933,"tableEntries":34,"conflicts":1114,"swaps":74,"upgrades":10,"stuck":0,"bvcCompromise":2,"T":111,"fill":0.9706,"ratio":1.0536,"chamferEx":0.7663,"N":34,"M":34,"id":869}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1001,"method":"ours","cap":1500,"id":870,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.445,"pathLen":4155.8218,"msgsPerDroneTick":2.6365,"tableEntries":34,"conflicts":1525,"swaps":51,"upgrades":55,"stuck":0,"bvcCompromise":10,"T":175,"fill":0.9706,"ratio":1.3401,"chamferEx":0.7581,"N":34,"M":34,"id":870}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1002,"method":"ours","cap":1500,"id":871,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4232,"pathLen":3697.7503,"msgsPerDroneTick":2.9746,"tableEntries":34,"conflicts":1510,"swaps":54,"upgrades":41,"stuck":0,"bvcCompromise":10,"T":155,"fill":0.9706,"ratio":1.2167,"chamferEx":0.8137,"N":34,"M":34,"id":871}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1003,"method":"ours","cap":1500,"id":872,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.443,"pathLen":3591.9477,"msgsPerDroneTick":2.9667,"tableEntries":34,"conflicts":1511,"swaps":52,"upgrades":48,"stuck":0,"bvcCompromise":5,"T":144,"fill":0.9706,"ratio":1.456,"chamferEx":0.7842,"N":34,"M":34,"id":872}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1004,"method":"ours","cap":1500,"id":873,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3782,"pathLen":4351.2634,"msgsPerDroneTick":2.4937,"tableEntries":34,"conflicts":1585,"swaps":55,"upgrades":47,"stuck":0,"bvcCompromise":2,"T":190,"fill":0.9706,"ratio":1.3404,"chamferEx":0.7736,"N":34,"M":34,"id":873}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1005,"method":"ours","cap":1500,"id":874,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2849,"pathLen":3774.2567,"msgsPerDroneTick":2.7375,"tableEntries":34,"conflicts":1504,"swaps":56,"upgrades":40,"stuck":0,"bvcCompromise":7,"T":159,"fill":0.9706,"ratio":1.4266,"chamferEx":0.7164,"N":34,"M":34,"id":874}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1006,"method":"ours","cap":1500,"id":875,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4234,"pathLen":4620.5612,"msgsPerDroneTick":2.51,"tableEntries":34,"conflicts":1701,"swaps":77,"upgrades":69,"stuck":0,"bvcCompromise":12,"T":198,"fill":0.9706,"ratio":1.6187,"chamferEx":0.7848,"N":34,"M":34,"id":875}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1007,"method":"ours","cap":1500,"id":876,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3731,"pathLen":3814.5946,"msgsPerDroneTick":2.7048,"tableEntries":34,"conflicts":1474,"swaps":61,"upgrades":49,"stuck":0,"bvcCompromise":9,"T":162,"fill":0.9706,"ratio":1.367,"chamferEx":0.7868,"N":34,"M":34,"id":876}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1008,"method":"ours","cap":1500,"id":877,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2961,"pathLen":3471.4965,"msgsPerDroneTick":3.1504,"tableEntries":33.8235,"conflicts":1449,"swaps":53,"upgrades":39,"stuck":0,"bvcCompromise":4,"T":139,"fill":0.9706,"ratio":1.3205,"chamferEx":0.8515,"N":34,"M":34,"id":877}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1009,"method":"ours","cap":1500,"id":878,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3261,"pathLen":3582.923,"msgsPerDroneTick":2.9888,"tableEntries":34,"conflicts":1463,"swaps":49,"upgrades":45,"stuck":0,"bvcCompromise":8,"T":145,"fill":0.9706,"ratio":1.3177,"chamferEx":0.8357,"N":34,"M":34,"id":878}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1010,"method":"ours","cap":1500,"id":879,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3819,"pathLen":3862.2705,"msgsPerDroneTick":2.7412,"tableEntries":34,"conflicts":1458,"swaps":44,"upgrades":40,"stuck":0,"bvcCompromise":3,"T":160,"fill":0.9706,"ratio":1.2788,"chamferEx":0.8001,"N":34,"M":34,"id":879}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1011,"method":"ours","cap":1500,"id":880,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3511,"pathLen":4142.7489,"msgsPerDroneTick":2.5769,"tableEntries":34,"conflicts":1568,"swaps":53,"upgrades":58,"stuck":0,"bvcCompromise":8,"T":179,"fill":0.9706,"ratio":1.4199,"chamferEx":0.7499,"N":34,"M":34,"id":880}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1012,"method":"ours","cap":1500,"id":881,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4439,"pathLen":4070.7656,"msgsPerDroneTick":2.5607,"tableEntries":34,"conflicts":1547,"swaps":57,"upgrades":51,"stuck":0,"bvcCompromise":7,"T":175,"fill":0.9706,"ratio":1.3242,"chamferEx":0.7988,"N":34,"M":34,"id":881}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1013,"method":"ours","cap":1500,"id":882,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3013,"pathLen":4054.3007,"msgsPerDroneTick":2.6766,"tableEntries":34,"conflicts":1501,"swaps":52,"upgrades":54,"stuck":0,"bvcCompromise":9,"T":170,"fill":0.9706,"ratio":1.3624,"chamferEx":0.822,"N":34,"M":34,"id":882}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1014,"method":"ours","cap":1500,"id":883,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2923,"pathLen":3602.6608,"msgsPerDroneTick":3.0547,"tableEntries":33.9412,"conflicts":1493,"swaps":70,"upgrades":47,"stuck":0,"bvcCompromise":15,"T":150,"fill":0.9706,"ratio":1.2041,"chamferEx":0.7809,"N":34,"M":34,"id":883}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1015,"method":"ours","cap":1500,"id":884,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2446,"pathLen":3878.6555,"msgsPerDroneTick":2.8825,"tableEntries":34,"conflicts":1588,"swaps":50,"upgrades":44,"stuck":0,"bvcCompromise":10,"T":165,"fill":0.9706,"ratio":1.3478,"chamferEx":0.8753,"N":34,"M":34,"id":884}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1016,"method":"ours","cap":1500,"id":885,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4028,"pathLen":3842.2707,"msgsPerDroneTick":2.8736,"tableEntries":34,"conflicts":1512,"swaps":60,"upgrades":47,"stuck":0,"bvcCompromise":8,"T":158,"fill":0.9706,"ratio":1.3408,"chamferEx":0.8984,"N":34,"M":34,"id":885}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1017,"method":"ours","cap":1500,"id":886,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2998,"pathLen":4092.5268,"msgsPerDroneTick":2.6768,"tableEntries":34,"conflicts":1524,"swaps":63,"upgrades":50,"stuck":0,"bvcCompromise":7,"T":169,"fill":0.9706,"ratio":1.6533,"chamferEx":0.8007,"N":34,"M":34,"id":886}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1018,"method":"ours","cap":1500,"id":887,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3478,"pathLen":4186.7778,"msgsPerDroneTick":2.5913,"tableEntries":34,"conflicts":1483,"swaps":45,"upgrades":45,"stuck":0,"bvcCompromise":9,"T":184,"fill":0.9706,"ratio":1.5383,"chamferEx":0.7798,"N":34,"M":34,"id":887}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1019,"method":"ours","cap":1500,"id":888,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2862,"pathLen":3885.5307,"msgsPerDroneTick":2.7168,"tableEntries":34,"conflicts":1458,"swaps":54,"upgrades":49,"stuck":0,"bvcCompromise":5,"T":164,"fill":0.9706,"ratio":1.3852,"chamferEx":0.7591,"N":34,"M":34,"id":888}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1020,"method":"ours","cap":1500,"id":889,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2497,"pathLen":3813.6253,"msgsPerDroneTick":2.8888,"tableEntries":34,"conflicts":1553,"swaps":44,"upgrades":45,"stuck":0,"bvcCompromise":10,"T":160,"fill":0.9706,"ratio":1.4648,"chamferEx":0.8322,"N":34,"M":34,"id":889}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1021,"method":"ours","cap":1500,"id":890,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4428,"pathLen":3424.6761,"msgsPerDroneTick":3.0978,"tableEntries":33.5588,"conflicts":1442,"swaps":65,"upgrades":34,"stuck":0,"bvcCompromise":1,"T":142,"fill":0.9706,"ratio":1.3552,"chamferEx":0.7825,"N":34,"M":34,"id":890}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1022,"method":"ours","cap":1500,"id":891,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1899,"pathLen":4076.5274,"msgsPerDroneTick":2.5096,"tableEntries":34,"conflicts":1497,"swaps":43,"upgrades":63,"stuck":0,"bvcCompromise":4,"T":172,"fill":0.9706,"ratio":1.3825,"chamferEx":0.7302,"N":34,"M":34,"id":891}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1023,"method":"ours","cap":1500,"id":892,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2437,"pathLen":3842.8094,"msgsPerDroneTick":2.8029,"tableEntries":34,"conflicts":1520,"swaps":41,"upgrades":37,"stuck":0,"bvcCompromise":2,"T":164,"fill":0.9706,"ratio":1.263,"chamferEx":0.8336,"N":34,"M":34,"id":892}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1024,"method":"ours","cap":1500,"id":893,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4124,"pathLen":3812.2251,"msgsPerDroneTick":2.7075,"tableEntries":34,"conflicts":1531,"swaps":39,"upgrades":41,"stuck":0,"bvcCompromise":7,"T":161,"fill":0.9706,"ratio":1.3071,"chamferEx":0.8295,"N":34,"M":34,"id":893}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1025,"method":"ours","cap":1500,"id":894,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3907,"pathLen":3852.7881,"msgsPerDroneTick":2.811,"tableEntries":34,"conflicts":1440,"swaps":51,"upgrades":49,"stuck":0,"bvcCompromise":5,"T":160,"fill":0.9706,"ratio":1.3719,"chamferEx":0.8253,"N":34,"M":34,"id":894}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1026,"method":"ours","cap":1500,"id":895,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3812,"pathLen":3715.4423,"msgsPerDroneTick":2.963,"tableEntries":33.8529,"conflicts":1490,"swaps":57,"upgrades":47,"stuck":0,"bvcCompromise":3,"T":148,"fill":0.9706,"ratio":1.3701,"chamferEx":0.6843,"N":34,"M":34,"id":895}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1027,"method":"ours","cap":1500,"id":896,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3891,"pathLen":4136.0033,"msgsPerDroneTick":2.4842,"tableEntries":34,"conflicts":1445,"swaps":51,"upgrades":43,"stuck":0,"bvcCompromise":2,"T":177,"fill":0.9706,"ratio":1.285,"chamferEx":0.7744,"N":34,"M":34,"id":896}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1028,"method":"ours","cap":1500,"id":897,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3613,"pathLen":3859.3094,"msgsPerDroneTick":2.8047,"tableEntries":34,"conflicts":1598,"swaps":57,"upgrades":54,"stuck":0,"bvcCompromise":6,"T":164,"fill":0.9706,"ratio":1.4021,"chamferEx":0.7229,"N":34,"M":34,"id":897}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1029,"method":"ours","cap":1500,"id":898,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3456,"pathLen":3867.1316,"msgsPerDroneTick":2.6884,"tableEntries":34,"conflicts":1451,"swaps":45,"upgrades":48,"stuck":0,"bvcCompromise":9,"T":160,"fill":0.9706,"ratio":1.3841,"chamferEx":0.7604,"N":34,"M":34,"id":898}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"heart","preset":"brutal","seed":1030,"method":"ours","cap":1500,"id":899,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.231,"pathLen":4299.6775,"msgsPerDroneTick":2.4369,"tableEntries":34,"conflicts":1471,"swaps":50,"upgrades":58,"stuck":0,"bvcCompromise":4,"T":184,"fill":0.9706,"ratio":1.3266,"chamferEx":0.8567,"N":34,"M":34,"id":899}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1001,"method":"ours","cap":1500,"id":900,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1631,"pathLen":2313.8527,"msgsPerDroneTick":16.1045,"tableEntries":34,"conflicts":142,"swaps":16,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.0073,"chamferEx":0.5067,"N":34,"M":34,"id":900}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1002,"method":"ours","cap":1500,"id":901,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1767,"pathLen":2436.1996,"msgsPerDroneTick":15.2949,"tableEntries":34,"conflicts":118,"swaps":24,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":1,"ratio":1.0105,"chamferEx":0.318,"N":34,"M":34,"id":901}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1003,"method":"ours","cap":1500,"id":902,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1062,"pathLen":2368.4,"msgsPerDroneTick":15.0644,"tableEntries":34,"conflicts":68,"swaps":9,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":106,"fill":0.9706,"ratio":1.0099,"chamferEx":0.4751,"N":34,"M":34,"id":902}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1004,"method":"ours","cap":1500,"id":903,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.151,"pathLen":2371.5028,"msgsPerDroneTick":15.9249,"tableEntries":34,"conflicts":157,"swaps":21,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":105,"fill":0.9706,"ratio":1.0111,"chamferEx":0.499,"N":34,"M":34,"id":903}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1005,"method":"ours","cap":1500,"id":904,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1206,"pathLen":2339.4368,"msgsPerDroneTick":15.8338,"tableEntries":34,"conflicts":166,"swaps":17,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":103,"fill":0.9706,"ratio":1.013,"chamferEx":0.4735,"N":34,"M":34,"id":904}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1006,"method":"ours","cap":1500,"id":905,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0952,"pathLen":2356.4672,"msgsPerDroneTick":16.0888,"tableEntries":34,"conflicts":204,"swaps":36,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":102,"fill":0.9706,"ratio":1.0118,"chamferEx":0.5362,"N":34,"M":34,"id":905}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1007,"method":"ours","cap":1500,"id":906,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1439,"pathLen":2373.6148,"msgsPerDroneTick":15.5155,"tableEntries":34,"conflicts":103,"swaps":11,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.0068,"chamferEx":0.4796,"N":34,"M":34,"id":906}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1008,"method":"ours","cap":1500,"id":907,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1515,"pathLen":2315.5583,"msgsPerDroneTick":16.2175,"tableEntries":34,"conflicts":134,"swaps":22,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":99,"fill":0.9706,"ratio":1.0099,"chamferEx":0.5653,"N":34,"M":34,"id":907}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1009,"method":"ours","cap":1500,"id":908,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2225,"pathLen":2287.7792,"msgsPerDroneTick":15.6355,"tableEntries":34,"conflicts":82,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":97,"fill":0.9706,"ratio":1.0067,"chamferEx":0.4777,"N":34,"M":34,"id":908}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1010,"method":"ours","cap":1500,"id":909,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1169,"pathLen":2368.5009,"msgsPerDroneTick":15.9652,"tableEntries":34,"conflicts":154,"swaps":19,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0097,"chamferEx":0.4067,"N":34,"M":34,"id":909}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1011,"method":"ours","cap":1500,"id":910,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.129,"pathLen":2332.2423,"msgsPerDroneTick":16.0074,"tableEntries":34,"conflicts":213,"swaps":40,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":103,"fill":0.9706,"ratio":1.0089,"chamferEx":0.5101,"N":34,"M":34,"id":910}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1012,"method":"ours","cap":1500,"id":911,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1714,"pathLen":2343.8735,"msgsPerDroneTick":15.6709,"tableEntries":34,"conflicts":96,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.0106,"chamferEx":0.4195,"N":34,"M":34,"id":911}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1013,"method":"ours","cap":1500,"id":912,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1575,"pathLen":2327.7567,"msgsPerDroneTick":16.096,"tableEntries":34,"conflicts":137,"swaps":20,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":102,"fill":0.9706,"ratio":1.0104,"chamferEx":0.4606,"N":34,"M":34,"id":912}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1014,"method":"ours","cap":1500,"id":913,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1106,"pathLen":2378.0746,"msgsPerDroneTick":15.4222,"tableEntries":34,"conflicts":94,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":1,"ratio":1.0127,"chamferEx":0.2729,"N":34,"M":34,"id":913}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1015,"method":"ours","cap":1500,"id":914,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.171,"pathLen":2312.6483,"msgsPerDroneTick":16.3913,"tableEntries":34,"conflicts":96,"swaps":15,"upgrades":0,"stuck":0,"bvcCompromise":4,"T":99,"fill":0.9706,"ratio":1.0105,"chamferEx":0.4852,"N":34,"M":34,"id":914}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1016,"method":"ours","cap":1500,"id":915,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0836,"pathLen":2301.6609,"msgsPerDroneTick":16.0656,"tableEntries":34,"conflicts":69,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":100,"fill":0.9706,"ratio":1.0086,"chamferEx":0.4318,"N":34,"M":34,"id":915}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1017,"method":"ours","cap":1500,"id":916,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.147,"pathLen":2358.5079,"msgsPerDroneTick":15.481,"tableEntries":34,"conflicts":146,"swaps":20,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":105,"fill":0.9706,"ratio":1.0061,"chamferEx":0.4332,"N":34,"M":34,"id":916}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1018,"method":"ours","cap":1500,"id":917,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1269,"pathLen":2384.94,"msgsPerDroneTick":15.2345,"tableEntries":34,"conflicts":164,"swaps":36,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":110,"fill":0.9706,"ratio":1.0081,"chamferEx":0.3395,"N":34,"M":34,"id":917}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1019,"method":"ours","cap":1500,"id":918,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1522,"pathLen":2384.1962,"msgsPerDroneTick":15.2377,"tableEntries":34,"conflicts":64,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0113,"chamferEx":0.4227,"N":34,"M":34,"id":918}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1020,"method":"ours","cap":1500,"id":919,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0834,"pathLen":2355.6437,"msgsPerDroneTick":15.8628,"tableEntries":34,"conflicts":129,"swaps":16,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0156,"chamferEx":0.4392,"N":34,"M":34,"id":919}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1021,"method":"ours","cap":1500,"id":920,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0971,"pathLen":2379.658,"msgsPerDroneTick":14.878,"tableEntries":34,"conflicts":163,"swaps":19,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":108,"fill":0.9706,"ratio":1.0108,"chamferEx":0.5061,"N":34,"M":34,"id":920}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1022,"method":"ours","cap":1500,"id":921,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1403,"pathLen":2301.684,"msgsPerDroneTick":16.4025,"tableEntries":34,"conflicts":121,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":98,"fill":0.9706,"ratio":1.0122,"chamferEx":0.4563,"N":34,"M":34,"id":921}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1023,"method":"ours","cap":1500,"id":922,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1282,"pathLen":2379.3516,"msgsPerDroneTick":15.9788,"tableEntries":34,"conflicts":119,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":3,"T":111,"fill":0.9706,"ratio":1.0097,"chamferEx":0.4064,"N":34,"M":34,"id":922}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1024,"method":"ours","cap":1500,"id":923,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1381,"pathLen":2360.496,"msgsPerDroneTick":15.3962,"tableEntries":34,"conflicts":102,"swaps":19,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":104,"fill":0.9706,"ratio":1.0119,"chamferEx":0.4685,"N":34,"M":34,"id":923}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1025,"method":"ours","cap":1500,"id":924,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1375,"pathLen":2307.7948,"msgsPerDroneTick":15.8856,"tableEntries":34,"conflicts":101,"swaps":11,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":101,"fill":0.9706,"ratio":1.0116,"chamferEx":0.3806,"N":34,"M":34,"id":924}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1026,"method":"ours","cap":1500,"id":925,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1654,"pathLen":2356.1441,"msgsPerDroneTick":15.0261,"tableEntries":34,"conflicts":163,"swaps":21,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":105,"fill":0.9706,"ratio":1.0086,"chamferEx":0.431,"N":34,"M":34,"id":925}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1027,"method":"ours","cap":1500,"id":926,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1672,"pathLen":2332.2471,"msgsPerDroneTick":15.9542,"tableEntries":34,"conflicts":69,"swaps":10,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":104,"fill":0.9706,"ratio":1.0151,"chamferEx":0.4508,"N":34,"M":34,"id":926}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1028,"method":"ours","cap":1500,"id":927,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1438,"pathLen":2349.6608,"msgsPerDroneTick":15.7417,"tableEntries":34,"conflicts":91,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":105,"fill":0.9706,"ratio":1.0109,"chamferEx":0.5057,"N":34,"M":34,"id":927}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1029,"method":"ours","cap":1500,"id":928,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1222,"pathLen":2321.659,"msgsPerDroneTick":16.1144,"tableEntries":34,"conflicts":113,"swaps":17,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":101,"fill":0.9706,"ratio":1.0097,"chamferEx":0.526,"N":34,"M":34,"id":928}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"normal","seed":1030,"method":"ours","cap":1500,"id":929,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.0951,"pathLen":2423.1775,"msgsPerDroneTick":14.7768,"tableEntries":34,"conflicts":90,"swaps":17,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":117,"fill":0.9706,"ratio":1.0076,"chamferEx":0.4026,"N":34,"M":34,"id":929}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1001,"method":"ours","cap":1500,"id":930,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.283,"pathLen":3177.1286,"msgsPerDroneTick":7.106,"tableEntries":34,"conflicts":1355,"swaps":92,"upgrades":40,"stuck":0,"bvcCompromise":5,"T":144,"fill":0.9706,"ratio":1.1648,"chamferEx":0.7574,"N":34,"M":34,"id":930}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1002,"method":"ours","cap":1500,"id":931,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1784,"pathLen":3175.3048,"msgsPerDroneTick":6.7641,"tableEntries":34,"conflicts":1393,"swaps":73,"upgrades":21,"stuck":0,"bvcCompromise":4,"T":157,"fill":0.9706,"ratio":1.0857,"chamferEx":0.6432,"N":34,"M":34,"id":931}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1003,"method":"ours","cap":1500,"id":932,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2786,"pathLen":3012.2042,"msgsPerDroneTick":7.1376,"tableEntries":34,"conflicts":1335,"swaps":69,"upgrades":21,"stuck":0,"bvcCompromise":5,"T":134,"fill":0.9706,"ratio":1.1236,"chamferEx":0.9239,"N":34,"M":34,"id":932}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1004,"method":"ours","cap":1500,"id":933,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2902,"pathLen":3152.8454,"msgsPerDroneTick":6.7711,"tableEntries":34,"conflicts":1340,"swaps":104,"upgrades":25,"stuck":0,"bvcCompromise":2,"T":148,"fill":0.9706,"ratio":1.0554,"chamferEx":0.599,"N":34,"M":34,"id":933}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1005,"method":"ours","cap":1500,"id":934,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1753,"pathLen":3099.4774,"msgsPerDroneTick":7.1291,"tableEntries":34,"conflicts":1431,"swaps":92,"upgrades":36,"stuck":0,"bvcCompromise":7,"T":144,"fill":0.9706,"ratio":1.0673,"chamferEx":0.5804,"N":34,"M":34,"id":934}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1006,"method":"ours","cap":1500,"id":935,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2895,"pathLen":3007.4332,"msgsPerDroneTick":7.0225,"tableEntries":34,"conflicts":1272,"swaps":99,"upgrades":17,"stuck":0,"bvcCompromise":4,"T":141,"fill":0.9706,"ratio":1.0699,"chamferEx":0.5667,"N":34,"M":34,"id":935}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1007,"method":"ours","cap":1500,"id":936,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2794,"pathLen":3113.4207,"msgsPerDroneTick":6.6261,"tableEntries":34,"conflicts":1266,"swaps":91,"upgrades":20,"stuck":0,"bvcCompromise":3,"T":147,"fill":0.9706,"ratio":1.0863,"chamferEx":0.6267,"N":34,"M":34,"id":936}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1008,"method":"ours","cap":1500,"id":937,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2703,"pathLen":3196.961,"msgsPerDroneTick":6.4763,"tableEntries":34,"conflicts":1363,"swaps":94,"upgrades":17,"stuck":0,"bvcCompromise":3,"T":154,"fill":0.9706,"ratio":1.0808,"chamferEx":0.4738,"N":34,"M":34,"id":937}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1009,"method":"ours","cap":1500,"id":938,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2931,"pathLen":3095.0282,"msgsPerDroneTick":6.629,"tableEntries":34,"conflicts":1287,"swaps":85,"upgrades":22,"stuck":0,"bvcCompromise":2,"T":143,"fill":0.9706,"ratio":1.0807,"chamferEx":0.4844,"N":34,"M":34,"id":938}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1010,"method":"ours","cap":1500,"id":939,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2901,"pathLen":3169.3073,"msgsPerDroneTick":6.6916,"tableEntries":34,"conflicts":1305,"swaps":86,"upgrades":28,"stuck":0,"bvcCompromise":4,"T":146,"fill":0.9706,"ratio":1.1097,"chamferEx":0.7489,"N":34,"M":34,"id":939}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1011,"method":"ours","cap":1500,"id":940,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2044,"pathLen":2858.1536,"msgsPerDroneTick":7.0228,"tableEntries":34,"conflicts":1165,"swaps":87,"upgrades":20,"stuck":0,"bvcCompromise":4,"T":125,"fill":0.9706,"ratio":1.049,"chamferEx":0.7476,"N":34,"M":34,"id":940}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1012,"method":"ours","cap":1500,"id":941,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2934,"pathLen":3123.2404,"msgsPerDroneTick":6.43,"tableEntries":34,"conflicts":1294,"swaps":109,"upgrades":24,"stuck":0,"bvcCompromise":5,"T":147,"fill":0.9706,"ratio":1.0481,"chamferEx":0.5819,"N":34,"M":34,"id":941}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1013,"method":"ours","cap":1500,"id":942,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2926,"pathLen":3161.6567,"msgsPerDroneTick":6.9727,"tableEntries":34,"conflicts":1359,"swaps":106,"upgrades":32,"stuck":0,"bvcCompromise":11,"T":142,"fill":0.9706,"ratio":1.1018,"chamferEx":0.5201,"N":34,"M":34,"id":942}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1014,"method":"ours","cap":1500,"id":943,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2555,"pathLen":3207.902,"msgsPerDroneTick":6.7702,"tableEntries":34,"conflicts":1347,"swaps":94,"upgrades":33,"stuck":0,"bvcCompromise":6,"T":150,"fill":0.9706,"ratio":1.1543,"chamferEx":0.5272,"N":34,"M":34,"id":943}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1015,"method":"ours","cap":1500,"id":944,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2658,"pathLen":3279.0446,"msgsPerDroneTick":6.1761,"tableEntries":34,"conflicts":1323,"swaps":100,"upgrades":30,"stuck":0,"bvcCompromise":3,"T":158,"fill":0.9706,"ratio":1.092,"chamferEx":0.7568,"N":34,"M":34,"id":944}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1016,"method":"ours","cap":1500,"id":945,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2731,"pathLen":3114.4483,"msgsPerDroneTick":6.9169,"tableEntries":34,"conflicts":1354,"swaps":103,"upgrades":25,"stuck":0,"bvcCompromise":7,"T":148,"fill":0.9706,"ratio":1.0779,"chamferEx":0.6032,"N":34,"M":34,"id":945}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1017,"method":"ours","cap":1500,"id":946,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2728,"pathLen":3252.4166,"msgsPerDroneTick":6.607,"tableEntries":34,"conflicts":1394,"swaps":88,"upgrades":28,"stuck":0,"bvcCompromise":4,"T":155,"fill":0.9706,"ratio":1.0903,"chamferEx":0.6191,"N":34,"M":34,"id":946}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1018,"method":"ours","cap":1500,"id":947,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2997,"pathLen":3116.7725,"msgsPerDroneTick":6.6385,"tableEntries":34,"conflicts":1302,"swaps":89,"upgrades":24,"stuck":0,"bvcCompromise":2,"T":147,"fill":0.9706,"ratio":1.0893,"chamferEx":0.6212,"N":34,"M":34,"id":947}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1019,"method":"ours","cap":1500,"id":948,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1452,"pathLen":3136.077,"msgsPerDroneTick":6.8797,"tableEntries":34,"conflicts":1304,"swaps":94,"upgrades":29,"stuck":0,"bvcCompromise":3,"T":144,"fill":0.9706,"ratio":1.0899,"chamferEx":0.4857,"N":34,"M":34,"id":948}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1020,"method":"ours","cap":1500,"id":949,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2004,"pathLen":3088.9468,"msgsPerDroneTick":6.8924,"tableEntries":34,"conflicts":1329,"swaps":111,"upgrades":21,"stuck":0,"bvcCompromise":1,"T":144,"fill":0.9706,"ratio":1.1481,"chamferEx":0.6412,"N":34,"M":34,"id":949}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1021,"method":"ours","cap":1500,"id":950,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1975,"pathLen":3287.9992,"msgsPerDroneTick":6.4333,"tableEntries":34,"conflicts":1402,"swaps":85,"upgrades":24,"stuck":0,"bvcCompromise":5,"T":160,"fill":0.9706,"ratio":1.0579,"chamferEx":0.6035,"N":34,"M":34,"id":950}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1022,"method":"ours","cap":1500,"id":951,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2144,"pathLen":3020.8425,"msgsPerDroneTick":6.7696,"tableEntries":34,"conflicts":1241,"swaps":79,"upgrades":24,"stuck":0,"bvcCompromise":4,"T":139,"fill":0.9706,"ratio":1.0783,"chamferEx":0.6107,"N":34,"M":34,"id":951}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1023,"method":"ours","cap":1500,"id":952,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2841,"pathLen":3254.7427,"msgsPerDroneTick":6.5694,"tableEntries":34,"conflicts":1407,"swaps":96,"upgrades":44,"stuck":0,"bvcCompromise":4,"T":147,"fill":0.9706,"ratio":1.1038,"chamferEx":0.8514,"N":34,"M":34,"id":952}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1024,"method":"ours","cap":1500,"id":953,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3081,"pathLen":3376.7906,"msgsPerDroneTick":6.3557,"tableEntries":34,"conflicts":1405,"swaps":93,"upgrades":32,"stuck":0,"bvcCompromise":6,"T":161,"fill":0.9706,"ratio":1.0962,"chamferEx":0.7682,"N":34,"M":34,"id":953}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1025,"method":"ours","cap":1500,"id":954,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3035,"pathLen":3252.5809,"msgsPerDroneTick":6.4719,"tableEntries":34,"conflicts":1405,"swaps":96,"upgrades":26,"stuck":0,"bvcCompromise":6,"T":158,"fill":0.9706,"ratio":1.0686,"chamferEx":0.6507,"N":34,"M":34,"id":954}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1026,"method":"ours","cap":1500,"id":955,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2124,"pathLen":3108.3649,"msgsPerDroneTick":6.942,"tableEntries":34,"conflicts":1314,"swaps":84,"upgrades":21,"stuck":0,"bvcCompromise":15,"T":146,"fill":0.9706,"ratio":1.1016,"chamferEx":0.6482,"N":34,"M":34,"id":955}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1027,"method":"ours","cap":1500,"id":956,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1933,"pathLen":3099.9425,"msgsPerDroneTick":6.5992,"tableEntries":34,"conflicts":1282,"swaps":99,"upgrades":23,"stuck":0,"bvcCompromise":3,"T":150,"fill":0.9706,"ratio":1.0948,"chamferEx":0.6258,"N":34,"M":34,"id":956}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1028,"method":"ours","cap":1500,"id":957,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2749,"pathLen":3171.5146,"msgsPerDroneTick":6.7858,"tableEntries":34,"conflicts":1298,"swaps":96,"upgrades":26,"stuck":0,"bvcCompromise":6,"T":142,"fill":0.9706,"ratio":1.1641,"chamferEx":0.4842,"N":34,"M":34,"id":957}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1029,"method":"ours","cap":1500,"id":958,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2924,"pathLen":3201.0208,"msgsPerDroneTick":6.6803,"tableEntries":34,"conflicts":1388,"swaps":107,"upgrades":18,"stuck":0,"bvcCompromise":5,"T":152,"fill":0.9706,"ratio":1.1168,"chamferEx":0.7403,"N":34,"M":34,"id":958}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"hard","seed":1030,"method":"ours","cap":1500,"id":959,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2482,"pathLen":3246.6338,"msgsPerDroneTick":6.7145,"tableEntries":34,"conflicts":1421,"swaps":90,"upgrades":30,"stuck":0,"bvcCompromise":7,"T":151,"fill":0.9706,"ratio":1.0598,"chamferEx":0.6067,"N":34,"M":34,"id":959}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1001,"method":"ours","cap":1500,"id":960,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3182,"pathLen":10921.1919,"msgsPerDroneTick":2.0155,"tableEntries":34,"conflicts":3455,"swaps":135,"upgrades":72,"stuck":0,"bvcCompromise":16,"T":573,"fill":0.9706,"ratio":1.2087,"chamferEx":0.7119,"N":34,"M":34,"id":960}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1002,"method":"ours","cap":1500,"id":961,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2504,"pathLen":12047.1308,"msgsPerDroneTick":1.9849,"tableEntries":34,"conflicts":3472,"swaps":98,"upgrades":111,"stuck":0,"bvcCompromise":36,"T":647,"fill":0.9706,"ratio":1.2732,"chamferEx":0.845,"N":34,"M":34,"id":961}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1003,"method":"ours","cap":1500,"id":962,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3603,"pathLen":6008.2275,"msgsPerDroneTick":2.5852,"tableEntries":33.8235,"conflicts":2667,"swaps":103,"upgrades":57,"stuck":0,"bvcCompromise":18,"T":295,"fill":0.9706,"ratio":1.2317,"chamferEx":0.8008,"N":34,"M":34,"id":962}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1004,"method":"ours","cap":1500,"id":963,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2894,"pathLen":4862.611,"msgsPerDroneTick":2.8344,"tableEntries":34,"conflicts":2413,"swaps":103,"upgrades":48,"stuck":0,"bvcCompromise":11,"T":233,"fill":0.9706,"ratio":1.1267,"chamferEx":0.8305,"N":34,"M":34,"id":963}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1005,"method":"ours","cap":1500,"id":964,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3179,"pathLen":6814.0184,"msgsPerDroneTick":2.4118,"tableEntries":33.7059,"conflicts":2852,"swaps":124,"upgrades":34,"stuck":0,"bvcCompromise":30,"T":353,"fill":0.9706,"ratio":1.3377,"chamferEx":0.7757,"N":34,"M":34,"id":964}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1006,"method":"ours","cap":1500,"id":965,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3319,"pathLen":11466.4809,"msgsPerDroneTick":1.9707,"tableEntries":34,"conflicts":3206,"swaps":120,"upgrades":78,"stuck":0,"bvcCompromise":13,"T":619,"fill":0.9706,"ratio":1.0434,"chamferEx":0.6773,"N":34,"M":34,"id":965}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1007,"method":"ours","cap":1500,"id":966,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.25,"pathLen":6699.3684,"msgsPerDroneTick":2.3163,"tableEntries":33,"conflicts":2552,"swaps":102,"upgrades":48,"stuck":0,"bvcCompromise":22,"T":340,"fill":0.9706,"ratio":1.2616,"chamferEx":0.8026,"N":34,"M":34,"id":966}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1008,"method":"ours","cap":1500,"id":967,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3584,"pathLen":5638.9283,"msgsPerDroneTick":2.6269,"tableEntries":34,"conflicts":2584,"swaps":102,"upgrades":36,"stuck":0,"bvcCompromise":23,"T":288,"fill":0.9706,"ratio":1.2927,"chamferEx":0.7895,"N":34,"M":34,"id":967}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1009,"method":"ours","cap":1500,"id":968,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3089,"pathLen":10237.007,"msgsPerDroneTick":2.0565,"tableEntries":34,"conflicts":3158,"swaps":120,"upgrades":77,"stuck":0,"bvcCompromise":18,"T":552,"fill":0.9706,"ratio":1.6872,"chamferEx":0.5743,"N":34,"M":34,"id":968}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1010,"method":"ours","cap":1500,"id":969,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3182,"pathLen":4449.6994,"msgsPerDroneTick":3.1021,"tableEntries":34,"conflicts":2456,"swaps":120,"upgrades":34,"stuck":0,"bvcCompromise":24,"T":206,"fill":0.9706,"ratio":1.2441,"chamferEx":0.8099,"N":34,"M":34,"id":969}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1011,"method":"ours","cap":1500,"id":970,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2858,"pathLen":10530.4305,"msgsPerDroneTick":2.0525,"tableEntries":34,"conflicts":3425,"swaps":129,"upgrades":108,"stuck":0,"bvcCompromise":21,"T":558,"fill":0.9706,"ratio":1.5088,"chamferEx":0.7744,"N":34,"M":34,"id":970}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1012,"method":"ours","cap":1500,"id":971,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.345,"pathLen":5390.8467,"msgsPerDroneTick":2.6628,"tableEntries":34,"conflicts":2444,"swaps":98,"upgrades":42,"stuck":0,"bvcCompromise":19,"T":263,"fill":0.9706,"ratio":1.3043,"chamferEx":0.7833,"N":34,"M":34,"id":971}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1013,"method":"ours","cap":1500,"id":972,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3714,"pathLen":9235.8924,"msgsPerDroneTick":2.0443,"tableEntries":33,"conflicts":2973,"swaps":99,"upgrades":64,"stuck":0,"bvcCompromise":23,"T":501,"fill":0.9706,"ratio":1.2073,"chamferEx":0.8215,"N":34,"M":34,"id":972}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1014,"method":"ours","cap":1500,"id":973,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3423,"pathLen":5614.8612,"msgsPerDroneTick":2.7,"tableEntries":34,"conflicts":2709,"swaps":123,"upgrades":40,"stuck":0,"bvcCompromise":14,"T":271,"fill":0.9706,"ratio":1.2483,"chamferEx":0.7131,"N":34,"M":34,"id":973}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1015,"method":"ours","cap":1500,"id":974,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2651,"pathLen":8402.3926,"msgsPerDroneTick":2.205,"tableEntries":32.7647,"conflicts":2904,"swaps":114,"upgrades":54,"stuck":0,"bvcCompromise":21,"T":441,"fill":0.9706,"ratio":1.2099,"chamferEx":0.7435,"N":34,"M":34,"id":974}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1016,"method":"ours","cap":1500,"id":975,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3806,"pathLen":11164.456,"msgsPerDroneTick":1.9957,"tableEntries":34,"conflicts":3333,"swaps":96,"upgrades":97,"stuck":0,"bvcCompromise":19,"T":583,"fill":0.9706,"ratio":1.2968,"chamferEx":0.7506,"N":34,"M":34,"id":975}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1017,"method":"ours","cap":1500,"id":976,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2623,"pathLen":6429.7242,"msgsPerDroneTick":2.4674,"tableEntries":34,"conflicts":2622,"swaps":118,"upgrades":45,"stuck":0,"bvcCompromise":17,"T":322,"fill":0.9706,"ratio":1.3645,"chamferEx":0.7416,"N":34,"M":34,"id":976}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1018,"method":"ours","cap":1500,"id":977,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3166,"pathLen":14008.3825,"msgsPerDroneTick":1.9156,"tableEntries":34,"conflicts":4096,"swaps":177,"upgrades":137,"stuck":0,"bvcCompromise":20,"T":761,"fill":0.9706,"ratio":1.3896,"chamferEx":0.7419,"N":34,"M":34,"id":977}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1019,"method":"ours","cap":1500,"id":978,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2751,"pathLen":5019.4942,"msgsPerDroneTick":2.7887,"tableEntries":33,"conflicts":2466,"swaps":112,"upgrades":39,"stuck":0,"bvcCompromise":26,"T":241,"fill":0.9706,"ratio":1.26,"chamferEx":0.8303,"N":34,"M":34,"id":978}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1020,"method":"ours","cap":1500,"id":979,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2426,"pathLen":8544.1079,"msgsPerDroneTick":2.1922,"tableEntries":34,"conflicts":2934,"swaps":127,"upgrades":47,"stuck":0,"bvcCompromise":19,"T":453,"fill":0.9706,"ratio":1.6684,"chamferEx":0.7808,"N":34,"M":34,"id":979}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1021,"method":"ours","cap":1500,"id":980,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.388,"pathLen":5037.5666,"msgsPerDroneTick":3.0423,"tableEntries":32.5588,"conflicts":2678,"swaps":108,"upgrades":45,"stuck":0,"bvcCompromise":29,"T":244,"fill":0.9706,"ratio":1.2789,"chamferEx":0.8349,"N":34,"M":34,"id":980}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1022,"method":"ours","cap":1500,"id":981,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3242,"pathLen":5582.5704,"msgsPerDroneTick":2.6386,"tableEntries":34,"conflicts":2578,"swaps":121,"upgrades":36,"stuck":0,"bvcCompromise":24,"T":276,"fill":0.9706,"ratio":1.2321,"chamferEx":0.8088,"N":34,"M":34,"id":981}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1023,"method":"ours","cap":1500,"id":982,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3083,"pathLen":4705.8861,"msgsPerDroneTick":2.9786,"tableEntries":33,"conflicts":2433,"swaps":116,"upgrades":41,"stuck":0,"bvcCompromise":11,"T":221,"fill":0.9706,"ratio":1.2441,"chamferEx":0.7457,"N":34,"M":34,"id":982}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1024,"method":"ours","cap":1500,"id":983,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2957,"pathLen":7253.0022,"msgsPerDroneTick":2.3246,"tableEntries":33.8235,"conflicts":2860,"swaps":114,"upgrades":50,"stuck":0,"bvcCompromise":20,"T":370,"fill":0.9706,"ratio":1.2836,"chamferEx":0.8403,"N":34,"M":34,"id":983}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1025,"method":"ours","cap":1500,"id":984,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3661,"pathLen":5580.5586,"msgsPerDroneTick":2.642,"tableEntries":34,"conflicts":2516,"swaps":106,"upgrades":42,"stuck":0,"bvcCompromise":22,"T":272,"fill":0.9706,"ratio":1.3135,"chamferEx":0.7889,"N":34,"M":34,"id":984}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1026,"method":"ours","cap":1500,"id":985,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.271,"pathLen":5349.3956,"msgsPerDroneTick":2.7263,"tableEntries":34,"conflicts":2516,"swaps":113,"upgrades":42,"stuck":0,"bvcCompromise":13,"T":257,"fill":0.9706,"ratio":1.1699,"chamferEx":0.8022,"N":34,"M":34,"id":985}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1027,"method":"ours","cap":1500,"id":986,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.308,"pathLen":5636.9377,"msgsPerDroneTick":2.745,"tableEntries":33.4118,"conflicts":2677,"swaps":113,"upgrades":47,"stuck":0,"bvcCompromise":28,"T":278,"fill":0.9706,"ratio":1.4656,"chamferEx":0.74,"N":34,"M":34,"id":986}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1028,"method":"ours","cap":1500,"id":987,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.27,"pathLen":10309.5865,"msgsPerDroneTick":1.9849,"tableEntries":34,"conflicts":3243,"swaps":132,"upgrades":84,"stuck":0,"bvcCompromise":23,"T":549,"fill":0.9706,"ratio":1.2448,"chamferEx":0.814,"N":34,"M":34,"id":987}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1029,"method":"ours","cap":1500,"id":988,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3822,"pathLen":5928.2444,"msgsPerDroneTick":2.6445,"tableEntries":33.9412,"conflicts":2627,"swaps":109,"upgrades":44,"stuck":0,"bvcCompromise":15,"T":302,"fill":0.9706,"ratio":1.367,"chamferEx":0.7029,"N":34,"M":34,"id":988}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"letterD","preset":"brutal","seed":1030,"method":"ours","cap":1500,"id":989,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2121,"pathLen":4757.1083,"msgsPerDroneTick":2.9496,"tableEntries":34,"conflicts":2503,"swaps":99,"upgrades":34,"stuck":0,"bvcCompromise":25,"T":227,"fill":0.9706,"ratio":1.2317,"chamferEx":0.7775,"N":34,"M":34,"id":989}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1001,"method":"ours","cap":1500,"id":990,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.153,"pathLen":2409.9186,"msgsPerDroneTick":13.4868,"tableEntries":34,"conflicts":139,"swaps":15,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":107,"fill":0.9706,"ratio":1.0125,"chamferEx":0.6914,"N":34,"M":34,"id":990}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1002,"method":"ours","cap":1500,"id":991,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1795,"pathLen":2431.1932,"msgsPerDroneTick":13.5273,"tableEntries":34,"conflicts":172,"swaps":27,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":111,"fill":0.9706,"ratio":1.0134,"chamferEx":0.4165,"N":34,"M":34,"id":991}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1003,"method":"ours","cap":1500,"id":992,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1621,"pathLen":2435.2247,"msgsPerDroneTick":13.7191,"tableEntries":34,"conflicts":143,"swaps":21,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":111,"fill":0.9706,"ratio":1.008,"chamferEx":0.5264,"N":34,"M":34,"id":992}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1004,"method":"ours","cap":1500,"id":993,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1766,"pathLen":2447.074,"msgsPerDroneTick":13.468,"tableEntries":34,"conflicts":146,"swaps":25,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0086,"chamferEx":0.479,"N":34,"M":34,"id":993}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1005,"method":"ours","cap":1500,"id":994,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1652,"pathLen":2490.8418,"msgsPerDroneTick":13.0802,"tableEntries":34,"conflicts":172,"swaps":21,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":114,"fill":0.9706,"ratio":1.0103,"chamferEx":0.3596,"N":34,"M":34,"id":994}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1006,"method":"ours","cap":1500,"id":995,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1565,"pathLen":2447.6475,"msgsPerDroneTick":13.8922,"tableEntries":34,"conflicts":78,"swaps":11,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":111,"fill":0.9706,"ratio":1.0142,"chamferEx":0.3866,"N":34,"M":34,"id":995}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1007,"method":"ours","cap":1500,"id":996,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1623,"pathLen":2467.807,"msgsPerDroneTick":13.1468,"tableEntries":34,"conflicts":144,"swaps":22,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":115,"fill":0.9706,"ratio":1.008,"chamferEx":0.3349,"N":34,"M":34,"id":996}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1008,"method":"ours","cap":1500,"id":997,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1816,"pathLen":2440.8947,"msgsPerDroneTick":13.2612,"tableEntries":34,"conflicts":102,"swaps":17,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.011,"chamferEx":0.3978,"N":34,"M":34,"id":997}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1009,"method":"ours","cap":1500,"id":998,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1517,"pathLen":2431.0774,"msgsPerDroneTick":13.6751,"tableEntries":34,"conflicts":123,"swaps":22,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0091,"chamferEx":0.3803,"N":34,"M":34,"id":998}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1010,"method":"ours","cap":1500,"id":999,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1622,"pathLen":2374.8123,"msgsPerDroneTick":14.009,"tableEntries":34,"conflicts":87,"swaps":10,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":101,"fill":0.9706,"ratio":1.0095,"chamferEx":0.486,"N":34,"M":34,"id":999}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1011,"method":"ours","cap":1500,"id":1000,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1798,"pathLen":2406.9612,"msgsPerDroneTick":13.503,"tableEntries":34,"conflicts":136,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":109,"fill":0.9706,"ratio":1.0097,"chamferEx":0.5482,"N":34,"M":34,"id":1000}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1012,"method":"ours","cap":1500,"id":1001,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1319,"pathLen":2440.8481,"msgsPerDroneTick":13.2458,"tableEntries":34,"conflicts":140,"swaps":19,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":112,"fill":0.9706,"ratio":1.009,"chamferEx":0.4877,"N":34,"M":34,"id":1001}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1013,"method":"ours","cap":1500,"id":1002,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1639,"pathLen":2531.8817,"msgsPerDroneTick":12.9253,"tableEntries":34,"conflicts":99,"swaps":15,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":122,"fill":1,"ratio":1.0133,"chamferEx":0.3057,"N":34,"M":34,"id":1002}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1014,"method":"ours","cap":1500,"id":1003,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.12,"pathLen":2418.0685,"msgsPerDroneTick":13.6058,"tableEntries":34,"conflicts":99,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":107,"fill":0.9706,"ratio":1.0144,"chamferEx":0.6398,"N":34,"M":34,"id":1003}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1015,"method":"ours","cap":1500,"id":1004,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1405,"pathLen":2511.8006,"msgsPerDroneTick":12.8846,"tableEntries":34,"conflicts":88,"swaps":15,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":120,"fill":0.9706,"ratio":1.0107,"chamferEx":0.5337,"N":34,"M":34,"id":1004}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1016,"method":"ours","cap":1500,"id":1005,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.108,"pathLen":2387.8703,"msgsPerDroneTick":13.6718,"tableEntries":34,"conflicts":171,"swaps":23,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":107,"fill":0.9706,"ratio":1.0055,"chamferEx":0.5416,"N":34,"M":34,"id":1005}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1017,"method":"ours","cap":1500,"id":1006,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1691,"pathLen":2443.069,"msgsPerDroneTick":13.1481,"tableEntries":34,"conflicts":111,"swaps":15,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":111,"fill":0.9706,"ratio":1.0057,"chamferEx":0.4436,"N":34,"M":34,"id":1006}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1018,"method":"ours","cap":1500,"id":1007,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1365,"pathLen":2382.832,"msgsPerDroneTick":13.7156,"tableEntries":34,"conflicts":102,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":103,"fill":0.9706,"ratio":1.0106,"chamferEx":0.6214,"N":34,"M":34,"id":1007}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1019,"method":"ours","cap":1500,"id":1008,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.148,"pathLen":2409.5196,"msgsPerDroneTick":14.2468,"tableEntries":34,"conflicts":90,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":105,"fill":1,"ratio":1.0104,"chamferEx":0.3451,"N":34,"M":34,"id":1008}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1020,"method":"ours","cap":1500,"id":1009,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1644,"pathLen":2436.2103,"msgsPerDroneTick":13.3759,"tableEntries":34,"conflicts":172,"swaps":22,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":110,"fill":0.9706,"ratio":1.0064,"chamferEx":0.5337,"N":34,"M":34,"id":1009}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1021,"method":"ours","cap":1500,"id":1010,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1347,"pathLen":2467.7706,"msgsPerDroneTick":13.5494,"tableEntries":34,"conflicts":198,"swaps":34,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0108,"chamferEx":0.4506,"N":34,"M":34,"id":1010}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1022,"method":"ours","cap":1500,"id":1011,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1567,"pathLen":2415.9641,"msgsPerDroneTick":14.1765,"tableEntries":34,"conflicts":96,"swaps":12,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":111,"fill":0.9706,"ratio":1.0145,"chamferEx":0.5685,"N":34,"M":34,"id":1011}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1023,"method":"ours","cap":1500,"id":1012,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2163,"pathLen":2414.9371,"msgsPerDroneTick":13.8594,"tableEntries":34,"conflicts":124,"swaps":16,"upgrades":0,"stuck":0,"bvcCompromise":0,"T":110,"fill":0.9706,"ratio":1.0094,"chamferEx":0.6045,"N":34,"M":34,"id":1012}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1024,"method":"ours","cap":1500,"id":1013,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1562,"pathLen":2485.3197,"msgsPerDroneTick":13.4348,"tableEntries":34,"conflicts":182,"swaps":22,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":115,"fill":0.9706,"ratio":1.0103,"chamferEx":0.3573,"N":34,"M":34,"id":1013}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1025,"method":"ours","cap":1500,"id":1014,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1043,"pathLen":2440.3018,"msgsPerDroneTick":13.1041,"tableEntries":34,"conflicts":126,"swaps":23,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":113,"fill":0.9706,"ratio":1.0086,"chamferEx":0.3593,"N":34,"M":34,"id":1014}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1026,"method":"ours","cap":1500,"id":1015,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.124,"pathLen":2448.0639,"msgsPerDroneTick":13.4202,"tableEntries":34,"conflicts":123,"swaps":17,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":112,"fill":0.9706,"ratio":1.0111,"chamferEx":0.4611,"N":34,"M":34,"id":1015}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1027,"method":"ours","cap":1500,"id":1016,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1648,"pathLen":2528.8896,"msgsPerDroneTick":12.6788,"tableEntries":34,"conflicts":122,"swaps":14,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":126,"fill":0.9706,"ratio":1.0123,"chamferEx":0.3102,"N":34,"M":34,"id":1016}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1028,"method":"ours","cap":1500,"id":1017,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1376,"pathLen":2438.782,"msgsPerDroneTick":13.4698,"tableEntries":34,"conflicts":159,"swaps":30,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":113,"fill":0.9706,"ratio":1.0068,"chamferEx":0.4622,"N":34,"M":34,"id":1017}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1029,"method":"ours","cap":1500,"id":1018,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1329,"pathLen":2420.6971,"msgsPerDroneTick":13.4884,"tableEntries":34,"conflicts":189,"swaps":29,"upgrades":0,"stuck":0,"bvcCompromise":1,"T":109,"fill":0.9706,"ratio":1.0076,"chamferEx":0.6902,"N":34,"M":34,"id":1018}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"normal","seed":1030,"method":"ours","cap":1500,"id":1019,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1674,"pathLen":2395.1342,"msgsPerDroneTick":13.9994,"tableEntries":34,"conflicts":142,"swaps":20,"upgrades":0,"stuck":0,"bvcCompromise":2,"T":105,"fill":0.9706,"ratio":1.0066,"chamferEx":0.504,"N":34,"M":34,"id":1019}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1001,"method":"ours","cap":1500,"id":1020,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2784,"pathLen":3504.1281,"msgsPerDroneTick":4.7808,"tableEntries":34,"conflicts":1353,"swaps":104,"upgrades":16,"stuck":0,"bvcCompromise":5,"T":170,"fill":0.9706,"ratio":1.095,"chamferEx":0.6713,"N":34,"M":34,"id":1020}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1002,"method":"ours","cap":1500,"id":1021,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2055,"pathLen":3558.1886,"msgsPerDroneTick":4.9363,"tableEntries":34,"conflicts":1442,"swaps":94,"upgrades":29,"stuck":0,"bvcCompromise":1,"T":163,"fill":0.9706,"ratio":1.1103,"chamferEx":0.7511,"N":34,"M":34,"id":1021}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1003,"method":"ours","cap":1500,"id":1022,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2617,"pathLen":3298.9301,"msgsPerDroneTick":4.9905,"tableEntries":33.8529,"conflicts":1255,"swaps":97,"upgrades":16,"stuck":0,"bvcCompromise":2,"T":152,"fill":0.9706,"ratio":1.0951,"chamferEx":0.716,"N":34,"M":34,"id":1022}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1004,"method":"ours","cap":1500,"id":1023,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2409,"pathLen":3700.163,"msgsPerDroneTick":4.8151,"tableEntries":34,"conflicts":1354,"swaps":108,"upgrades":16,"stuck":0,"bvcCompromise":1,"T":181,"fill":0.9706,"ratio":1.1531,"chamferEx":0.6042,"N":34,"M":34,"id":1023}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1005,"method":"ours","cap":1500,"id":1024,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2079,"pathLen":3478.0165,"msgsPerDroneTick":5.0693,"tableEntries":34,"conflicts":1435,"swaps":123,"upgrades":14,"stuck":0,"bvcCompromise":2,"T":169,"fill":0.9706,"ratio":1.1466,"chamferEx":0.7806,"N":34,"M":34,"id":1024}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1006,"method":"ours","cap":1500,"id":1025,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2559,"pathLen":3545.1163,"msgsPerDroneTick":4.949,"tableEntries":33.6471,"conflicts":1370,"swaps":89,"upgrades":23,"stuck":0,"bvcCompromise":1,"T":162,"fill":0.9706,"ratio":1.2201,"chamferEx":0.4878,"N":34,"M":34,"id":1025}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1007,"method":"ours","cap":1500,"id":1026,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2787,"pathLen":3089.0212,"msgsPerDroneTick":5.5325,"tableEntries":34,"conflicts":1260,"swaps":101,"upgrades":17,"stuck":0,"bvcCompromise":1,"T":141,"fill":0.9706,"ratio":1.1111,"chamferEx":0.69,"N":34,"M":34,"id":1026}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1008,"method":"ours","cap":1500,"id":1027,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.289,"pathLen":3294.2396,"msgsPerDroneTick":5.0908,"tableEntries":34,"conflicts":1367,"swaps":128,"upgrades":16,"stuck":0,"bvcCompromise":1,"T":151,"fill":0.9706,"ratio":1.1002,"chamferEx":0.7712,"N":34,"M":34,"id":1027}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1009,"method":"ours","cap":1500,"id":1028,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2214,"pathLen":3479.8867,"msgsPerDroneTick":4.7061,"tableEntries":34,"conflicts":1300,"swaps":122,"upgrades":14,"stuck":0,"bvcCompromise":0,"T":170,"fill":0.9706,"ratio":1.1053,"chamferEx":0.6635,"N":34,"M":34,"id":1028}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1010,"method":"ours","cap":1500,"id":1029,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2307,"pathLen":3377.1617,"msgsPerDroneTick":5.0231,"tableEntries":34,"conflicts":1278,"swaps":97,"upgrades":14,"stuck":0,"bvcCompromise":2,"T":162,"fill":0.9706,"ratio":1.0817,"chamferEx":0.755,"N":34,"M":34,"id":1029}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1011,"method":"ours","cap":1500,"id":1030,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2506,"pathLen":3504.0478,"msgsPerDroneTick":4.9973,"tableEntries":34,"conflicts":1378,"swaps":119,"upgrades":22,"stuck":0,"bvcCompromise":1,"T":164,"fill":0.9706,"ratio":1.2041,"chamferEx":0.7281,"N":34,"M":34,"id":1030}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1012,"method":"ours","cap":1500,"id":1031,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2422,"pathLen":3782.4469,"msgsPerDroneTick":4.4699,"tableEntries":33.3824,"conflicts":1403,"swaps":124,"upgrades":30,"stuck":0,"bvcCompromise":1,"T":181,"fill":0.9706,"ratio":1.1897,"chamferEx":0.543,"N":34,"M":34,"id":1031}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1013,"method":"ours","cap":1500,"id":1032,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2549,"pathLen":3353.1002,"msgsPerDroneTick":5.2202,"tableEntries":34,"conflicts":1317,"swaps":116,"upgrades":16,"stuck":0,"bvcCompromise":2,"T":156,"fill":0.9706,"ratio":1.0912,"chamferEx":0.7144,"N":34,"M":34,"id":1032}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1014,"method":"ours","cap":1500,"id":1033,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2116,"pathLen":3351.7724,"msgsPerDroneTick":5.1574,"tableEntries":33.9706,"conflicts":1320,"swaps":120,"upgrades":15,"stuck":0,"bvcCompromise":2,"T":157,"fill":0.9706,"ratio":1.1299,"chamferEx":0.6275,"N":34,"M":34,"id":1033}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1015,"method":"ours","cap":1500,"id":1034,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2836,"pathLen":3343.0264,"msgsPerDroneTick":5.1374,"tableEntries":33.7059,"conflicts":1333,"swaps":113,"upgrades":22,"stuck":0,"bvcCompromise":2,"T":155,"fill":0.9706,"ratio":1.132,"chamferEx":0.5479,"N":34,"M":34,"id":1034}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1016,"method":"ours","cap":1500,"id":1035,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2505,"pathLen":3422.05,"msgsPerDroneTick":4.7295,"tableEntries":33.9412,"conflicts":1317,"swaps":98,"upgrades":16,"stuck":0,"bvcCompromise":2,"T":158,"fill":0.9706,"ratio":1.092,"chamferEx":0.7048,"N":34,"M":34,"id":1035}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1017,"method":"ours","cap":1500,"id":1036,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.312,"pathLen":3212.9582,"msgsPerDroneTick":5.3669,"tableEntries":34,"conflicts":1328,"swaps":134,"upgrades":18,"stuck":0,"bvcCompromise":1,"T":143,"fill":0.9706,"ratio":1.1091,"chamferEx":0.6985,"N":34,"M":34,"id":1036}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1018,"method":"ours","cap":1500,"id":1037,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2738,"pathLen":3182.3594,"msgsPerDroneTick":5.245,"tableEntries":33.7647,"conflicts":1239,"swaps":88,"upgrades":20,"stuck":0,"bvcCompromise":1,"T":143,"fill":0.9706,"ratio":1.1139,"chamferEx":0.5765,"N":34,"M":34,"id":1037}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1019,"method":"ours","cap":1500,"id":1038,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2874,"pathLen":3950.3304,"msgsPerDroneTick":4.3014,"tableEntries":34,"conflicts":1302,"swaps":115,"upgrades":20,"stuck":0,"bvcCompromise":0,"T":198,"fill":0.9706,"ratio":1.2531,"chamferEx":0.674,"N":34,"M":34,"id":1038}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1020,"method":"ours","cap":1500,"id":1039,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3225,"pathLen":3506.4277,"msgsPerDroneTick":4.8084,"tableEntries":34,"conflicts":1377,"swaps":125,"upgrades":25,"stuck":0,"bvcCompromise":2,"T":163,"fill":0.9706,"ratio":1.1099,"chamferEx":0.6653,"N":34,"M":34,"id":1039}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1021,"method":"ours","cap":1500,"id":1040,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3393,"pathLen":3304.4128,"msgsPerDroneTick":5.215,"tableEntries":34,"conflicts":1312,"swaps":123,"upgrades":11,"stuck":0,"bvcCompromise":4,"T":155,"fill":0.9706,"ratio":1.0816,"chamferEx":0.5061,"N":34,"M":34,"id":1040}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1022,"method":"ours","cap":1500,"id":1041,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3096,"pathLen":3300.2242,"msgsPerDroneTick":5.3545,"tableEntries":33.8824,"conflicts":1343,"swaps":106,"upgrades":19,"stuck":0,"bvcCompromise":0,"T":149,"fill":0.9706,"ratio":1.101,"chamferEx":0.6025,"N":34,"M":34,"id":1041}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1023,"method":"ours","cap":1500,"id":1042,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2795,"pathLen":3404.9295,"msgsPerDroneTick":5.1836,"tableEntries":33.8824,"conflicts":1363,"swaps":107,"upgrades":24,"stuck":0,"bvcCompromise":3,"T":160,"fill":0.9706,"ratio":1.1224,"chamferEx":0.7084,"N":34,"M":34,"id":1042}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1024,"method":"ours","cap":1500,"id":1043,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2965,"pathLen":3326.1939,"msgsPerDroneTick":5.3549,"tableEntries":33.6471,"conflicts":1436,"swaps":116,"upgrades":25,"stuck":0,"bvcCompromise":1,"T":151,"fill":0.9706,"ratio":1.1196,"chamferEx":0.6345,"N":34,"M":34,"id":1043}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1025,"method":"ours","cap":1500,"id":1044,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2824,"pathLen":3640.2645,"msgsPerDroneTick":4.8567,"tableEntries":34,"conflicts":1457,"swaps":99,"upgrades":30,"stuck":0,"bvcCompromise":1,"T":173,"fill":0.9706,"ratio":1.1438,"chamferEx":0.6521,"N":34,"M":34,"id":1044}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1026,"method":"ours","cap":1500,"id":1045,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2674,"pathLen":3285.7171,"msgsPerDroneTick":5.192,"tableEntries":34,"conflicts":1372,"swaps":121,"upgrades":19,"stuck":0,"bvcCompromise":2,"T":148,"fill":0.9706,"ratio":1.1453,"chamferEx":0.637,"N":34,"M":34,"id":1045}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1027,"method":"ours","cap":1500,"id":1046,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.306,"pathLen":3670.9264,"msgsPerDroneTick":4.5807,"tableEntries":34,"conflicts":1326,"swaps":131,"upgrades":19,"stuck":0,"bvcCompromise":0,"T":183,"fill":0.9706,"ratio":1.1212,"chamferEx":0.7242,"N":34,"M":34,"id":1046}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1028,"method":"ours","cap":1500,"id":1047,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.215,"pathLen":3583.0776,"msgsPerDroneTick":4.5139,"tableEntries":34,"conflicts":1308,"swaps":105,"upgrades":18,"stuck":0,"bvcCompromise":1,"T":173,"fill":0.9706,"ratio":1.1233,"chamferEx":0.7274,"N":34,"M":34,"id":1047}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1029,"method":"ours","cap":1500,"id":1048,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3455,"pathLen":3375.4459,"msgsPerDroneTick":4.9051,"tableEntries":34,"conflicts":1309,"swaps":114,"upgrades":18,"stuck":0,"bvcCompromise":1,"T":160,"fill":0.9706,"ratio":1.1296,"chamferEx":0.5456,"N":34,"M":34,"id":1048}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"hard","seed":1030,"method":"ours","cap":1500,"id":1049,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2659,"pathLen":3365.403,"msgsPerDroneTick":5.1123,"tableEntries":34,"conflicts":1342,"swaps":121,"upgrades":15,"stuck":0,"bvcCompromise":0,"T":155,"fill":0.9706,"ratio":1.0804,"chamferEx":0.8679,"N":34,"M":34,"id":1049}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1001,"method":"ours","cap":1500,"id":1050,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.364,"pathLen":13427.3989,"msgsPerDroneTick":1.3923,"tableEntries":33.5882,"conflicts":4486,"swaps":164,"upgrades":52,"stuck":0,"bvcCompromise":3,"T":680,"fill":0.9706,"ratio":1.5177,"chamferEx":0.8142,"N":34,"M":34,"id":1050}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1002,"method":"ours","cap":1500,"id":1051,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3657,"pathLen":27870.8295,"msgsPerDroneTick":1.0616,"tableEntries":32.7059,"conflicts":6170,"swaps":210,"upgrades":128,"stuck":0,"bvcCompromise":3,"T":null,"fill":0.9412,"ratio":1.3671,"chamferEx":1.009,"N":34,"M":34,"id":1051}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1003,"method":"ours","cap":1500,"id":1052,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3074,"pathLen":24184.6533,"msgsPerDroneTick":1.1028,"tableEntries":29.9706,"conflicts":5923,"swaps":185,"upgrades":105,"stuck":0,"bvcCompromise":4,"T":1275,"fill":0.9706,"ratio":1.4039,"chamferEx":0.7337,"N":34,"M":34,"id":1052}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1004,"method":"ours","cap":1500,"id":1053,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.335,"pathLen":20852.4666,"msgsPerDroneTick":1.1432,"tableEntries":32.2941,"conflicts":5466,"swaps":208,"upgrades":103,"stuck":0,"bvcCompromise":6,"T":1080,"fill":0.9706,"ratio":1.4262,"chamferEx":0.8117,"N":34,"M":34,"id":1053}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1005,"method":"ours","cap":1500,"id":1054,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3254,"pathLen":27544.5996,"msgsPerDroneTick":1.0326,"tableEntries":31.7353,"conflicts":5907,"swaps":164,"upgrades":115,"stuck":0,"bvcCompromise":8,"T":null,"fill":0.8529,"ratio":1.2992,"chamferEx":1.4316,"N":34,"M":34,"id":1054}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1006,"method":"ours","cap":1500,"id":1055,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2878,"pathLen":23030.6295,"msgsPerDroneTick":1.1252,"tableEntries":32.2353,"conflicts":5716,"swaps":185,"upgrades":109,"stuck":0,"bvcCompromise":8,"T":1205,"fill":0.9706,"ratio":1.1593,"chamferEx":0.9251,"N":34,"M":34,"id":1055}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1007,"method":"ours","cap":1500,"id":1056,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2909,"pathLen":26502.646,"msgsPerDroneTick":1.0771,"tableEntries":33.3529,"conflicts":6158,"swaps":171,"upgrades":125,"stuck":0,"bvcCompromise":8,"T":1417,"fill":0.9706,"ratio":1.1324,"chamferEx":0.7997,"N":34,"M":34,"id":1056}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1008,"method":"ours","cap":1500,"id":1057,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2797,"pathLen":21779.3415,"msgsPerDroneTick":1.2877,"tableEntries":32.6176,"conflicts":7074,"swaps":265,"upgrades":72,"stuck":0,"bvcCompromise":6,"T":1111,"fill":0.9706,"ratio":1.7362,"chamferEx":0.8231,"N":34,"M":34,"id":1057}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1009,"method":"ours","cap":1500,"id":1058,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3469,"pathLen":28262.896,"msgsPerDroneTick":1.0695,"tableEntries":33.8235,"conflicts":6785,"swaps":215,"upgrades":134,"stuck":0,"bvcCompromise":3,"T":1498,"fill":0.9706,"ratio":1.4004,"chamferEx":0.8995,"N":34,"M":34,"id":1058}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1010,"method":"ours","cap":1500,"id":1059,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.301,"pathLen":25636.1061,"msgsPerDroneTick":1.0947,"tableEntries":33.7647,"conflicts":6342,"swaps":206,"upgrades":106,"stuck":0,"bvcCompromise":11,"T":1339,"fill":0.9706,"ratio":1.538,"chamferEx":0.8057,"N":34,"M":34,"id":1059}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1011,"method":"ours","cap":1500,"id":1060,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3143,"pathLen":19684.4166,"msgsPerDroneTick":1.1338,"tableEntries":33.7059,"conflicts":4567,"swaps":138,"upgrades":95,"stuck":0,"bvcCompromise":8,"T":1048,"fill":0.9706,"ratio":1.3287,"chamferEx":0.725,"N":34,"M":34,"id":1060}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1012,"method":"ours","cap":1500,"id":1061,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3827,"pathLen":24302.8853,"msgsPerDroneTick":1.0878,"tableEntries":33.0882,"conflicts":5929,"swaps":178,"upgrades":122,"stuck":0,"bvcCompromise":4,"T":1265,"fill":0.9706,"ratio":1.3728,"chamferEx":0.9945,"N":34,"M":34,"id":1061}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1013,"method":"ours","cap":1500,"id":1062,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3066,"pathLen":27961.3849,"msgsPerDroneTick":1.0601,"tableEntries":32.6176,"conflicts":6574,"swaps":199,"upgrades":122,"stuck":0,"bvcCompromise":6,"T":null,"fill":0.9118,"ratio":1.2431,"chamferEx":0.9779,"N":34,"M":34,"id":1062}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1014,"method":"ours","cap":1500,"id":1063,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.1964,"pathLen":24713.2354,"msgsPerDroneTick":1.1049,"tableEntries":33.7647,"conflicts":6280,"swaps":212,"upgrades":111,"stuck":0,"bvcCompromise":13,"T":1294,"fill":0.9706,"ratio":1.8529,"chamferEx":0.8571,"N":34,"M":34,"id":1063}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1015,"method":"ours","cap":1500,"id":1064,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3629,"pathLen":27507.269,"msgsPerDroneTick":1.0389,"tableEntries":32.3824,"conflicts":6061,"swaps":191,"upgrades":127,"stuck":0,"bvcCompromise":1,"T":1456,"fill":0.9706,"ratio":1.5364,"chamferEx":0.7979,"N":34,"M":34,"id":1064}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1016,"method":"ours","cap":1500,"id":1065,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.366,"pathLen":12331.7047,"msgsPerDroneTick":1.429,"tableEntries":32.6176,"conflicts":4242,"swaps":169,"upgrades":54,"stuck":0,"bvcCompromise":7,"T":607,"fill":0.9706,"ratio":1.3755,"chamferEx":0.8752,"N":34,"M":34,"id":1065}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1017,"method":"ours","cap":1500,"id":1066,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3823,"pathLen":20378.6732,"msgsPerDroneTick":1.1485,"tableEntries":33.0294,"conflicts":5146,"swaps":156,"upgrades":80,"stuck":0,"bvcCompromise":10,"T":1065,"fill":0.9706,"ratio":1.2427,"chamferEx":0.8194,"N":34,"M":34,"id":1066}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1018,"method":"ours","cap":1500,"id":1067,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3552,"pathLen":18015.7036,"msgsPerDroneTick":1.2981,"tableEntries":31.4706,"conflicts":5670,"swaps":196,"upgrades":80,"stuck":0,"bvcCompromise":10,"T":915,"fill":0.9706,"ratio":1.287,"chamferEx":0.8052,"N":34,"M":34,"id":1067}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1019,"method":"ours","cap":1500,"id":1068,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2482,"pathLen":22608.3241,"msgsPerDroneTick":1.1039,"tableEntries":30.2647,"conflicts":5247,"swaps":166,"upgrades":120,"stuck":0,"bvcCompromise":15,"T":1190,"fill":0.9706,"ratio":1.7443,"chamferEx":0.8068,"N":34,"M":34,"id":1068}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1020,"method":"ours","cap":1500,"id":1069,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2539,"pathLen":19359.5727,"msgsPerDroneTick":1.1998,"tableEntries":33.8824,"conflicts":5199,"swaps":179,"upgrades":94,"stuck":0,"bvcCompromise":8,"T":1008,"fill":0.9706,"ratio":1.4547,"chamferEx":0.6928,"N":34,"M":34,"id":1069}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1021,"method":"ours","cap":1500,"id":1070,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3639,"pathLen":17928.2228,"msgsPerDroneTick":1.2156,"tableEntries":32.9412,"conflicts":4838,"swaps":156,"upgrades":77,"stuck":0,"bvcCompromise":10,"T":927,"fill":0.9706,"ratio":1.6785,"chamferEx":0.7607,"N":34,"M":34,"id":1070}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1022,"method":"ours","cap":1500,"id":1071,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.4133,"pathLen":14771.9539,"msgsPerDroneTick":1.3252,"tableEntries":32.5,"conflicts":4443,"swaps":164,"upgrades":71,"stuck":0,"bvcCompromise":9,"T":759,"fill":0.9706,"ratio":1.227,"chamferEx":0.7609,"N":34,"M":34,"id":1071}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1023,"method":"ours","cap":1500,"id":1072,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2903,"pathLen":20470.8295,"msgsPerDroneTick":1.1188,"tableEntries":33.7647,"conflicts":4753,"swaps":162,"upgrades":103,"stuck":0,"bvcCompromise":10,"T":1086,"fill":0.9706,"ratio":1.4299,"chamferEx":0.8896,"N":34,"M":34,"id":1072}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1024,"method":"ours","cap":1500,"id":1073,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3358,"pathLen":26419.3093,"msgsPerDroneTick":1.0481,"tableEntries":34,"conflicts":5911,"swaps":186,"upgrades":129,"stuck":0,"bvcCompromise":6,"T":1399,"fill":0.9706,"ratio":1.359,"chamferEx":0.8217,"N":34,"M":34,"id":1073}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1025,"method":"ours","cap":1500,"id":1074,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.367,"pathLen":15337.9252,"msgsPerDroneTick":1.2484,"tableEntries":33.2647,"conflicts":4219,"swaps":142,"upgrades":81,"stuck":0,"bvcCompromise":6,"T":775,"fill":0.9706,"ratio":1.2976,"chamferEx":0.8351,"N":34,"M":34,"id":1074}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1026,"method":"ours","cap":1500,"id":1075,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2577,"pathLen":15203.0365,"msgsPerDroneTick":1.289,"tableEntries":29.9412,"conflicts":4309,"swaps":157,"upgrades":66,"stuck":0,"bvcCompromise":16,"T":796,"fill":0.9706,"ratio":1.5152,"chamferEx":0.7408,"N":34,"M":34,"id":1075}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1027,"method":"ours","cap":1500,"id":1076,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.2722,"pathLen":18689.3599,"msgsPerDroneTick":1.2853,"tableEntries":33.7941,"conflicts":5932,"swaps":213,"upgrades":80,"stuck":0,"bvcCompromise":14,"T":939,"fill":0.9706,"ratio":1.5348,"chamferEx":0.8132,"N":34,"M":34,"id":1076}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1028,"method":"ours","cap":1500,"id":1077,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3253,"pathLen":20214.1021,"msgsPerDroneTick":1.1576,"tableEntries":32.0588,"conflicts":5180,"swaps":167,"upgrades":79,"stuck":0,"bvcCompromise":1,"T":1065,"fill":0.9706,"ratio":1.4816,"chamferEx":0.8135,"N":34,"M":34,"id":1077}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1029,"method":"ours","cap":1500,"id":1078,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3823,"pathLen":14960.8691,"msgsPerDroneTick":1.2885,"tableEntries":32.9412,"conflicts":4401,"swaps":160,"upgrades":71,"stuck":0,"bvcCompromise":5,"T":755,"fill":0.9706,"ratio":1.3923,"chamferEx":0.7754,"N":34,"M":34,"id":1078}}
{"x":"X8","variant":"tuned-broad","kind":"form","shape":"smiley","preset":"brutal","seed":1030,"method":"ours","cap":1500,"id":1079,"res":{"collPairs":0,"collDroneTicks":0,"minSep":2.3395,"pathLen":20338.0457,"msgsPerDroneTick":1.1738,"tableEntries":30.7647,"conflicts":5368,"swaps":167,"upgrades":78,"stuck":0,"bvcCompromise":5,"T":1066,"fill":0.9706,"ratio":1.6581,"chamferEx":0.8755,"N":34,"M":34,"id":1079}}

==> anc/dronesim/exp/results/hover.json <==
{
 "tuned": {
  "flight": 71.23525918837275,
  "hoverPerTick": 0.15591814735888784,
  "runs": 120
 },
 "default": {
  "flight": 68.48474962551694,
  "hoverPerTick": 0.07540367732019514,
  "runs": 120
 }
}

==> anc/dronesim/exp/results/selected.json <==
{
 "source": "pso",
 "tuned": {
  "alpha": 4.944993468891707,
  "beta": 4.141089794322946,
  "gamma": 4.283836280301486,
  "halfLife": 18.187673203302325,
  "deposit": 0.47442847997329546,
  "dscale": 45.45156667678343,
  "swapMargin": 5,
  "upMargin": 0.02,
  "upRate": 0.5448645264740686,
  "stallTicks": 300,
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "hysteresis": 0.5491143536749072
 },
 "default": {
  "alpha": 2,
  "beta": 2,
  "gamma": 3,
  "halfLife": 12,
  "deposit": 0.15,
  "dscale": 20,
  "swapMargin": 1,
  "upMargin": 0.12,
  "upRate": 0.1,
  "stallTicks": 120,
  "w": 0.5,
  "phi0": 0.25,
  "phi1": 0.1,
  "phi2": 0.1,
  "socR": 10,
  "lam": 0.3,
  "hysteresis": 0.25
 },
 "validation": {
  "pso": 476.7296850841494,
  "rs": 507.4884203210782,
  "default": 594.3626270841498
 }
}

==> anc/dronesim/exp/results/snapshots.json <==
[{"shape":"star","label":"start","t":0,"W":100,"fill":0,"pf":0,"slots":[[51.697114425386125,45.25445145918649,0],[19.939422885077228,31.50296763945766,1],[83.45480596569503,31.50296763945766,2],[47.727402982847515,10.875741909864413,3],[31.848557212693066,65.88167718877975,4],[63.606248753001964,65.88167718877975,5],[35.81826865523168,31.50296763945766,6],[67.57596019554057,31.50296763945766,7],[43.757691540308905,59.00593527891533,8],[55.66682586792474,24.627225729593246,9],[35.81826865523168,45.25445145918649,10],[63.606248753001964,52.13019336905091,11],[27.878845770154452,31.50296763945766,12],[51.697114425386125,31.50296763945766,13],[75.51538308061781,31.50296763945766,14],[31.848557212693066,38.378709549322075,15],[39.78798009777029,38.378709549322075,16],[55.66682586792474,38.378709549322075,17],[71.5456716380792,38.378709549322075,18],[59.63653731046335,59.00593527891533,19],[67.57596019554057,59.00593527891533,20],[35.81826865523168,59.00593527891533,21],[47.727402982847515,24.627225729593246,22],[43.757691540308905,31.50296763945766,23],[59.63653731046335,31.50296763945766,24],[47.727402982847515,38.378709549322075,25],[63.606248753001964,38.378709549322075,26],[43.757691540308905,45.25445145918649,27],[59.63653731046335,45.25445145918649,28],[39.78798009777029,52.13019336905091,29],[47.727402982847515,52.13019336905091,30],[55.66682586792474,52.13019336905091,31],[51.697114425386125,59.00593527891533,32],[51.697114425386125,17.75148381972883,33]],"drones":[[4,96,-1],[6.682842712474619,96,-1],[9.365685424949238,96,-1],[12.048528137423856,96,-1],[14.731370849898475,96,-1],[17.414213562373092,96,-1],[20.097056274847713,96,-1],[22.779898987322333,96,-1],[25.46274169979695,96,-1],[28.145584412271567,96,-1],[30.828427124746188,96,-1],[33.51126983722081,96,-1],[36.194112549695426,96,-1],[38.87695526217004,96,-1],[41.55979797464467,96,-1],[44.242640687119284,96,-1],[5.341421356237309,93.66592684014708,-1],[8.024264068711929,93.66592684014708,-1],[10.707106781186546,93.66592684014708,-1],[13.389949493661167,93.66592684014708,-1],[16.072792206135784,93.66592684014708,-1],[18.7556349186104,93.66592684014708,-1],[21.43847763108502,93.66592684014708,-1],[24.121320343559642,93.66592684014708,-1],[26.80416305603426,93.66592684014708,-1],[29.487005768508876,93.66592684014708,-1],[32.1698484809835,93.66592684014708,-1],[34.85269119345812,93.66592684014708,-1],[37.53553390593274,93.66592684014708,-1],[40.218376618407355,93.66592684014708,-1],[42.90121933088198,93.66592684014708,-1],[45.584062043356596,93.66592684014708,-1],[4,91.33185368029416,-1],[6.682842712474619,91.33185368029416,-1]],"dead":[]},{"shape":"star","label":"flying","t":40,"W":100,"fill":0.029411764705882353,"pf":0.029411764705882353,"slots":[[51.697114425386125,45.25445145918649,0],[19.939422885077228,31.50296763945766,1],[83.45480596569503,31.50296763945766,2],[47.727402982847515,10.875741909864413,3],[31.848557212693066,65.88167718877975,4],[63.606248753001964,65.88167718877975,5],[35.81826865523168,31.50296763945766,6],[67.57596019554057,31.50296763945766,7],[43.757691540308905,59.00593527891533,8],[55.66682586792474,24.627225729593246,9],[35.81826865523168,45.25445145918649,10],[63.606248753001964,52.13019336905091,11],[27.878845770154452,31.50296763945766,12],[51.697114425386125,31.50296763945766,13],[75.51538308061781,31.50296763945766,14],[31.848557212693066,38.378709549322075,15],[39.78798009777029,38.378709549322075,16],[55.66682586792474,38.378709549322075,17],[71.5456716380792,38.378709549322075,18],[59.63653731046335,59.00593527891533,19],[67.57596019554057,59.00593527891533,20],[35.81826865523168,59.00593527891533,21],[47.727402982847515,24.627225729593246,22],[43.757691540308905,31.50296763945766,23],[59.63653731046335,31.50296763945766,24],[47.727402982847515,38.378709549322075,25],[63.606248753001964,38.378709549322075,26],[43.757691540308905,45.25445145918649,27],[59.63653731046335,45.25445145918649,28],[39.78798009777029,52.13019336905091,29],[47.727402982847515,52.13019336905091,30],[55.66682586792474,52.13019336905091,31],[51.697114425386125,59.00593527891533,32],[51.697114425386125,17.75148381972883,33]],"drones":[[18.736814646386037,64.36898220853669,3],[17.498245341871325,69.31994237658814,22],[20.650504797557012,69.1946586394653,23],[24.094432565347542,67.90012391193001,10],[26.18083944738196,69.39864864700058,6],[36.48761062265738,66.8959386261434,30],[31.556739023387063,61.28260008928592,16],[38.53998446300176,61.76522703687654,9],[40.92062843458955,70.1830835725548,18],[44.098279831896306,68.39551130334758,28],[46.92571751792593,73.87312466010171,19],[42.90769458110674,72.04744547734963,13],[51.140403414047924,65.47739848972014,31],[45.95996483297872,69.91101882979875,8],[57.56596573201969,69.56997439433505,11],[60.93551933207904,61.615828552604874,14],[18.081875317908978,57.784080839190366,12],[23.356008471875516,64.35306902199,33],[26.763483137875816,65.03579789680727,25],[30.541963313782695,68.99066543536281,24],[28.973122876727,65.8380282669391,21],[27.946772604665,55.26154754319385,15],[31.393282669599383,65.46422794446781,4],[37.55892319894111,57.10676891590777,29],[46.4072598016042,65.36696318602098,32],[47.46341828162009,61.574860132277294,26],[48.04620194169199,67.021354739758,2],[50.31513313766514,62.061127521499365,7],[59.63409013521358,65.75244155780464,20],[61.844053601845864,67.26156496106434,5],[49.246429360248,57.925478169584984,17],[50.838986771621684,53.934787956809096,0],[14.35368569294497,52.9852348592928,1],[29.400860981302763,60.50733368238459,27]],"dead":[]},{"shape":"star","label":"formed","t":160,"W":100,"fill":1,"pf":1,"slots":[[51.697114425386125,45.25445145918649,0],[19.939422885077228,31.50296763945766,1],[83.45480596569503,31.50296763945766,2],[47.727402982847515,10.875741909864413,3],[31.848557212693066,65.88167718877975,4],[63.606248753001964,65.88167718877975,5],[35.81826865523168,31.50296763945766,6],[67.57596019554057,31.50296763945766,7],[43.757691540308905,59.00593527891533,8],[55.66682586792474,24.627225729593246,9],[35.81826865523168,45.25445145918649,10],[63.606248753001964,52.13019336905091,11],[27.878845770154452,31.50296763945766,12],[51.697114425386125,31.50296763945766,13],[75.51538308061781,31.50296763945766,14],[31.848557212693066,38.378709549322075,15],[39.78798009777029,38.378709549322075,16],[55.66682586792474,38.378709549322075,17],[71.5456716380792,38.378709549322075,18],[59.63653731046335,59.00593527891533,19],[67.57596019554057,59.00593527891533,20],[35.81826865523168,59.00593527891533,21],[47.727402982847515,24.627225729593246,22],[43.757691540308905,31.50296763945766,23],[59.63653731046335,31.50296763945766,24],[47.727402982847515,38.378709549322075,25],[63.606248753001964,38.378709549322075,26],[43.757691540308905,45.25445145918649,27],[59.63653731046335,45.25445145918649,28],[39.78798009777029,52.13019336905091,29],[47.727402982847515,52.13019336905091,30],[55.66682586792474,52.13019336905091,31],[51.697114425386125,59.00593527891533,32],[51.697114425386125,17.75148381972883,33]],"drones":[[48.04300694190903,10.915121637592147,3],[47.676915531179176,24.533682979708452,22],[43.51095820641859,31.367699303995366,23],[35.73157548455881,45.37810408607308,10],[35.8000529004677,31.573140678731587,6],[47.940612216425784,52.07116290683313,30],[39.93020431747185,38.22654456102249,16],[55.853898277083516,24.730451602760844,9],[71.40239666878678,38.46711334387014,18],[59.75452847025602,45.33992767834595,28],[59.824184757207945,58.95345746690197,19],[51.63223284366167,31.618655870165533,13],[55.469400876793514,52.05630987784654,31],[43.9193101647117,58.987878399846714,8],[63.26264140958608,52.05224769843713,11],[75.39109860710921,31.559481274418776,14],[27.89829424555179,31.46801697714004,12],[51.6262007890957,17.4211145914935,33],[47.76367787975629,38.41968844223686,25],[59.746522258853524,31.324858381861233,24],[35.86813836755468,59.088236174023535,21],[31.875398737687377,38.471801999863125,15],[31.59545430048052,65.72097219916108,4],[39.69216163087991,52.07083420153326,29],[51.81418655440263,58.977705488889136,32],[63.5445739365081,38.295520801084514,26],[83.48115042432524,31.441705457759635,2],[67.50320591324628,31.562842807838802,7],[67.3349137709667,59.14598727505623,20],[63.478911102149695,65.9688684196732,5],[55.68344766059287,38.22372295054384,17],[51.72117619578905,45.46099928218782,0],[20.162849973595584,31.570417328850812,1],[43.831655752026734,45.059565208241565,27]],"dead":[]},{"shape":"star","label":"killed 50%","t":160,"W":100,"fill":1,"pf":0.5294117647058824,"slots":[[51.697114425386125,45.25445145918649,0],[19.939422885077228,31.50296763945766,1],[83.45480596569503,31.50296763945766,2],[47.727402982847515,10.875741909864413,3],[31.848557212693066,65.88167718877975,4],[63.606248753001964,65.88167718877975,5],[35.81826865523168,31.50296763945766,6],[67.57596019554057,31.50296763945766,7],[43.757691540308905,59.00593527891533,8],[55.66682586792474,24.627225729593246,9],[35.81826865523168,45.25445145918649,10],[63.606248753001964,52.13019336905091,11],[27.878845770154452,31.50296763945766,12],[51.697114425386125,31.50296763945766,13],[75.51538308061781,31.50296763945766,14],[31.848557212693066,38.378709549322075,15],[39.78798009777029,38.378709549322075,16],[55.66682586792474,38.378709549322075,17],[71.5456716380792,38.378709549322075,18],[59.63653731046335,59.00593527891533,19],[67.57596019554057,59.00593527891533,20],[35.81826865523168,59.00593527891533,21],[47.727402982847515,24.627225729593246,22],[43.757691540308905,31.50296763945766,23],[59.63653731046335,31.50296763945766,24],[47.727402982847515,38.378709549322075,25],[63.606248753001964,38.378709549322075,26],[43.757691540308905,45.25445145918649,27],[59.63653731046335,45.25445145918649,28],[39.78798009777029,52.13019336905091,29],[47.727402982847515,52.13019336905091,30],[55.66682586792474,52.13019336905091,31],[51.697114425386125,59.00593527891533,32],[51.697114425386125,17.75148381972883,33]],"drones":[[48.04300694190903,10.915121637592147,3],[35.73157548455881,45.37810408607308,10],[35.8000529004677,31.573140678731587,6],[55.853898277083516,24.730451602760844,9],[59.75452847025602,45.33992767834595,28],[55.469400876793514,52.05630987784654,31],[63.26264140958608,52.05224769843713,11],[35.86813836755468,59.088236174023535,21],[31.59545430048052,65.72097219916108,4],[51.81418655440263,58.977705488889136,32],[63.5445739365081,38.295520801084514,26],[67.50320591324628,31.562842807838802,7],[67.3349137709667,59.14598727505623,20],[63.478911102149695,65.9688684196732,5],[55.68344766059287,38.22372295054384,17],[51.72117619578905,45.46099928218782,0],[43.831655752026734,45.059565208241565,27]],"dead":[[47.676915531179176,24.533682979708452],[43.51095820641859,31.367699303995366],[47.940612216425784,52.07116290683313],[39.93020431747185,38.22654456102249],[71.40239666878678,38.46711334387014],[59.824184757207945,58.95345746690197],[51.63223284366167,31.618655870165533],[43.9193101647117,58.987878399846714],[75.39109860710921,31.559481274418776],[27.89829424555179,31.46801697714004],[51.6262007890957,17.4211145914935],[47.76367787975629,38.41968844223686],[59.746522258853524,31.324858381861233],[31.875398737687377,38.471801999863125],[39.69216163087991,52.07083420153326],[83.48115042432524,31.441705457759635],[20.162849973595584,31.570417328850812]]},{"shape":"star","label":"recovered","t":330,"W":100,"fill":1,"pf":1,"slots":[[51.697114425386125,45.25445145918649,0],[19.939422885077228,31.50296763945766,1],[83.45480596569503,31.50296763945766,2],[47.727402982847515,10.875741909864413,3],[31.848557212693066,65.88167718877975,4],[63.606248753001964,65.88167718877975,5],[35.81826865523168,31.50296763945766,6],[67.57596019554057,31.50296763945766,7],[43.757691540308905,59.00593527891533,8],[55.66682586792474,24.627225729593246,9],[35.81826865523168,45.25445145918649,10],[63.606248753001964,52.13019336905091,11],[27.878845770154452,31.50296763945766,12],[51.697114425386125,31.50296763945766,13],[75.51538308061781,31.50296763945766,14],[31.848557212693066,38.378709549322075,15],[39.78798009777029,38.378709549322075,16],[55.66682586792474,38.378709549322075,17],[71.5456716380792,38.378709549322075,18],[59.63653731046335,59.00593527891533,19],[67.57596019554057,59.00593527891533,20],[35.81826865523168,59.00593527891533,21],[47.727402982847515,24.627225729593246,22],[43.757691540308905,31.50296763945766,23],[59.63653731046335,31.50296763945766,24],[47.727402982847515,38.378709549322075,25],[63.606248753001964,38.378709549322075,26],[43.757691540308905,45.25445145918649,27],[59.63653731046335,45.25445145918649,28],[39.78798009777029,52.13019336905091,29],[47.727402982847515,52.13019336905091,30],[55.66682586792474,52.13019336905091,31],[51.697114425386125,59.00593527891533,32],[51.697114425386125,17.75148381972883,33]],"drones":[[48.00291135642422,10.771945622372852,3],[20.33579800104962,31.47985115321004,1],[35.850403040571734,31.19292063987944,6],[55.47807933954458,24.6723511161969,9],[75.45599147633246,31.185020782594496,14],[35.66092308154582,45.120421507695674,10],[63.561624913688526,52.04420397508569,11],[43.70696893544188,58.83698347681389,8],[31.86435201552573,66.08571410933448,4],[31.95072495254734,38.23835401246501,15],[67.65005670857906,31.33242978149827,7],[83.35325704951295,31.23716319666308,2],[39.87126660721992,38.306578486818594,16],[63.52272519380603,65.79643522498006,5],[51.885171195244155,31.73665987233377,13],[51.51821195477084,45.24419658685059,0],[28.013218564173847,31.45163838243013,12]],"dead":[[47.676915531179176,24.533682979708452],[43.51095820641859,31.367699303995366],[47.940612216425784,52.07116290683313],[39.93020431747185,38.22654456102249],[71.40239666878678,38.46711334387014],[59.824184757207945,58.95345746690197],[51.63223284366167,31.618655870165533],[43.9193101647117,58.987878399846714],[75.39109860710921,31.559481274418776],[27.89829424555179,31.46801697714004],[51.6262007890957,17.4211145914935],[47.76367787975629,38.41968844223686],[59.746522258853524,31.324858381861233],[31.875398737687377,38.471801999863125],[39.69216163087991,52.07083420153326],[83.48115042432524,31.441705457759635],[20.162849973595584,31.570417328850812]]},{"shape":"heart","label":"start","t":0,"W":100,"fill":0,"pf":0,"slots":[[54.65440246540833,40.93979611828921,0],[27.995400924528123,13.234949029572302,1],[70.64980338993647,13.234949029572302,2],[22.663600616352085,40.93979611828921,3],[49.32260215723229,68.64464320700611,4],[81.31340400628855,31.704847088716903,5],[43.990801849056254,22.469898059144604,6],[38.65900154088021,50.17474514786151,7],[70.64980338993647,50.17474514786151,8],[38.65900154088021,13.234949029572302,9],[59.986202773584374,13.234949029572302,10],[22.663600616352085,22.469898059144604,11],[33.32720123270417,22.469898059144604,12],[54.65440246540833,22.469898059144604,13],[65.31800308176042,22.469898059144604,14],[75.98160369811251,22.469898059144604,15],[17.331800308176042,31.704847088716903,16],[27.995400924528123,31.704847088716903,17],[38.65900154088021,31.704847088716903,18],[49.32260215723229,31.704847088716903,19],[59.986202773584374,31.704847088716903,20],[70.64980338993647,31.704847088716903,21],[33.32720123270417,40.93979611828921,22],[43.990801849056254,40.93979611828921,23],[65.31800308176042,40.93979611828921,24],[75.98160369811251,40.93979611828921,25],[27.995400924528123,50.17474514786151,26],[49.32260215723229,50.17474514786151,27],[59.986202773584374,50.17474514786151,28],[33.32720123270417,59.409694177433806,29],[43.990801849056254,59.409694177433806,30],[54.65440246540833,59.409694177433806,31],[65.31800308176042,59.409694177433806,32],[59.986202773584374,68.64464320700611,33]],"drones":[[4,96,-1],[6.682842712474619,96,-1],[9.365685424949238,96,-1],[12.048528137423856,96,-1],[14.731370849898475,96,-1],[17.414213562373092,96,-1],[20.097056274847713,96,-1],[22.779898987322333,96,-1],[25.46274169979695,96,-1],[28.145584412271567,96,-1],[30.828427124746188,96,-1],[33.51126983722081,96,-1],[36.194112549695426,96,-1],[38.87695526217004,96,-1],[41.55979797464467,96,-1],[44.242640687119284,96,-1],[5.341421356237309,93.66592684014708,-1],[8.024264068711929,93.66592684014708,-1],[10.707106781186546,93.66592684014708,-1],[13.389949493661167,93.66592684014708,-1],[16.072792206135784,93.66592684014708,-1],[18.7556349186104,93.66592684014708,-1],[21.43847763108502,93.66592684014708,-1],[24.121320343559642,93.66592684014708,-1],[26.80416305603426,93.66592684014708,-1],[29.487005768508876,93.66592684014708,-1],[32.1698484809835,93.66592684014708,-1],[34.85269119345812,93.66592684014708,-1],[37.53553390593274,93.66592684014708,-1],[40.218376618407355,93.66592684014708,-1],[42.90121933088198,93.66592684014708,-1],[45.584062043356596,93.66592684014708,-1],[4,91.33185368029416,-1],[6.682842712474619,91.33185368029416,-1]],"dead":[]},{"shape":"heart","label":"flying","t":40,"W":100,"fill":0.029411764705882353,"pf":0.029411764705882353,"slots":[[54.65440246540833,40.93979611828921,0],[27.995400924528123,13.234949029572302,1],[70.64980338993647,13.234949029572302,2],[22.663600616352085,40.93979611828921,3],[49.32260215723229,68.64464320700611,4],[81.31340400628855,31.704847088716903,5],[43.990801849056254,22.469898059144604,6],[38.65900154088021,50.17474514786151,7],[70.64980338993647,50.17474514786151,8],[38.65900154088021,13.234949029572302,9],[59.986202773584374,13.234949029572302,10],[22.663600616352085,22.469898059144604,11],[33.32720123270417,22.469898059144604,12],[54.65440246540833,22.469898059144604,13],[65.31800308176042,22.469898059144604,14],[75.98160369811251,22.469898059144604,15],[17.331800308176042,31.704847088716903,16],[27.995400924528123,31.704847088716903,17],[38.65900154088021,31.704847088716903,18],[49.32260215723229,31.704847088716903,19],[59.986202773584374,31.704847088716903,20],[70.64980338993647,31.704847088716903,21],[33.32720123270417,40.93979611828921,22],[43.990801849056254,40.93979611828921,23],[65.31800308176042,40.93979611828921,24],[75.98160369811251,40.93979611828921,25],[27.995400924528123,50.17474514786151,26],[49.32260215723229,50.17474514786151,27],[59.986202773584374,50.17474514786151,28],[33.32720123270417,59.409694177433806,29],[43.990801849056254,59.409694177433806,30],[54.65440246540833,59.409694177433806,31],[65.31800308176042,59.409694177433806,32],[59.986202773584374,68.64464320700611,33]],"drones":[[20.571958160040836,67.09761197909486,23],[23.54563452012251,67.84671826141039,7],[24.66973857298936,70.59026112175951,22],[24.49543469836797,63.281848413525125,18],[29.988801749708372,64.8010536680247,29],[30.200871192618852,60.07477025613012,6],[36.06417342106434,61.34297376718681,13],[34.728984268216045,65.78215968757492,10],[40.2351267825189,69.66949182607175,24],[41.61699240342123,65.72231593512996,27],[48.35603533758899,71.61112228632949,25],[46.79482927888808,68.87184524683376,20],[51.87064454050014,71.11574212075848,5],[54.866176968967274,74.33154220359818,33],[56.15633028264605,70.744977917005,2],[54.8818345349188,58.7004949641486,14],[16.01863630737585,58.30322643864807,3],[18.343036590011312,64.51915238368385,26],[17.258537703417815,54.06651794461731,11],[20.131025372061064,60.83292438964625,12],[23.038254579150067,58.34930338837065,9],[24.851241389383066,54.48238617322033,17],[37.59051253049669,57.05857472743537,19],[42.712893109747874,61.74157224611684,30],[47.29525589656807,60.700251807602434,15],[44.95198390996531,67.46040502220328,21],[48.45488011355111,65.10527948151208,31],[51.04692826529843,61.73930110255728,28],[55.01764340238871,68.22019193291571,8],[58.700644567596804,66.04284427293935,32],[49.2497250193316,68.20708302841622,4],[52.24649083130913,54.59608069647523,0],[11.705905837571926,56.127666056490305,1],[13.37112589634285,52.46620295342023,16]],"dead":[]},{"shape":"heart","label":"formed","t":161,"W":100,"fill":1,"pf":1,"slots":[[54.65440246540833,40.93979611828921,0],[27.995400924528123,13.234949029572302,1],[70.64980338993647,13.234949029572302,2],[22.663600616352085,40.93979611828921,3],[49.32260215723229,68.64464320700611,4],[81.31340400628855,31.704847088716903,5],[43.990801849056254,22.469898059144604,6],[38.65900154088021,50.17474514786151,7],[70.64980338993647,50.17474514786151,8],[38.65900154088021,13.234949029572302,9],[59.986202773584374,13.234949029572302,10],[22.663600616352085,22.469898059144604,11],[33.32720123270417,22.469898059144604,12],[54.65440246540833,22.469898059144604,13],[65.31800308176042,22.469898059144604,14],[75.98160369811251,22.469898059144604,15],[17.331800308176042,31.704847088716903,16],[27.995400924528123,31.704847088716903,17],[38.65900154088021,31.704847088716903,18],[49.32260215723229,31.704847088716903,19],[59.986202773584374,31.704847088716903,20],[70.64980338993647,31.704847088716903,21],[33.32720123270417,40.93979611828921,22],[43.990801849056254,40.93979611828921,23],[65.31800308176042,40.93979611828921,24],[75.98160369811251,40.93979611828921,25],[27.995400924528123,50.17474514786151,26],[49.32260215723229,50.17474514786151,27],[59.986202773584374,50.17474514786151,28],[33.32720123270417,59.409694177433806,29],[43.990801849056254,59.409694177433806,30],[54.65440246540833,59.409694177433806,31],[65.31800308176042,59.409694177433806,32],[59.986202773584374,68.64464320700611,33]],"drones":[[44.021022506651384,40.73167844628706,23],[38.7855755941505,50.497132643882956,7],[33.31029926698908,40.90832543859062,22],[38.56480663845614,31.929610948272877,18],[33.248342589334435,59.299425026422384,29],[43.97091075823122,22.49213041964981,6],[54.549807349471145,22.52375122998832,13],[60.27625405585012,12.969338625289245,10],[65.295681478796,41.17037214502301,24],[49.20828650121225,50.24855526280434,27],[76.26815657327299,40.910345999341835,25],[59.91691813212294,31.973993396563987,20],[80.95295193509517,31.894159122870157,5],[60.04948431384048,68.55249848275044,33],[70.78169160259941,13.567105562598146,2],[65.13954855765083,22.355439982357623,14],[22.62060747130115,40.7213311888036,3],[28.24804885675065,50.27366258534275,26],[22.806881388218237,22.626338628227234,11],[33.46945872953714,22.75047487556237,12],[38.67219252193477,13.092430639327317,9],[27.779591423700825,31.82133037464295,17],[48.88286856555996,31.64782982263401,19],[44.08708483773336,59.440225936030345,30],[76.15398313544081,22.448422809695202,15],[70.79050977218704,31.646204954776422,21],[54.64987682522376,59.23865005367329,31],[59.83763387268941,50.04372529849069,28],[70.40213404758369,50.10027046666601,8],[65.0090603130928,59.31597310299918,32],[49.19874693470438,68.88226775149025,4],[54.65057273029522,40.997404976099595,0],[27.927148010429477,13.0769577894583,1],[16.99676349869302,31.615599101375096,16]],"dead":[]},{"shape":"heart","label":"killed 50%","t":161,"W":100,"fill":1,"pf":0.5294117647058824,"slots":[[54.65440246540833,40.93979611828921,0],[27.995400924528123,13.234949029572302,1],[70.64980338993647,13.234949029572302,2],[22.663600616352085,40.93979611828921,3],[49.32260215723229,68.64464320700611,4],[81.31340400628855,31.704847088716903,5],[43.990801849056254,22.469898059144604,6],[38.65900154088021,50.17474514786151,7],[70.64980338993647,50.17474514786151,8],[38.65900154088021,13.234949029572302,9],[59.986202773584374,13.234949029572302,10],[22.663600616352085,22.469898059144604,11],[33.32720123270417,22.469898059144604,12],[54.65440246540833,22.469898059144604,13],[65.31800308176042,22.469898059144604,14],[75.98160369811251,22.469898059144604,15],[17.331800308176042,31.704847088716903,16],[27.995400924528123,31.704847088716903,17],[38.65900154088021,31.704847088716903,18],[49.32260215723229,31.704847088716903,19],[59.986202773584374,31.704847088716903,20],[70.64980338993647,31.704847088716903,21],[33.32720123270417,40.93979611828921,22],[43.990801849056254,40.93979611828921,23],[65.31800308176042,40.93979611828921,24],[75.98160369811251,40.93979611828921,25],[27.995400924528123,50.17474514786151,26],[49.32260215723229,50.17474514786151,27],[59.986202773584374,50.17474514786151,28],[33.32720123270417,59.409694177433806,29],[43.990801849056254,59.409694177433806,30],[54.65440246540833,59.409694177433806,31],[65.31800308176042,59.409694177433806,32],[59.986202773584374,68.64464320700611,33]],"drones":[[44.021022506651384,40.73167844628706,23],[38.56480663845614,31.929610948272877,18],[33.248342589334435,59.299425026422384,29],[60.27625405585012,12.969338625289245,10],[49.20828650121225,50.24855526280434,27],[80.95295193509517,31.894159122870157,5],[70.78169160259941,13.567105562598146,2],[38.67219252193477,13.092430639327317,9],[48.88286856555996,31.64782982263401,19],[76.15398313544081,22.448422809695202,15],[70.79050977218704,31.646204954776422,21],[59.83763387268941,50.04372529849069,28],[70.40213404758369,50.10027046666601,8],[65.0090603130928,59.31597310299918,32],[49.19874693470438,68.88226775149025,4],[54.65057273029522,40.997404976099595,0],[16.99676349869302,31.615599101375096,16]],"dead":[[38.7855755941505,50.497132643882956],[33.31029926698908,40.90832543859062],[43.97091075823122,22.49213041964981],[54.549807349471145,22.52375122998832],[65.295681478796,41.17037214502301],[76.26815657327299,40.910345999341835],[59.91691813212294,31.973993396563987],[60.04948431384048,68.55249848275044],[65.13954855765083,22.355439982357623],[22.62060747130115,40.7213311888036],[28.24804885675065,50.27366258534275],[22.806881388218237,22.626338628227234],[33.46945872953714,22.75047487556237],[27.779591423700825,31.82133037464295],[44.08708483773336,59.440225936030345],[54.64987682522376,59.23865005367329],[27.927148010429477,13.0769577894583]]},{"shape":"heart","label":"recovered","t":591,"W":100,"fill":1,"pf":0.9411764705882353,"slots":[[54.65440246540833,40.93979611828921,0],[27.995400924528123,13.234949029572302,1],[70.64980338993647,13.234949029572302,2],[22.663600616352085,40.93979611828921,3],[49.32260215723229,68.64464320700611,4],[81.31340400628855,31.704847088716903,5],[43.990801849056254,22.469898059144604,6],[38.65900154088021,50.17474514786151,7],[70.64980338993647,50.17474514786151,8],[38.65900154088021,13.234949029572302,9],[59.986202773584374,13.234949029572302,10],[22.663600616352085,22.469898059144604,11],[33.32720123270417,22.469898059144604,12],[54.65440246540833,22.469898059144604,13],[65.31800308176042,22.469898059144604,14],[75.98160369811251,22.469898059144604,15],[17.331800308176042,31.704847088716903,16],[27.995400924528123,31.704847088716903,17],[38.65900154088021,31.704847088716903,18],[49.32260215723229,31.704847088716903,19],[59.986202773584374,31.704847088716903,20],[70.64980338993647,31.704847088716903,21],[33.32720123270417,40.93979611828921,22],[43.990801849056254,40.93979611828921,23],[65.31800308176042,40.93979611828921,24],[75.98160369811251,40.93979611828921,25],[27.995400924528123,50.17474514786151,26],[49.32260215723229,50.17474514786151,27],[59.986202773584374,50.17474514786151,28],[33.32720123270417,59.409694177433806,29],[43.990801849056254,59.409694177433806,30],[54.65440246540833,59.409694177433806,31],[65.31800308176042,59.409694177433806,32],[59.986202773584374,68.64464320700611,33]],"drones":[[22.76777026890051,22.603170568496473,11],[33.26066087856377,22.582180242780776,12],[38.62020942534435,50.3994903160149,7],[38.80454967914487,13.133220596169185,9],[28.171979429534776,31.661599887982184,17],[81.25907968910435,31.60109271554137,5],[70.66747051099603,13.174638684352765,2],[27.78562941181365,13.093367976103439,1],[44.21805719341403,22.185176167792374,6],[65.33982293749861,22.51433968302273,14],[59.975803476126714,12.935346631819375,10],[17.279106147394135,31.365233272039216,16],[70.66009538107751,50.13121803068095,8],[54.768432061699635,22.258487920920864,13],[49.21451936979563,68.64037849175075,4],[54.769655183380785,40.95892827469522,0],[22.738180062962467,41.007792232205176,3]],"dead":[[38.7855755941505,50.497132643882956],[33.31029926698908,40.90832543859062],[43.97091075823122,22.49213041964981],[54.549807349471145,22.52375122998832],[65.295681478796,41.17037214502301],[76.26815657327299,40.910345999341835],[59.91691813212294,31.973993396563987],[60.04948431384048,68.55249848275044],[65.13954855765083,22.355439982357623],[22.62060747130115,40.7213311888036],[28.24804885675065,50.27366258534275],[22.806881388218237,22.626338628227234],[33.46945872953714,22.75047487556237],[27.779591423700825,31.82133037464295],[44.08708483773336,59.440225936030345],[54.64987682522376,59.23865005367329],[27.927148010429477,13.0769577894583]]}]

==> anc/dronesim/exp/results/tuning.json <==
{
 "NP": 20,
 "IT": 15,
 "K": 4,
 "defScore": 602.4707826838235,
 "histPSO": [
  513.8048332169117,
  508.1047394669119,
  494.0757012990196,
  491.287202432598,
  491.287202432598,
  491.287202432598,
  491.287202432598,
  491.287202432598,
  483.3799080637255,
  482.1434257230391,
  469.7327949387255,
  457.0579060232845,
  457.0579060232845,
  457.0579060232845,
  457.0579060232845
 ],
 "meanPSO": [
  619.9697003167892,
  564.5891060723038,
  554.4867040376837,
  544.7286665435049,
  574.8174766724877,
  562.8495490842523,
  544.3566495465686,
  536.0649328719362,
  535.3874660762868,
  522.2678268627452,
  501.82967976348044,
  491.50379806832115,
  490.85302799632353,
  494.2511866862745,
  490.6016270125613
 ],
 "histRS": [
  523.7404153370098,
  523.7404153370098,
  523.7404153370098,
  523.7404153370098,
  521.1862699203432,
  521.1862699203432,
  513.8400074325984,
  513.8400074325984,
  513.8400074325984,
  513.8400074325984,
  513.8400074325984,
  513.8400074325984,
  492.582721305147,
  492.582721305147,
  492.582721305147
 ],
 "psoParams": {
  "alpha": 4.944993468891707,
  "beta": 4.141089794322946,
  "gamma": 4.283836280301486,
  "halfLife": 18.187673203302325,
  "deposit": 0.47442847997329546,
  "dscale": 45.45156667678343,
  "swapMargin": 5,
  "upMargin": 0.02,
  "upRate": 0.5448645264740686,
  "stallTicks": 300,
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "hysteresis": 0.5491143536749072
 },
 "rsParams": {
  "alpha": 4.865329914027825,
  "beta": 3.5463070892728865,
  "gamma": 7.386918138712645,
  "halfLife": 39.94094203226268,
  "deposit": 0.3284522825479507,
  "dscale": 19.213201886741444,
  "swapMargin": 4.910110337659717,
  "upMargin": 0.09190056890249253,
  "upRate": 0.12197595203761011,
  "stallTicks": 205,
  "w": 0.510566483787261,
  "phi0": 0.28740133581450206,
  "phi1": 0.26667350213974716,
  "phi2": 0.34598813867196443,
  "socR": 9.558709922712296,
  "lam": 0.49614028981886804,
  "hysteresis": 0.42460032566450534
 },
 "default": {
  "alpha": 2,
  "beta": 2,
  "gamma": 3,
  "halfLife": 12,
  "deposit": 0.15,
  "dscale": 20,
  "swapMargin": 1,
  "upMargin": 0.12,
  "upRate": 0.1,
  "stallTicks": 120,
  "w": 0.5,
  "phi0": 0.25,
  "phi1": 0.1,
  "phi2": 0.1,
  "socR": 10,
  "lam": 0.3,
  "hysteresis": 0.25
 },
 "validation": {
  "pso": 476.7296850841494,
  "rs": 507.4884203210782,
  "default": 594.3626270841498
 },
 "minutes": 66.45675,
 "space": [
  [
   "alpha",
   0,
   5
  ],
  [
   "beta",
   0,
   6
  ],
  [
   "gamma",
   0,
   8
  ],
  [
   "halfLife",
   4,
   40
  ],
  [
   "deposit",
   0.02,
   0.5
  ],
  [
   "dscale",
   5,
   80
  ],
  [
   "swapMargin",
   0,
   5
  ],
  [
   "upMargin",
   0.02,
   0.5
  ],
  [
   "upRate",
   0.01,
   0.6
  ],
  [
   "stallTicks",
   40,
   300,
   true
  ],
  [
   "w",
   0,
   0.9
  ],
  [
   "phi0",
   0.05,
   0.6
  ],
  [
   "phi1",
   0,
   0.4
  ],
  [
   "phi2",
   0,
   0.4
  ],
  [
   "socR",
   3,
   25
  ],
  [
   "lam",
   0,
   1
  ],
  [
   "hysteresis",
   0,
   0.6
  ]
 ]
}

==> anc/dronesim/exp/results/tuning_cbbaReset.json <==
{
 "NP": 20,
 "IT": 15,
 "K": 4,
 "metaSeed": 2024,
 "defScore": 554.6104929166668,
 "histPSO": [
  463.1168720159314,
  455.75775500000003,
  446.355560667892,
  446.355560667892,
  440.7552203431374,
  440.7552203431374,
  440.7552203431374,
  440.7552203431374,
  440.7552203431374,
  440.7552203431374,
  440.7552203431374,
  439.49860272058817,
  439.49860272058817,
  439.49860272058817,
  434.26529022058827
 ],
 "meanPSO": [
  818.7086919120712,
  621.1057028008579,
  585.5239277968751,
  521.6774914292279,
  490.541127778799,
  477.8002096878064,
  473.7635799090073,
  474.69348813480394,
  472.4473244684435,
  472.02730479656856,
  474.0912332227328,
  471.24711419944845,
  467.1648901133578,
  466.38750742984064,
  470.4540979093138
 ],
 "histRS": [
  470.0124453615196,
  464.05642620710796,
  464.05642620710796,
  456.825189620098,
  456.825189620098,
  439.1681849142158,
  428.1035357107842,
  428.1035357107842,
  428.1035357107842,
  428.1035357107842,
  428.1035357107842,
  428.1035357107842,
  428.1035357107842,
  428.1035357107842,
  428.1035357107842
 ],
 "psoParams": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 4.6162280225987224,
  "beta": 5.705437319380667,
  "gamma": 3.548173177600629,
  "halfLife": 39.69380003689873,
  "deposit": 0.13386745634533184,
  "dscale": 53.02972469174438,
  "upMargin": 0.02,
  "upRate": 0.08878303450362099,
  "stallTicks": 239,
  "hysteresis": 0.3674339713919216
 },
 "rsParams": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 3.9324668573681265,
  "beta": 0.48711799643933773,
  "gamma": 3.922643756493926,
  "halfLife": 19.274585803039372,
  "deposit": 0.12231648664921523,
  "dscale": 73.48619860247709,
  "upMargin": 0.031897340752184394,
  "upRate": 0.5943284181389026,
  "stallTicks": 189,
  "hysteresis": 0.18299252707511185
 },
 "default": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 2,
  "beta": 2,
  "gamma": 3,
  "halfLife": 12,
  "deposit": 0.15,
  "dscale": 20,
  "upMargin": 0.12,
  "upRate": 0.1,
  "stallTicks": 120,
  "hysteresis": 0.25
 },
 "validation": {
  "pso": 469.6693114403589,
  "rs": 459.3519280310447,
  "default": 542.7970716135624
 },
 "minutes": 77.7655,
 "space": [
  [
   "alpha",
   0,
   5
  ],
  [
   "beta",
   0,
   6
  ],
  [
   "gamma",
   0,
   8
  ],
  [
   "halfLife",
   4,
   40
  ],
  [
   "deposit",
   0.02,
   0.5
  ],
  [
   "dscale",
   5,
   80
  ],
  [
   "upMargin",
   0.02,
   0.5
  ],
  [
   "upRate",
   0.01,
   0.6
  ],
  [
   "stallTicks",
   40,
   300,
   true
  ],
  [
   "hysteresis",
   0,
   0.6
  ]
 ]
}

==> anc/dronesim/exp/results/tuning_cbbaReset_rep1.json <==
{
 "NP": 20,
 "IT": 15,
 "K": 4,
 "metaSeed": 1,
 "defScore": 554.6104929166668,
 "histPSO": [
  476.8071438909314,
  454.0495588725491,
  392.7875742708334,
  380.279032279412,
  380.279032279412,
  380.279032279412,
  380.279032279412,
  380.279032279412,
  380.279032279412,
  380.279032279412,
  380.279032279412,
  380.279032279412,
  380.279032279412,
  377.480646207108,
  377.480646207108
 ],
 "meanPSO": [
  864.4631002077207,
  586.8606765744483,
  561.3737864065564,
  456.0481969773285,
  456.3489759610907,
  474.8810870591299,
  477.93294148131116,
  463.2375352172181,
  435.99729258088246,
  432.90618590625,
  418.58301568045346,
  431.2908993345589,
  437.4079050965074,
  429.76386398008583,
  420.10088008180145
 ],
 "histRS": [
  479.7660684068626,
  461.96564671568626,
  443.9386141421567,
  434.4427500857844,
  434.4427500857844,
  434.4427500857844,
  434.4427500857844,
  434.4427500857844,
  434.4427500857844,
  434.4427500857844,
  434.4427500857844,
  434.4427500857844,
  434.4427500857844,
  434.4427500857844,
  434.4427500857844
 ],
 "psoParams": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 2.154716981576901,
  "beta": 0,
  "gamma": 0.8642025094860991,
  "halfLife": 15.961526013903415,
  "deposit": 0.02,
  "dscale": 28.83588992245614,
  "upMargin": 0.02,
  "upRate": 0.6,
  "stallTicks": 300,
  "hysteresis": 0.5905869569215245
 },
 "rsParams": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 4.2228921805508435,
  "beta": 0.9054766288027167,
  "gamma": 1.3796877041459084,
  "halfLife": 18.705309755168855,
  "deposit": 0.023890398778021335,
  "dscale": 62.69974902505055,
  "upMargin": 0.14619558531790972,
  "upRate": 0.12372513045789672,
  "stallTicks": 212,
  "hysteresis": 0.5502930070739239
 },
 "default": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 2,
  "beta": 2,
  "gamma": 3,
  "halfLife": 12,
  "deposit": 0.15,
  "dscale": 20,
  "upMargin": 0.12,
  "upRate": 0.1,
  "stallTicks": 120,
  "hysteresis": 0.25
 },
 "validation": {
  "pso": 391.7478813333327,
  "rs": 426.0139534803915,
  "default": 542.7970716135624
 },
 "minutes": 89.91031666666667,
 "space": [
  [
   "alpha",
   0,
   5
  ],
  [
   "beta",
   0,
   6
  ],
  [
   "gamma",
   0,
   8
  ],
  [
   "halfLife",
   4,
   40
  ],
  [
   "deposit",
   0.02,
   0.5
  ],
  [
   "dscale",
   5,
   80
  ],
  [
   "upMargin",
   0.02,
   0.5
  ],
  [
   "upRate",
   0.01,
   0.6
  ],
  [
   "stallTicks",
   40,
   300,
   true
  ],
  [
   "hysteresis",
   0,
   0.6
  ]
 ]
}

==> anc/dronesim/exp/results/tuning_cbbaReset_rep2.json <==
{
 "NP": 20,
 "IT": 15,
 "K": 4,
 "metaSeed": 2,
 "defScore": 554.6104929166668,
 "histPSO": [
  451.59531770833354,
  406.3340397058824,
  403.0561384068626,
  369.78066732843126,
  369.78066732843126,
  369.78066732843126,
  369.78066732843126,
  367.23531232843146,
  365.515500625,
  364.64409316176483,
  357.187941752451,
  357.187941752451,
  357.187941752451,
  357.187941752451,
  357.187941752451
 ],
 "meanPSO": [
  772.9679966207108,
  511.50634266636035,
  535.7393902181373,
  463.08788716881133,
  440.34416920526957,
  435.0856888465075,
  433.2978179132967,
  427.65985987254896,
  419.7972053538603,
  402.41275496905644,
  390.50716454840693,
  391.28497596874996,
  399.49711329840693,
  392.73961807261037,
  391.80500361887255
 ],
 "histRS": [
  477.3202565931374,
  469.0842908149509,
  469.0842908149509,
  469.0842908149509,
  437.534566685049,
  437.534566685049,
  437.534566685049,
  429.2537862132353,
  429.2537862132353,
  429.2537862132353,
  429.2537862132353,
  429.2537862132353,
  429.2537862132353,
  429.2537862132353,
  429.2537862132353
 ],
 "psoParams": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 5,
  "beta": 0,
  "gamma": 0,
  "halfLife": 14.941941228548197,
  "deposit": 0.02,
  "dscale": 80,
  "upMargin": 0.02,
  "upRate": 0.24692631020687045,
  "stallTicks": 300,
  "hysteresis": 0.0939447759369672
 },
 "rsParams": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 4.309986780863255,
  "beta": 5.393769438844174,
  "gamma": 1.86333286203444,
  "halfLife": 35.41211838554591,
  "deposit": 0.026106085032224655,
  "dscale": 56.258474367205054,
  "upMargin": 0.04506547626107931,
  "upRate": 0.05160967780509964,
  "stallTicks": 243,
  "hysteresis": 0.03615751597099006
 },
 "default": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 2,
  "beta": 2,
  "gamma": 3,
  "halfLife": 12,
  "deposit": 0.15,
  "dscale": 20,
  "upMargin": 0.12,
  "upRate": 0.1,
  "stallTicks": 120,
  "hysteresis": 0.25
 },
 "validation": {
  "pso": 393.09127824428015,
  "rs": 439.142343798202,
  "default": 542.7970716135624
 },
 "minutes": 77.25293333333333,
 "space": [
  [
   "alpha",
   0,
   5
  ],
  [
   "beta",
   0,
   6
  ],
  [
   "gamma",
   0,
   8
  ],
  [
   "halfLife",
   4,
   40
  ],
  [
   "deposit",
   0.02,
   0.5
  ],
  [
   "dscale",
   5,
   80
  ],
  [
   "upMargin",
   0.02,
   0.5
  ],
  [
   "upRate",
   0.01,
   0.6
  ],
  [
   "stallTicks",
   40,
   300,
   true
  ],
  [
   "hysteresis",
   0,
   0.6
  ]
 ]
}

==> anc/dronesim/exp/results/tuning_cbbaReset_rep3.json <==
{
 "NP": 20,
 "IT": 15,
 "K": 4,
 "metaSeed": 3,
 "defScore": 554.6104929166668,
 "histPSO": [
  492.84346682598044,
  492.84346682598044,
  463.0563684987745,
  454.0549121507352,
  454.0549121507352,
  442.8360132230392,
  430.01386875,
  412.68729602941175,
  412.68729602941175,
  412.68729602941175,
  412.68729602941175,
  412.68729602941175,
  412.68729602941175,
  412.68729602941175,
  412.68729602941175
 ],
 "meanPSO": [
  1034.9312956378676,
  640.5449739770222,
  554.6127705992646,
  511.61370931832107,
  504.160700502451,
  476.7563395481005,
  461.780730348652,
  450.56625981433837,
  462.308634702206,
  459.180423575674,
  450.9613688936887,
  447.5952660701593,
  447.3063898612133,
  453.05105404534305,
  461.80736870863984
 ],
 "histRS": [
  457.1485864215687,
  457.1485864215687,
  457.1485864215687,
  457.1485864215687,
  457.1485864215687,
  457.1485864215687,
  457.1485864215687,
  457.1485864215687,
  457.1485864215687,
  457.1485864215687,
  457.1485864215687,
  449.8179897487743,
  449.8179897487743,
  449.8179897487743,
  449.8179897487743
 ],
 "psoParams": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 2.8314646433460644,
  "beta": 2.825621029866939,
  "gamma": 1.0797391025491172,
  "halfLife": 19.254869754301442,
  "deposit": 0.4682093118466567,
  "dscale": 72.05339735307226,
  "upMargin": 0.02,
  "upRate": 0.1710391575983568,
  "stallTicks": 300,
  "hysteresis": 0.3050867740965056
 },
 "rsParams": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 4.551785008516163,
  "beta": 3.7965051331557333,
  "gamma": 1.5244761891663074,
  "halfLife": 18.329658763483167,
  "deposit": 0.03240363229066134,
  "dscale": 58.93880101619288,
  "upMargin": 0.06603313125669956,
  "upRate": 0.2845471790013835,
  "stallTicks": 240,
  "hysteresis": 0.5495853931177407
 },
 "default": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 2,
  "beta": 2,
  "gamma": 3,
  "halfLife": 12,
  "deposit": 0.15,
  "dscale": 20,
  "upMargin": 0.12,
  "upRate": 0.1,
  "stallTicks": 120,
  "hysteresis": 0.25
 },
 "validation": {
  "pso": 446.50009021895346,
  "rs": 438.05565005800594,
  "default": 542.7970716135624
 },
 "minutes": 300.19038333333333,
 "space": [
  [
   "alpha",
   0,
   5
  ],
  [
   "beta",
   0,
   6
  ],
  [
   "gamma",
   0,
   8
  ],
  [
   "halfLife",
   4,
   40
  ],
  [
   "deposit",
   0.02,
   0.5
  ],
  [
   "dscale",
   5,
   80
  ],
  [
   "upMargin",
   0.02,
   0.5
  ],
  [
   "upRate",
   0.01,
   0.6
  ],
  [
   "stallTicks",
   40,
   300,
   true
  ],
  [
   "hysteresis",
   0,
   0.6
  ]
 ]
}

==> anc/dronesim/exp/results/tuning_cbbaReset_rep4.json <==
{
 "NP": 20,
 "IT": 15,
 "K": 4,
 "metaSeed": 4,
 "defScore": 554.6104929166668,
 "histPSO": [
  470.0576592340689,
  464.3340629963236,
  417.77345169117643,
  401.1519588602942,
  388.7000193075981,
  378.49750655637257,
  378.49750655637257,
  378.49750655637257,
  378.49750655637257,
  378.49750655637257,
  365.0214255269609,
  365.0214255269609,
  365.0214255269609,
  365.0214255269609,
  365.0214255269609
 ],
 "meanPSO": [
  808.979252153799,
  531.3162979635417,
  475.0138654488357,
  455.1720377867647,
  443.98506131219375,
  448.2024087349878,
  418.54045005912985,
  432.59200510661765,
  426.18030008700987,
  420.5917239157476,
  419.8229985425858,
  411.5807746807599,
  412.9952798584559,
  422.30883696078433,
  430.4792543933824
 ],
 "histRS": [
  479.17648832107835,
  479.17648832107835,
  462.0958754411766,
  462.0958754411766,
  462.0958754411766,
  462.0958754411766,
  462.0958754411766,
  462.0958754411766,
  462.0958754411766,
  462.0958754411766,
  462.0958754411766,
  462.0958754411766,
  437.47825262867633,
  437.47825262867633,
  437.045734430147
 ],
 "psoParams": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 5,
  "beta": 0,
  "gamma": 2.0013167922568433,
  "halfLife": 20.04107812212115,
  "deposit": 0.02,
  "dscale": 27.79688582578148,
  "upMargin": 0.02,
  "upRate": 0.6,
  "stallTicks": 250,
  "hysteresis": 0.0037907343336490568
 },
 "rsParams": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 2.306884580757469,
  "beta": 0.1662075170315802,
  "gamma": 1.9571487717330456,
  "halfLife": 25.153385774232447,
  "deposit": 0.17395390097051858,
  "dscale": 61.374060444068164,
  "upMargin": 0.04289164990186691,
  "upRate": 0.5643157885526306,
  "stallTicks": 247,
  "hysteresis": 0.4105002430267632
 },
 "default": {
  "w": 0.8999554599354771,
  "phi0": 0.4295704601851033,
  "phi1": 0.17945318177467157,
  "phi2": 0.0726279553857761,
  "socR": 6.565967529230514,
  "lam": 1,
  "alpha": 2,
  "beta": 2,
  "gamma": 3,
  "halfLife": 12,
  "deposit": 0.15,
  "dscale": 20,
  "upMargin": 0.12,
  "upRate": 0.1,
  "stallTicks": 120,
  "hysteresis": 0.25
 },
 "validation": {
  "pso": 397.4454226062085,
  "rs": 447.9036265187905,
  "default": 542.7970716135624
 },
 "minutes": 85.39801666666666,
 "space": [
  [
   "alpha",
   0,
   5
  ],
  [
   "beta",
   0,
   6
  ],
  [
   "gamma",
   0,
   8
  ],
  [
   "halfLife",
   4,
   40
  ],
  [
   "deposit",
   0.02,
   0.5
  ],
  [
   "dscale",
   5,
   80
  ],
  [
   "upMargin",
   0.02,
   0.5
  ],
  [
   "upRate",
   0.01,
   0.6
  ],
  [
   "stallTicks",
   40,
   300,
   true
  ],
  [
   "hysteresis",
   0,
   0.6
  ]
 ]
}

==> anc/dronesim/exp/results/tuning_narrow.json <==
{
 "NP": 20,
 "IT": 15,
 "K": 8,
 "defScore": 356.03081847426466,
 "histPSO": [
  345.3442118014706,
  337.80909264705883,
  312.08135097426475,
  300.19864891544114,
  280.8993133455882,
  262.59732176470584,
  262.59732176470584,
  262.59732176470584,
  262.59732176470584,
  262.59732176470584,
  262.59732176470584,
  262.59732176470584,
  262.59732176470584,
  262.59732176470584,
  262.59732176470584
 ],
 "meanPSO": [
  408.7695100170039,
  367.4610719972426,
  351.1169632977941,
  351.48296986029413,
  335.0390652665442,
  380.82025038602944,
  320.223303179228,
  310.1015398648898,
  306.54158041636043,
  315.046579370864,
  296.6949069880515,
  288.4058954090074,
  297.28060584283094,
  289.2861704016544,
  298.3429523382354
 ],
 "histRS": [
  331.9255559926472,
  331.9255559926472,
  316.8296618933823,
  316.8296618933823,
  316.8296618933823,
  316.8296618933823,
  303.03422626838244,
  303.03422626838244,
  303.03422626838244,
  303.03422626838244,
  303.03422626838244,
  303.03422626838244,
  303.03422626838244,
  303.03422626838244,
  303.03422626838244
 ],
 "psoParams": {
  "alpha": 3.5209959921809535,
  "beta": 0.9555509612045752,
  "gamma": 7.908091333145112,
  "halfLife": 10.120631507284475,
  "deposit": 0.5,
  "dscale": 52.47227627384031,
  "swapMargin": 3.215952892790023,
  "upMargin": 0.02,
  "upRate": 0.07808746220852816,
  "stallTicks": 238,
  "w": 0.11357070674152037,
  "phi0": 0.23493549087364804,
  "phi1": 0,
  "phi2": 0.04608007978794541,
  "socR": 24.402125489248334,
  "lam": 0.6576376525088299,
  "hysteresis": 0.5886324645074842
 },
 "rsParams": {
  "alpha": 4.923384037101641,
  "beta": 2.70506955916062,
  "gamma": 7.4749858640134335,
  "halfLife": 10.739211853593588,
  "deposit": 0.2320241380855441,
  "dscale": 5.915493519278243,
  "swapMargin": 3.04176882840693,
  "upMargin": 0.06433511581271886,
  "upRate": 0.0673625940363854,
  "stallTicks": 115,
  "w": 0.040644057816825806,
  "phi0": 0.23838943919399752,
  "phi1": 0.3450052325613797,
  "phi2": 0.3234040128998459,
  "socR": 20.401792275719345,
  "lam": 0.4859312167391181,
  "hysteresis": 0.28473989772610364
 },
 "default": {
  "alpha": 2,
  "beta": 2,
  "gamma": 3,
  "halfLife": 12,
  "deposit": 0.15,
  "dscale": 20,
  "swapMargin": 1,
  "upMargin": 0.12,
  "upRate": 0.1,
  "stallTicks": 120,
  "w": 0.5,
  "phi0": 0.25,
  "phi1": 0.1,
  "phi2": 0.1,
  "socR": 10,
  "lam": 0.3,
  "hysteresis": 0.25
 },
 "validation": {
  "pso": 284.7752023774508,
  "rs": 313.8229211029408,
  "default": 337.2903728186272
 },
 "minutes": 41.659016666666666,
 "space": [
  [
   "alpha",
   0,
   5
  ],
  [
   "beta",
   0,
   6
  ],
  [
   "gamma",
   0,
   8
  ],
  [
   "halfLife",
   4,
   40
  ],
  [
   "deposit",
   0.02,
   0.5
  ],
  [
   "dscale",
   5,
   80
  ],
  [
   "swapMargin",
   0,
   5
  ],
  [
   "upMargin",
   0.02,
   0.5
  ],
  [
   "upRate",
   0.01,
   0.6
  ],
  [
   "stallTicks",
   40,
   300,
   true
  ],
  [
   "w",
   0,
   0.9
  ],
  [
   "phi0",
   0.05,
   0.6
  ],
  [
   "phi1",
   0,
   0.4
  ],
  [
   "phi2",
   0,
   0.4
  ],
  [
   "socR",
   3,
   25
  ],
  [
   "lam",
   0,
   1
  ],
  [
   "hysteresis",
   0,
   0.6
  ]
 ]
}

==> anc/dronesim/exp/results/tuning_rep1.json <==
{
 "NP": 20,
 "IT": 15,
 "K": 4,
 "metaSeed": 1,
 "defScore": 602.4707826838235,
 "histPSO": [
  531.3376380147059,
  472.14891232230394,
  435.61187875,
  413.01261133578447,
  413.01261133578447,
  412.666720392157,
  412.666720392157,
  394.92157900735305,
  394.92157900735305,
  394.92157900735305,
  394.92157900735305,
  394.92157900735305,
  394.92157900735305,
  394.92157900735305,
  394.92157900735305
 ],
 "meanPSO": [
  690.0978490281863,
  573.9641215045956,
  563.8982735768996,
  500.127015334559,
  487.18944134037974,
  497.3663420453431,
  483.81966985508586,
  459.399051441483,
  460.1287723305759,
  453.6427712781862,
  455.01453843995097,
  449.27088599387264,
  440.95637720680145,
  438.47539979105386,
  446.23897648927687
 ],
 "histRS": [
  505.0333136029413,
  487.0663889399509,
  487.0663889399509,
  487.0663889399509,
  487.0663889399509,
  487.0663889399509,
  466.83589764705874,
  466.83589764705874,
  466.83589764705874,
  466.83589764705874,
  466.83589764705874,
  466.83589764705874,
  466.83589764705874,
  466.83589764705874,
  466.83589764705874
 ],
 "psoParams": {
  "alpha": 3.9300016551550794,
  "beta": 5.955161509321537,
  "gamma": 2.0798206359123443,
  "halfLife": 33.727867979096615,
  "deposit": 0.02,
  "dscale": 38.6968436630417,
  "swapMargin": 4.26629258342668,
  "upMargin": 0.04613020970914357,
  "upRate": 0.06318561422459751,
  "stallTicks": 168,
  "w": 0.3921449570684261,
  "phi0": 0.21833867672529914,
  "phi1": 0.14164008391043942,
  "phi2": 0,
  "socR": 25,
  "lam": 0,
  "hysteresis": 0
 },
 "rsParams": {
  "alpha": 3.9597578591201454,
  "beta": 4.2686247462406754,
  "gamma": 2.499243101105094,
  "halfLife": 14.586815397255123,
  "deposit": 0.023805068656802177,
  "dscale": 10.587114579975605,
  "swapMargin": 2.0643802487757057,
  "upMargin": 0.13316268868744371,
  "upRate": 0.33456020754761995,
  "stallTicks": 126,
  "w": 0.6025689741829411,
  "phi0": 0.2194682071567513,
  "phi1": 0.2794092410244048,
  "phi2": 0.11853844644501806,
  "socR": 12.65779185667634,
  "lam": 0.6514107976108789,
  "hysteresis": 0.4119699408765882
 },
 "default": {
  "alpha": 2,
  "beta": 2,
  "gamma": 3,
  "halfLife": 12,
  "deposit": 0.15,
  "dscale": 20,
  "swapMargin": 1,
  "upMargin": 0.12,
  "upRate": 0.1,
  "stallTicks": 120,
  "w": 0.5,
  "phi0": 0.25,
  "phi1": 0.1,
  "phi2": 0.1,
  "socR": 10,
  "lam": 0.3,
  "hysteresis": 0.25
 },
 "validation": {
  "pso": 429.88038490114354,
  "rs": 509.18957800245073,
  "default": 594.3626270841498
 },
 "minutes": 36.11221666666667,
 "space": [
  [
   "alpha",
   0,
   5
  ],
  [
   "beta",
   0,
   6
  ],
  [
   "gamma",
   0,
   8
  ],
  [
   "halfLife",
   4,
   40
  ],
  [
   "deposit",
   0.02,
   0.5
  ],
  [
   "dscale",
   5,
   80
  ],
  [
   "swapMargin",
   0,
   5
  ],
  [
   "upMargin",
   0.02,
   0.5
  ],
  [
   "upRate",
   0.01,
   0.6
  ],
  [
   "stallTicks",
   40,
   300,
   true
  ],
  [
   "w",
   0,
   0.9
  ],
  [
   "phi0",
   0.05,
   0.6
  ],
  [
   "phi1",
   0,
   0.4
  ],
  [
   "phi2",
   0,
   0.4
  ],
  [
   "socR",
   3,
   25
  ],
  [
   "lam",
   0,
   1
  ],
  [
   "hysteresis",
   0,
   0.6
  ]
 ]
}

==> anc/dronesim/exp/results/tuning_rep2.json <==
{
 "NP": 20,
 "IT": 15,
 "K": 4,
 "metaSeed": 2,
 "defScore": 602.4707826838235,
 "histPSO": [
  542.0179961519609,
  517.4211687806372,
  512.3769641176473,
  512.3769641176473,
  500.15973003676476,
  469.70996022058836,
  469.70996022058836,
  469.70996022058836,
  454.82745578431377,
  440.09693939338234,
  440.09693939338234,
  440.09693939338234,
  440.09693939338234,
  434.14737725490204,
  418.57385521446076
 ],
 "meanPSO": [
  729.1155125067401,
  584.4262766017157,
  571.3195434675246,
  543.3513725266546,
  539.6140489730393,
  543.6280062628678,
  564.3630580726102,
  530.4675189117646,
  529.8997594828431,
  491.52595123621313,
  512.366650379289,
  492.49051822640934,
  505.6833391939339,
  482.155660666973,
  492.1111137423407
 ],
 "histRS": [
  528.2748273284313,
  511.6830080882352,
  511.6830080882352,
  500.5482146568626,
  500.5482146568626,
  500.5482146568626,
  500.5482146568626,
  487.4566449080883,
  487.4566449080883,
  487.4566449080883,
  487.4566449080883,
  487.4566449080883,
  487.4566449080883,
  487.4566449080883,
  487.4566449080883
 ],
 "psoParams": {
  "alpha": 4.093186845928304,
  "beta": 4.878277160195788,
  "gamma": 0.4300462826526714,
  "halfLife": 19.574953004381115,
  "deposit": 0.02,
  "dscale": 65.0300721613103,
  "swapMargin": 2.6037904998519563,
  "upMargin": 0.02,
  "upRate": 0.10230065666885975,
  "stallTicks": 243,
  "w": 0.5710374558317551,
  "phi0": 0.1914702341078897,
  "phi1": 0.1866451070870164,
  "phi2": 0.30401120185306757,
  "socR": 3,
  "lam": 0.9426190876231857,
  "hysteresis": 0.555113910370253
 },
 "rsParams": {
  "alpha": 4.7559675318188965,
  "beta": 5.842167430557311,
  "gamma": 4.786902409046888,
  "halfLife": 27.447858249768615,
  "deposit": 0.04066955897957086,
  "dscale": 72.6720955350902,
  "swapMargin": 3.7256488716229796,
  "upMargin": 0.0916826232150197,
  "upRate": 0.5345673877047374,
  "stallTicks": 207,
  "w": 0.5493435045238585,
  "phi0": 0.2525201982702128,
  "phi1": 0.14442183198407293,
  "phi2": 0.11145383836701513,
  "socR": 19.555592236109078,
  "lam": 0.189220420550555,
  "hysteresis": 0.4732128035277128
 },
 "default": {
  "alpha": 2,
  "beta": 2,
  "gamma": 3,
  "halfLife": 12,
  "deposit": 0.15,
  "dscale": 20,
  "swapMargin": 1,
  "upMargin": 0.12,
  "upRate": 0.1,
  "stallTicks": 120,
  "w": 0.5,
  "phi0": 0.25,
  "phi1": 0.1,
  "phi2": 0.1,
  "socR": 10,
  "lam": 0.3,
  "hysteresis": 0.25
 },
 "validation": {
  "pso": 428.70763103349617,
  "rs": 480.35633924019504,
  "default": 594.3626270841498
 },
 "minutes": 104.91208333333333,
 "space": [
  [
   "alpha",
   0,
   5
  ],
  [
   "beta",
   0,
   6
  ],
  [
   "gamma",
   0,
   8
  ],
  [
   "halfLife",
   4,
   40
  ],
  [
   "deposit",
   0.02,
   0.5
  ],
  [
   "dscale",
   5,
   80
  ],
  [
   "swapMargin",
   0,
   5
  ],
  [
   "upMargin",
   0.02,
   0.5
  ],
  [
   "upRate",
   0.01,
   0.6
  ],
  [
   "stallTicks",
   40,
   300,
   true
  ],
  [
   "w",
   0,
   0.9
  ],
  [
   "phi0",
   0.05,
   0.6
  ],
  [
   "phi1",
   0,
   0.4
  ],
  [
   "phi2",
   0,
   0.4
  ],
  [
   "socR",
   3,
   25
  ],
  [
   "lam",
   0,
   1
  ],
  [
   "hysteresis",
   0,
   0.6
  ]
 ]
}

==> anc/dronesim/exp/results/tuning_rep3.json <==
{
 "NP": 20,
 "IT": 15,
 "K": 4,
 "metaSeed": 3,
 "defScore": 602.4707826838235,
 "histPSO": [
  518.2259532107843,
  495.43802786764695,
  483.00736949754906,
  441.0009813235293,
  415.48849409313743,
  415.48849409313743,
  415.48849409313743,
  415.48849409313743,
  415.48849409313743,
  415.48849409313743,
  415.48849409313743,
  410.2566269730391,
  410.2566269730391,
  410.2566269730391,
  410.2566269730391
 ],
 "meanPSO": [
  672.0452557120099,
  552.3069105560662,
  550.6222558379288,
  515.0203072674633,
  493.493955117647,
  473.3780304745711,
  460.2425756056984,
  448.52259407444853,
  446.3765594724265,
  446.34223757965685,
  444.7466709188113,
  439.6336622205883,
  450.04565840257357,
  447.73954086029414,
  445.21470806127456
 ],
 "histRS": [
  533.900882867647,
  533.900882867647,
  533.900882867647,
  528.986295557598,
  497.16806279411776,
  497.16806279411776,
  497.16806279411776,
  485.6804778492646,
  485.6804778492646,
  485.6804778492646,
  485.6804778492646,
  485.6804778492646,
  485.6804778492646,
  485.6804778492646,
  485.6804778492646
 ],
 "psoParams": {
  "alpha": 5,
  "beta": 0.2861502399830506,
  "gamma": 3.8847587875307847,
  "halfLife": 40,
  "deposit": 0.02,
  "dscale": 17.705924769459386,
  "swapMargin": 5,
  "upMargin": 0.14005933751143906,
  "upRate": 0.5055987120271024,
  "stallTicks": 254,
  "w": 0.7607566741059331,
  "phi0": 0.3043661039041923,
  "phi1": 0.3481944312741294,
  "phi2": 0.0777474488229862,
  "socR": 14.265633209888401,
  "lam": 0.26945910385646377,
  "hysteresis": 0.5448815455856122
 },
 "rsParams": {
  "alpha": 4.890475702704862,
  "beta": 4.988112166989595,
  "gamma": 1.2454048246145248,
  "halfLife": 29.138315024785697,
  "deposit": 0.03079884797334671,
  "dscale": 45.59127400396392,
  "swapMargin": 3.373000279534608,
  "upMargin": 0.02762664172798395,
  "upRate": 0.1387952798907645,
  "stallTicks": 134,
  "w": 0.3621328960871324,
  "phi0": 0.4343480880139395,
  "phi1": 0.3938814024440944,
  "phi2": 0.32234306568279864,
  "socR": 14.122382957022637,
  "lam": 0.6375802103430033,
  "hysteresis": 0.16692082132212818
 },
 "default": {
  "alpha": 2,
  "beta": 2,
  "gamma": 3,
  "halfLife": 12,
  "deposit": 0.15,
  "dscale": 20,
  "swapMargin": 1,
  "upMargin": 0.12,
  "upRate": 0.1,
  "stallTicks": 120,
  "w": 0.5,
  "phi0": 0.25,
  "phi1": 0.1,
  "phi2": 0.1,
  "socR": 10,
  "lam": 0.3,
  "hysteresis": 0.25
 },
 "validation": {
  "pso": 442.902686177287,
  "rs": 472.07233488562036,
  "default": 594.3626270841498
 },
 "minutes": 100.20815,
 "space": [
  [
   "alpha",
   0,
   5
  ],
  [
   "beta",
   0,
   6
  ],
  [
   "gamma",
   0,
   8
  ],
  [
   "halfLife",
   4,
   40
  ],
  [
   "deposit",
   0.02,
   0.5
  ],
  [
   "dscale",
   5,
   80
  ],
  [
   "swapMargin",
   0,
   5
  ],
  [
   "upMargin",
   0.02,
   0.5
  ],
  [
   "upRate",
   0.01,
   0.6
  ],
  [
   "stallTicks",
   40,
   300,
   true
  ],
  [
   "w",
   0,
   0.9
  ],
  [
   "phi0",
   0.05,
   0.6
  ],
  [
   "phi1",
   0,
   0.4
  ],
  [
   "phi2",
   0,
   0.4
  ],
  [
   "socR",
   3,
   25
  ],
  [
   "lam",
   0,
   1
  ],
  [
   "hysteresis",
   0,
   0.6
  ]
 ]
}

==> anc/dronesim/exp/results/tuning_rep4.json <==
{
 "NP": 20,
 "IT": 15,
 "K": 4,
 "metaSeed": 4,
 "defScore": 602.4707826838235,
 "histPSO": [
  518.610517199755,
  488.04459158700973,
  458.9698392585786,
  458.9698392585786,
  458.9698392585786,
  453.823669901961,
  439.3459897916666,
  439.3459897916666,
  439.3459897916666,
  439.3459897916666,
  439.3459897916666,
  436.0797449509805,
  424.93703529411755,
  406.7486053676469,
  406.7486053676469
 ],
 "meanPSO": [
  664.8619914739583,
  554.1763705321689,
  523.9234141145834,
  563.2956029466914,
  557.0033897380515,
  506.66673087561276,
  495.54573795251235,
  515.2585520640317,
  494.2628597803308,
  495.26047464307595,
  484.5455277812501,
  481.6613879512869,
  488.7381986387868,
  467.47097899662987,
  470.47563499754904
 ],
 "histRS": [
  520.3750412990197,
  503.35960050245086,
  503.35960050245086,
  503.35960050245086,
  503.35960050245086,
  503.35960050245086,
  503.35960050245086,
  494.5726599264705,
  494.5726599264705,
  494.5726599264705,
  494.5726599264705,
  494.5726599264705,
  490.95939344362745,
  490.95939344362745,
  477.2365858455881
 ],
 "psoParams": {
  "alpha": 5,
  "beta": 4.142572611248766,
  "gamma": 4.968814304552522,
  "halfLife": 22.674904351574384,
  "deposit": 0.02,
  "dscale": 80,
  "swapMargin": 4.407311878967984,
  "upMargin": 0.03581420647016485,
  "upRate": 0.4340625213075873,
  "stallTicks": 300,
  "w": 0.7310371510075913,
  "phi0": 0.3331680018946092,
  "phi1": 0.35657504214227587,
  "phi2": 0.4,
  "socR": 3,
  "lam": 0.9366886585937755,
  "hysteresis": 0.5677635500170299
 },
 "rsParams": {
  "alpha": 3.7418521265499294,
  "beta": 2.9409283264540136,
  "gamma": 0.9818274863064289,
  "halfLife": 33.09854940325022,
  "deposit": 0.026903421394526957,
  "dscale": 31.702976040542126,
  "swapMargin": 4.7540816373657435,
  "upMargin": 0.1681983783096075,
  "upRate": 0.3139517844375223,
  "stallTicks": 272,
  "w": 0.5231269666459412,
  "phi0": 0.39959949149051677,
  "phi1": 0.05071056373417378,
  "phi2": 0.044035916682332754,
  "socR": 4.30773178068921,
  "lam": 0.4592536590062082,
  "hysteresis": 0.1898426440078765
 },
 "default": {
  "alpha": 2,
  "beta": 2,
  "gamma": 3,
  "halfLife": 12,
  "deposit": 0.15,
  "dscale": 20,
  "swapMargin": 1,
  "upMargin": 0.12,
  "upRate": 0.1,
  "stallTicks": 120,
  "w": 0.5,
  "phi0": 0.25,
  "phi1": 0.1,
  "phi2": 0.1,
  "socR": 10,
  "lam": 0.3,
  "hysteresis": 0.25
 },
 "validation": {
  "pso": 439.3731178006534,
  "rs": 466.73816001388883,
  "default": 594.3626270841498
 },
 "minutes": 104.62856666666667,
 "space": [
  [
   "alpha",
   0,
   5
  ],
  [
   "beta",
   0,
   6
  ],
  [
   "gamma",
   0,
   8
  ],
  [
   "halfLife",
   4,
   40
  ],
  [
   "deposit",
   0.02,
   0.5
  ],
  [
   "dscale",
   5,
   80
  ],
  [
   "swapMargin",
   0,
   5
  ],
  [
   "upMargin",
   0.02,
   0.5
  ],
  [
   "upRate",
   0.01,
   0.6
  ],
  [
   "stallTicks",
   40,
   300,
   true
  ],
  [
   "w",
   0,
   0.9
  ],
  [
   "phi0",
   0.05,
   0.6
  ],
  [
   "phi1",
   0,
   0.4
  ],
  [
   "phi2",
   0,
   0.4
  ],
  [
   "socR",
   3,
   25
  ],
  [
   "lam",
   0,
   1
  ],
  [
   "hysteresis",
   0,
   0.6
  ]
 ]
}

==> anc/dronesim/exp/run_all.sh <==
#!/bin/sh
# Full pipeline: main tuning -> narrow-tuning study -> all experiments -> tuning replications -> snapshots -> analysis.
# On machines with little memory set WORKERS=k (e.g. WORKERS=3); campaign.js and tune.js resume after a crash.
cd "$(dirname "$0")"
echo "[$(date +%T)] start"
node tune.js 20 15 4 > tune.log 2>&1
echo "[$(date +%T)] main tuning finished"
NARROW=1 node tune.js 20 15 8 > tune_narrow.log 2>&1
echo "[$(date +%T)] narrow tuning finished"
node campaign.js X1 X7 X2 X3 X5 X6 X8 X4 X9 X10 X11 X12 > campaign.log 2>&1
BASELINE=cbbaReset node tune.js 20 15 4 > tune_cbbaReset.log 2>&1
node campaign.js X13 X14 >> campaign.log 2>&1
for s in 1 2 3 4; do META_SEED=$s BASELINE=cbbaReset node tune.js 20 15 4 >> tune_cbbareps.log 2>&1; done
echo "[$(date +%T)] experiments finished"
for s in 1 2 3 4; do META_SEED=$s node tune.js 20 15 4 >> tune_reps.log 2>&1; done
echo "[$(date +%T)] tuning replications finished"
node snapshots.js > snapshots.log 2>&1
node hover.js > hover.log 2>&1
node campaign.js X15 X16 X17 >> campaign.log 2>&1
python analyze.py > analyze.log 2>&1
echo "[$(date +%T)] analysis finished"


==> anc/dronesim/exp/snapshots.js <==
'use strict';
// Dumps drone/slot positions at chosen moments of one run (tuned parameters, normal difficulty, test seed 1001)
// -> results/snapshots.json, drawn by analyze.py (snapshots()).
const fs = require('fs');
const { makeSim } = require('./jobs.js');
const sel = JSON.parse(fs.readFileSync('results/selected.json', 'utf8'));
const out = [];
for (const shape of ['star', 'heart']) {
  const sim = makeSim({ shape, preset: 'normal', seed: 1001, method: 'ours', params: sel.tuned });
  const snap = label => out.push({ shape, label, t: sim.t, W: sim.W, fill: sim.fill(), pf: sim.priorityFill(),
    slots: sim.slots.map(s => [s.x, s.y, s.rank]), drones: sim.drones.map(d => [d.x, d.y, d.slot]), dead: sim._dead || [] });
  snap('start');
  for (let k = 0; k < 40; k++) sim.step(); snap('flying');
  let T = 0; while (sim.fill() < 0.95 && sim.t < 1500) sim.step(); T = sim.t; for (let k = 0; k < 60; k++) sim.step(); snap('formed');
  const before = new Map(sim.drones.map(d => [d.id, [d.x, d.y]]));
  sim.killFraction(0.5); const alive = new Set(sim.drones.map(d => d.id));
  const dead = [...before].filter(([id]) => !alive.has(id)).map(([, p]) => p); sim._dead = dead; snap('killed 50%');
  let tr = 0; while (sim.priorityFill() < 0.95 && tr < 400) { sim.step(); tr++; } for (let k = 0; k < 30; k++) sim.step(); snap('recovered');
  console.log(shape, 'T95', T, 'recovery', tr, 'collisions', sim.stats.collPairs, 'minSep', sim.stats.minSep.toFixed(2));
}
fs.writeFileSync('results/snapshots.json', JSON.stringify(out));


==> anc/dronesim/exp/tune.js <==
'use strict';
// Offline hyper-parameter optimisation of the ACO+PSO swarm.
//   meta-optimiser A: PSO (inertia 0.72, c1=c2=1.49)    meta-optimiser B: random search (same #evaluations)
// Training scenario: form the picture, then destroy 50% of the swarm (score = formation time + 0.5 * recovery time
// + 0.1 * path length per drone; failures capped, any collision = +1000).  4 shapes x difficulty {normal, hard, brutal}, seeds 1..K.
// Finalists are re-scored on VALIDATION seeds 500-529; the paper's test seeds (1001+) are never used here.
const fs = require('fs');
const { Pool } = require('./pool.js');
const { mulberry32, DEFAULTS } = require('../core/sim.js');

const FULL_SPACE = [ // name, lo, hi, integer?
  ['alpha', 0, 5], ['beta', 0, 6], ['gamma', 0, 8], ['halfLife', 4, 40], ['deposit', 0.02, 0.5], ['dscale', 5, 80],
  ['swapMargin', 0, 5], ['upMargin', 0.02, 0.5], ['upRate', 0.01, 0.6], ['stallTicks', 40, 300, true],
  ['w', 0, 0.9], ['phi0', 0.05, 0.6], ['phi1', 0, 0.4], ['phi2', 0, 0.4], ['socR', 3, 25], ['lam', 0, 1],
  ['hysteresis', 0, 0.6],
];
// BASELINE=cbbaReset tunes the CBBA-with-reset baseline with the same budget: only its allocation parameters
// (it has no swaps, and it uses the motion parameters of the tuned ACO-PSO controller, like every baseline).
const BASELINE = process.env.BASELINE || null;
const BASE_KEYS = ['alpha', 'beta', 'gamma', 'halfLife', 'deposit', 'dscale', 'upMargin', 'upRate', 'stallTicks', 'hysteresis'];
const SPACE = BASELINE ? FULL_SPACE.filter(([n]) => BASE_KEYS.includes(n)) : FULL_SPACE;
const FIXED = BASELINE ? (() => { const t = JSON.parse(fs.readFileSync('results/selected.json', 'utf8')).tuned; return Object.fromEntries(['w', 'phi0', 'phi1', 'phi2', 'socR', 'lam'].map(k => [k, t[k]])); })() : {};
const DEFAULT = { ...FIXED }; for (const [n] of SPACE) DEFAULT[n] = DEFAULTS[n];
const toParams = x => { const p = { ...FIXED }; SPACE.forEach(([n, lo, hi, int], i) => { p[n] = int ? Math.round(x[i]) : x[i]; }); return p; };
const CAPF = 800, CAPR = 400;
const NARROW = !!process.env.NARROW;   // NARROW=1: train only on star+heart at normal+hard (generalisation study)
const SHAPES = NARROW ? ['star', 'heart'] : ['star', 'heart', 'letterD', 'smiley'], PRESETS = NARROW ? ['normal', 'hard'] : ['normal', 'hard', 'brutal'];
const jobsFor = (params, seeds) => { const J = []; for (const shape of SHAPES) for (const preset of PRESETS) for (const seed of seeds) J.push({ kind: 'heal', event: 'kill', frac: 0.5, method: BASELINE || 'ours', shape, preset, seed, params, formCap: CAPF, recCap: CAPR }); return J; };
const score = rs => rs.reduce((a, r) => a + (r.formed ? r.T : CAPF) + 0.5 * (r.formed ? (r.tRec == null ? CAPR : r.tRec) : CAPR) + (r.formed ? 300 * (1 - r.pfFinal) : 300) + (r.collPairs > 0 ? 1000 : 0) + 0.1 * (r.pathLen || 0) / Math.max(1, r.N || 34), 0) / rs.length;   // + final picture quality + small energy term

async function main() {
  const NP = +process.argv[2] || 20, IT = +process.argv[3] || 15, K = +process.argv[4] || 4;
  // META_SEED=s repeats the whole PSO-vs-random-search comparison with another meta-optimiser seed (replication study).
  const META = process.env.META_SEED ? +process.env.META_SEED : null;
  const OUT = BASELINE ? `results/tuning_${BASELINE}${META != null ? '_rep' + META : ''}.json` : META != null ? `results/tuning_rep${META}.json` : (NARROW ? 'results/tuning_narrow.json' : 'results/tuning.json');
  const CKPT = OUT.replace('.json', '.ckpt.json');
  const seeds = Array.from({ length: K }, (_, i) => i + 1), pool = new Pool();
  // counted RNG so that a run can be resumed from a checkpoint with an identical random stream
  const base = mulberry32(META != null ? META : 2024); let calls = 0; const rng = () => { calls++; return base(); };
  const rand = (lo, hi) => lo + (hi - lo) * rng(), t0 = Date.now();
  const evalMany = async (plist, sds) => {
    const jobs = [], idx = []; plist.forEach((p, k) => jobsFor(p, sds).forEach(j => { jobs.push(j); idx.push(k); }));
    const rs = await pool.map(jobs), per = plist.map(() => []); rs.forEach((r, i) => per[idx[i]].push(r)); return per.map(score);
  };
  const D = SPACE.length;
  let S0 = null;
  if (fs.existsSync(CKPT)) { S0 = JSON.parse(fs.readFileSync(CKPT, 'utf8')); for (let k = 0; k < S0.calls; k++) base(); calls = S0.calls; console.log(`resuming ${OUT} at ${S0.phase} generation ${S0.it}`); }
  const st = S0 || {};
  let defScore = st.defScore;
  if (defScore == null) { [defScore] = await evalMany([DEFAULT], seeds); }
  console.log('hand-set default score:', defScore.toFixed(1));
  let X, V, pb, pbS, gb, gbS, histPSO, meanPSO, startIt = 0;
  if (S0) { ({ X, V, pb, gb, gbS, histPSO, meanPSO } = S0); pbS = S0.pbS.map(v => v == null ? Infinity : v); startIt = S0.phase === 'pso' ? S0.it : IT; if (gbS == null) gbS = Infinity; }
  else {
    X = Array.from({ length: NP }, () => SPACE.map(([, lo, hi]) => rand(lo, hi)));
    X[0] = SPACE.map(([n]) => DEFAULT[n]);                           // one particle starts at the hand-set values
    V = X.map(() => SPACE.map(([, lo, hi]) => rand(-(hi - lo) * 0.1, (hi - lo) * 0.1)));
    pb = X.map(x => x.slice()); pbS = new Array(NP).fill(Infinity); gb = null; gbS = Infinity; histPSO = []; meanPSO = [];
  }
  let histRS = st.histRS || [], rsBest = st.rsBest != null ? st.rsBest : Infinity, rsX = st.rsX || null;
  const save = (phase, it) => fs.writeFileSync(CKPT, JSON.stringify({ phase, it, calls, defScore, X, V, pb, pbS, gb, gbS, histPSO, meanPSO, histRS, rsBest, rsX }));
  for (let it = startIt; it < IT; it++) {
    const S = await evalMany(X.map(toParams), seeds);
    for (let i = 0; i < NP; i++) { if (S[i] < pbS[i]) { pbS[i] = S[i]; pb[i] = X[i].slice(); } if (S[i] < gbS) { gbS = S[i]; gb = X[i].slice(); } }
    histPSO.push(gbS); meanPSO.push(S.reduce((a, b) => a + b) / NP);
    console.log(`PSO gen ${it + 1}/${IT} best=${gbS.toFixed(1)} swarm-mean=${meanPSO[it].toFixed(1)} [${((Date.now() - t0) / 60000).toFixed(1)} min]`);
    for (let i = 0; i < NP; i++) for (let d = 0; d < D; d++) {
      V[i][d] = 0.72 * V[i][d] + 1.49 * rng() * (pb[i][d] - X[i][d]) + 1.49 * rng() * (gb[d] - X[i][d]);
      X[i][d] = Math.min(SPACE[d][2], Math.max(SPACE[d][1], X[i][d] + V[i][d]));
    }
    save('pso', it + 1);
  }
  const rsStart = S0 && S0.phase === 'rs' ? S0.it : 0;
  for (let it = rsStart; it < IT; it++) {
    const Xr = Array.from({ length: NP }, () => SPACE.map(([, lo, hi]) => rand(lo, hi)));
    const S = await evalMany(Xr.map(toParams), seeds); S.forEach((s, i) => { if (s < rsBest) { rsBest = s; rsX = Xr[i]; } });
    histRS.push(rsBest); console.log(`RS  gen ${it + 1}/${IT} best=${rsBest.toFixed(1)}`);
    save('rs', it + 1);
  }
  const fresh = Array.from({ length: 30 }, (_, i) => 500 + i);
  const fin = [toParams(gb), toParams(rsX), DEFAULT], fs3 = await evalMany(fin, fresh);
  const out = { NP, IT, K, metaSeed: META != null ? META : 2024, defScore, histPSO, meanPSO, histRS, psoParams: fin[0], rsParams: fin[1], default: DEFAULT, validation: { pso: fs3[0], rs: fs3[1], default: fs3[2] }, minutes: (Date.now() - t0) / 60000, space: SPACE };
  fs.mkdirSync('results', { recursive: true }); fs.writeFileSync(OUT, JSON.stringify(out, null, 1));
  if (fs.existsSync(CKPT)) fs.unlinkSync(CKPT);
  console.log('validation score  PSO:', fs3[0].toFixed(1), ' RS:', fs3[1].toFixed(1), ' default:', fs3[2].toFixed(1));
  console.log('PSO-tuned:', JSON.stringify(fin[0]));
  await pool.close();
}
main().catch(e => { console.error(e); process.exit(1); });


==> anc/dronesim/smoke.js <==
const { Sim } = require('./core/sim.js');
const mean = a => a.length ? (a.reduce((x, y) => x + y, 0) / a.length).toFixed(0) : '-';
function run(label, params, n = 34, shape = 'star', seeds = 8, mode = 'swarm') {
  const T = []; let f = 0, coll = 0, ms = 1e9, ar = [], t0 = Date.now();
  for (let sd = 1; sd <= seeds; sd++) {
    const s = new Sim({ n, seed: sd, params: { shape, mode, ...params } });
    const t = s.runUntilFormed(0.95, 1500); t < 0 ? f++ : T.push(t);
    coll += s.stats.collPairs; ms = Math.min(ms, s.stats.minSep); const a = s.assignmentRatio(); if (isFinite(a)) ar.push(a);
  }
  console.log(label.padEnd(18), 'fail', f + '/' + seeds, 'meanT', mean(T), 'collisions', coll, 'minSep', ms.toFixed(2), 'assignRatio', ar.length ? (ar.reduce((x, y) => x + y, 0) / ar.length).toFixed(2) : '-', (Date.now() - t0) + 'ms');
}
run('oracle', {}, 34, 'star', 8, 'oracle');
run('swarm default', {});
run('swarm no-swap', { swap: false });
run('swarm no-bvc', { bvc: false });
run('swarm no-pso', { pso: false });
run('swarm smiley', {}, 34, 'smiley');
run('swarm heart', {}, 34, 'heart');

